Shimura-Teichm\"uller Curves in Genus 5

We prove that there are no Shimura-Teichm\"uller curves generated by genus five translation surfaces, thereby completing the classification of Shimura-Teichm\"uller curves in general. This was conjectured by M\"oller in his original work introducing Shimura-Teichm\"uller curves. Moreover, the property of being a Shimura-Teichm\"uller curve is equivalent to having completely degenerate Kontsevich-Zorich spectrum. The main new ingredient comes from the work of Hu and the second named author, which facilitates calculations of higher order terms in the period matrix with respect to plumbing coordinates. A large computer search is implemented to exclude the remaining cases, which must be performed in a very specific way to be computationally feasible.

==> ST5_files/ST5_Search_H_1,1,1,1,1,1__1_Branch_Point.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# $\\mathcal{H}(1^6)$ Extra Branching Occurs Over One Point"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This is the case where there are four simple zeros over the $2$-torsion points.  The remaining two zeros all lie over a $2$-torsion point, which we arrange so that they lie over exactly one of the points in $\\{(0,0), (1,0)\\}$.\n",
    "\n",
    "We recall that in $\\mathcal{H}(1^6)$, $d_{opt} = 4$ and by the arrangement above, there is a $2$-torsion point in the boundary of each horizontal cylinder that has exactly one simple zero above it."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import re"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This loads all of the 1-cylinder diagrams in H(3,1^3) formatted as python lists\n",
    "\n",
    "H1t4_cyl_diags = [[[[0,3,7,4,1,2,6,5],[0,3,6,4,1,2,7,5]]], [[[0,7,2,1,6,4,5,3],[0,6,7,5,2,1,4,3]]], \n",
    "                  [[[0,7,5,1,3,2,4,6],[0,1,4,7,3,6,5,2]]], [[[0,7,5,2,3,4,6,1],[0,2,4,7,6,5,3,1]]]]\n",
    "\n",
    "H1_1_cyl_diags = [[[[0,1,2,3],[0,1,2,3]]]]\n",
    "\n",
    "#This loads all of the functions for processing cylinder diagrams\n",
    "\n",
    "%run ./ST5_fcns/cyl_diag_fcns.ipynb\n",
    "\n",
    "H1t4_vertex_data = strat_odd_sc(H1t4_cyl_diags)\n",
    "\n",
    "H1_1_vertex_data = strat_odd_sc(H1_1_cyl_diags)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Among partitions of $8$ into four odd numbers the minimum of the maximum numbers among all partitions is $\\lceil 2d_{opt}/4 \\rceil = 2$.  Necessarily the number must be $3$ in this case because $2$ is not odd.\n",
    "\n",
    "For the partition of $8$ into $8$ positive numbers, there is a unique partition.\n",
    "\n",
    "Solving $8 - 2s_0 - 2(1) \\geq 0$ implies that the largest value of $s_0$ is 3.\n",
    "\n",
    "In summary:\n",
    "\n",
    "$$s_0 = 3 \\text{  and  } t_0 = 1.$$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_1t6//1_branch_point//partitions//H1t2_part written\n",
      "ST5_data//H_1t6//1_branch_point//partitions//H_1t4_part written\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the standard partition functions needed for nearly every case\n",
    "#It also loads the partition evaluate function\n",
    "\n",
    "%run ./ST5_fcns/partition_functions.ipynb\n",
    "\n",
    "\n",
    "if True:\n",
    "    create_sc_partition_file((), part_length = 4, t0_range = [3], d_opt = 4,\n",
    "                             filename_root = 'ST5_data//H_1t6//1_branch_point//partitions//H1t2_part')\n",
    "\n",
    "if True:\n",
    "    create_sc_partition_file((), part_length = 8, t0_range = [1], d_opt = 4,\n",
    "                             filename_root = 'ST5_data//H_1t6//1_branch_point//partitions//H_1t4_part')\n",
    "\n",
    "#Load the partitions\n",
    "\n",
    "if True:\n",
    "    with open('ST5_data//H_1t6//1_branch_point//partitions//H1t2_part', 'r') as file:\n",
    "        H1t2_part = eval(file.read())\n",
    "\n",
    "if True:\n",
    "    with open('ST5_data//H_1t6//1_branch_point//partitions//H_1t4_part', 'r') as file:\n",
    "        H_1t4_part = eval(file.read())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[]"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "H_1t4_part"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We conclude because at this point there are no partitions of $8$ into eight positive integers such that exactly four of them are odd."
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.3",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ST5_files/ST5_Search_H_1,1,1,1__4_Branch_Points.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# $\\mathcal{H}(1^4)$ No Extra Branching"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This notebook addresses the case where each of the four $2$-torsion points has exactly one simple zero above it.\n",
    "\n",
    "We recall that in $\\mathcal{H}(1^4)$, $d_{opt} = 2$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import re"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This loads all of the 1-cylinder diagrams in H(2,1,1) formatted as python lists\n",
    "\n",
    "H1_1_cyl_diags = [[[[0, 1, 2, 3], [0, 1, 2, 3]]]]\n",
    "\n",
    "#This loads all of the functions for processing cylinder diagrams\n",
    "\n",
    "%run ./ST5_fcns/cyl_diag_fcns.ipynb\n",
    "\n",
    "H1_1_vertex_data = strat_odd_sc(H1_1_cyl_diags)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "There is a unique partition of $4$ into four numbers.\n",
    "\n",
    "In summary:\n",
    "\n",
    "$$s_0 = t_0 = 1$$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_1t4//2_branch_point//partitions//H1_1_part written\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the standard partition functions needed for nearly every case\n",
    "#It also loads the partition evaluate function\n",
    "\n",
    "%run ./ST5_fcns/partition_functions.ipynb\n",
    "\n",
    "if True:\n",
    "    create_sc_partition_file((), part_length = 4, t0_range = [1], d_opt = 2,\n",
    "                             filename_root = 'ST5_data//H_1t4//2_branch_point//partitions//H1_1_part')\n",
    "\n",
    "#Load the partitions\n",
    "\n",
    "if True:\n",
    "    with open('ST5_data//H_1t4//2_branch_point//partitions//H1_1_part', 'r') as file:\n",
    "        H1_1_part = eval_part(file.read())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1 partitions to search\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the align_list functions needed for nearly every case\n",
    "#This includes the align_list evaluate function\n",
    "\n",
    "%run ./ST5_fcns/align_list_fcns.ipynb\n",
    "\n",
    "if True:\n",
    "    for t in [1]:\n",
    "        align_list_write_file(H1_1_part, H1_1_vertex_data, \n",
    "                              'ST5_data//H_1t4//2_branch_point//align_list//H1_1_align_list', \n",
    "                              t0 = t)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "total_list generated\n",
      "ST5_data//H_1t4//2_branch_point//align_list//H1_1_align_list_1 read\n",
      "1 configurations to search\n",
      "ST5_data//H_1t4//2_branch_point//align_list_visible//H1_1_align_list_1_visible_1 written\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the visible_align_list functions needed for nearly every case\n",
    "\n",
    "%run ./ST5_fcns/align_list_visible_fcns.ipynb\n",
    "\n",
    "if True:\n",
    "    generate_all_align_list_visible_files([1], [1], 2, \n",
    "                                          'ST5_data//H_1t4//2_branch_point//', \n",
    "                                          'align_list//H1_1_align_list_', \n",
    "                                          'align_list_visible//H1_1_align_list_')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_1t4//2_branch_point//align_list_visible//H1_1_align_list_1_visible_1 read\n",
      "ST5_data//H_1t4//2_branch_point//align_list_visible//H1_1_align_list_1_visible_1 read\n",
      "8*8=64 combinations to check\n",
      "admissible_list written with 64 elements\n"
     ]
    }
   ],
   "source": [
    "#At this point, none of the files above need to be loaded for this to run.\n",
    "#Once the files above are generated, the file sizes are small enough that these can be loaded on the fly.\n",
    "\n",
    "#This loads all of the visible_align_list functions needed for nearly every case\n",
    "\n",
    "%run ./ST5_fcns/combine_align_list_visible_fcns.ipynb\n",
    "\n",
    "if True:\n",
    "    combine_align_list_visible_write_file(s_range = [1], \n",
    "                                          s_filename_root = 'align_list_visible//H1_1_align_list_', \n",
    "                                          t_range = [1], \n",
    "                                          t_filename_root = 'align_list_visible//H1_1_align_list_',\n",
    "                                          d_opt = 2, \n",
    "                                          root_dir = 'ST5_data//H_1t4//2_branch_point//')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "admissible_list read with 64 candidates\n",
      "admissible_list_vert_perm_check written with 64 elements\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the vertical permutation check functions needed for nearly every case\n",
    "#This function can be run once admissible_list is written and without needing to load any other file\n",
    "\n",
    "%run ./ST5_fcns/vert_perm_check_fcns.ipynb\n",
    "\n",
    "if True:\n",
    "    vert_perm_check_file(2, 'ST5_data//H_1t4//2_branch_point//')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "admissible_list_vert_perm_check read with 64 candidates\n",
      "admissible_list_all_vert_perm_check written with 64 elements\n"
     ]
    }
   ],
   "source": [
    "#This checks that all (both) of the vertical permutations have the correct length of 2*d_opt\n",
    "\n",
    "if True:\n",
    "    all_vert_perm_check_file(2, 'ST5_data//H_1t4//2_branch_point//')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 7"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "admissible_list_all_vert_perm_check read with 64 candidates\n",
      "vert_perm_total_1 produced with 64 elements\n",
      "vert_perm_total_d_opt produced with 64 elements\n"
     ]
    }
   ],
   "source": [
    "%run ./ST5_fcns/slope_test_fcn.ipynb\n",
    "\n",
    "if True:\n",
    "    final_list = slope_test(2, 'ST5_data//H_1t4//2_branch_point//')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 8"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def make_origamis(d_opt, filename_root):\n",
    "    admissible_list_vert_perm_check_filename = filename_root + 'admissible_list_all_vert_perm_check'\n",
    "    with open(admissible_list_vert_perm_check_filename, 'r') as file:\n",
    "        admissible_list_all_vert_perm_check = eval(file.read())\n",
    "        print('admissible_list_all_vert_perm_check read with ' \n",
    "              + str(len(admissible_list_all_vert_perm_check)) + ' candidates')\n",
    "    vert_perm_total = []\n",
    "    for surf_coord in admissible_list_all_vert_perm_check:\n",
    "        vert_perms = all_vert_perm_check(surf_coord, d_opt, trigger_check = False)\n",
    "        vert_perm_total.append([tuple(i) for i in vert_perms])\n",
    "    return vert_perm_total"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "admissible_list_all_vert_perm_check read with 64 candidates\n"
     ]
    }
   ],
   "source": [
    "total_list = make_origamis(2, 'ST5_data//H_1t4//2_branch_point//')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "from surface_dynamics.all import *\n",
    "\n",
    "def origami_from_list(j, d_opt = 2):\n",
    "    h = str(tuple(range(1,2*d_opt+1))) + str(tuple(range(2*d_opt+1, 4*d_opt+1)))\n",
    "    v = str(total_list[j][0]) + str(total_list[j][1])\n",
    "    return Origami(h,v)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(1,2,3,4)(5,6,7,8)\n",
       " (1,5,3,7)(2,8,4,6)]"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "o1 = origami_from_list(0)\n",
    "reduced_list = [o1]\n",
    "for j in range(1,36):\n",
    "    o2 = origami_from_list(j)\n",
    "    if not (o1.is_isomorphic(o2) and o2.is_isomorphic(o1)):\n",
    "        reduced_list += [o2]\n",
    "\n",
    "reduced_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Stratum is H_3(1^4)\n",
      "Sum of Lyapunov exponents is 1\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 98 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "for surface in reduced_list:\n",
    "    print('Stratum is ' + str(surface.stratum()))\n",
    "    print('Sum of Lyapunov exponents is ' + str(surface.sum_of_lyapunov_exponents()))\n",
    "    surface.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.3",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ST5_files/ST5_Search_H_2,1,1,1,1,1,1__1_Branch_Point.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# $\\mathcal{H}(2,1^6)$ Extra Branching Occurs Over One Point"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This notebook addresses the case where there is one simple zero over each $2$-torsion point, and all three remaining zeros descend to a point in $\\{(0,0), (1,0)\\}$.\n",
    "\n",
    "We recall that in $\\mathcal{H}(2,1^6)$, $d_{opt} = 36$ and by the arrangement above, there is a $2$-torsion point in the boundary of each horizontal cylinder that has exactly one simple zero above it."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import re\n",
    "import time\n",
    "import itertools\n",
    "from multiprocessing import Pool"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "#This loads all of the 1-cylinder diagrams in H(2,1^4) formatted as python lists\n",
    "\n",
    "with open('ST5_data//1-cyl_diags//cyl_diags-2_1_1_1_1-c-1', 'r') as file:\n",
    "    H2_1t4_cyl_diags = eval(file.read())\n",
    "\n",
    "#This loads all of the functions for processing cylinder diagrams\n",
    "\n",
    "%run ./ST5_fcns/cyl_diag_fcns.ipynb\n",
    "\n",
    "#This runs almost instantly and constructs all of the binary lists \n",
    "#associated to each simple zero for every cylinder diagram\n",
    "\n",
    "H2_1t4_vertex_data = strat_odd_sc(H2_1t4_cyl_diags)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "There is a single $1$-cylinder diagram in $\\mathcal{H}(1,1)$ that completely describes the identification between the top of $C_1$ and the bottom of $C_2$.  Moreover, each saddle connection is topologically indistinguishable from every other saddle connection.  Therefore, it is unnecessary to consider various cyclic permutations of the saddle connections because the results would be indistinguishable.  Since the base torus consists of a $2 \\times 2$ torus of unit squares and no simple zero has a saddle connection to itself, the saddle connection lengths are partitions of $72$ into four odd numbers."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "See Example 5.9.\n",
    "\n",
    "Among partitions of $72$ into four odd numbers the minimum of the maximum numbers among all partitions is $d_{opt}/4 = 18$, which is $19$ in this case.\n",
    "\n",
    "For the partition of $72$ into $11$ numbers, we have that the minimum is given by $\\lceil 72/11 \\rceil = 7$.  However, the minimum value is in fact $8$ because if $7$ were the largest number in the partition, at least six $7$'s would be required.  Since no more than $4$ odd numbers are allowed in the partition, one of the numbers in the partition must be at least $8$.\n",
    "\n",
    "Solving $72 - 2(19) - 2t_0 \\geq 0$ implies that the largest value of $t_0$ is $17$.\n",
    "\n",
    "Solving $72 - 2s_0 - 2(8) \\geq 0$ implies that the largest value of $s_0$ is $28$.  However, $s_0$ is necessarily odd, which implies $s_0$ is at most $27$.\n",
    "\n",
    "In summary:\n",
    "\n",
    "$$s_0 \\in \\{19, 21, 23, 25, 27\\} \\text{  and  } 8 \\leq t_0 \\leq 17$$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This loads all of the standard partition functions needed for nearly every case\n",
    "\n",
    "%run ./ST5_fcns/partition_functions.ipynb"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This is toggled off so that it doesn't overwrite the file every time, but it is very fast to generate\n",
    "\n",
    "if False:\n",
    "    create_sc_partition_file((), d_opt = 36, part_length = 4, t0_range = range(19,28), \n",
    "                             filename_root = 'ST5_data//H_2_1t6//1_branch_point//partitions//H1t2_part')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This is harmless and loads the odd partitions of 72 corresponding to the H(1,1) boundary\n",
    "\n",
    "if False:\n",
    "    with open('ST5_data//H_2_1t6//1_branch_point//partitions//H1t2_part', 'r') as file:\n",
    "        H1t2_part = eval(file.read())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This is the only case where the number of partitions is so great that the files need to be segmented to different levels just to get the files down to under 100MB in size, with a median file size of 350KB.  By segmenting the partitions it facilitates parallel processing of the partition files such that the largest file takes 5 days, and the large majority are computed in well under 2 hours.  We split the partitions based on their starting numbers rather than ensuring equal file sizes.  This has the perhaps undesirable effect of producing many empty files.  For example, the set of partitions starting with $(16, 3, 4, 2)$ such that every odd number is adjacent to another odd number is of course the empty set.  We make the following splits:\n",
    "\n",
    "8, 9: level 2\n",
    "\n",
    "10, 11, 15: level 3\n",
    "\n",
    "12, 13, 14, 16, 17: level 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "level 2 lists have length 17\n",
      "level 3 lists have length 446\n",
      "level 4 lists have length 15678\n",
      "total length 16141\n"
     ]
    }
   ],
   "source": [
    "def partition_evaluate_list(print_lengths = False):\n",
    "    '''\n",
    "    This function is only intended for use in the 1 branch point case in the stratum H(2,1,1,1,1,1,1).\n",
    "    Therefore, we make no attempt at generalizing it to other strata.\n",
    "    It simply generates the lists on which to apply the partition function.\n",
    "    '''\n",
    "    level_2_lists = [(i,j) for i in [8,9] for j in range(1,i+1)]\n",
    "    if print_lengths:\n",
    "        print('level 2 lists have length ' + str(len(level_2_lists)))\n",
    "    level_3_lists = [(i,j,k) for i in [10,11,15] for j in range(1,i+1) for k in range(1,i+1)]\n",
    "    if print_lengths:\n",
    "        print('level 3 lists have length ' + str(len(level_3_lists)))\n",
    "    level_4_lists = [(i,j,k,l) for i in [12, 13, 14, 16, 17] for j in range(1,i+1) for k in range(1,i+1) for l in range(1,i+1)]\n",
    "    if print_lengths:\n",
    "        print('level 4 lists have length ' + str(len(level_4_lists)))\n",
    "    total_list = level_2_lists + level_3_lists + level_4_lists\n",
    "    if print_lengths:\n",
    "        print('total length ' + str(len(total_list)))\n",
    "    return total_list\n",
    "\n",
    "dummy_var = partition_evaluate_list(print_lengths = True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "16141\n",
      "0\n"
     ]
    }
   ],
   "source": [
    "def partitions_to_make_list():\n",
    "    available_list = []\n",
    "    total_possibilities = partition_evaluate_list()\n",
    "    filename_root = 'ST5_data//H_2_1t6//1_branch_point//partitions//H2_1t4_part_'\n",
    "    for part_begin in total_possibilities:\n",
    "        t_list_begin = list(part_begin)\n",
    "        file_tag = ''\n",
    "        for t in t_list_begin:\n",
    "            file_tag += str(t) + '_'\n",
    "        file_tag = file_tag[:-1]\n",
    "        part_list_filename = filename_root + file_tag\n",
    "        try:\n",
    "            with open(part_list_filename, 'r') as file:\n",
    "                part_list_string = file.read()\n",
    "                part_list_not_exists = False\n",
    "#                print(part_list_not_exists)\n",
    "        except:\n",
    "            part_list_not_exists = True\n",
    "        if part_list_not_exists:\n",
    "            available_list += [part_begin]\n",
    "    return available_list\n",
    "\n",
    "print(len(partition_evaluate_list()))\n",
    "print(len(partitions_to_make_list()))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "#WARNING: This takes about a week to run on a single processor\n",
    "#Options for one or more processors are given\n",
    "#The partitions in the resulting 16141 files require 30GB of memory\n",
    "\n",
    "def create_sc_partition_file_pool(part_to_make):\n",
    "    return create_sc_partition_file(part_to_make, d_opt = 36, part_length = 11,\n",
    "                                    filename_root = 'ST5_data//H_2_1t6//1_branch_point//partitions//H2_1t4_part_', \n",
    "                                    t0_range = range(8,18))\n",
    "\n",
    "if False:\n",
    "    pool = Pool(processes=2)\n",
    "    pool.map(create_sc_partition_file_pool, partitions_to_make_list())\n",
    "\n",
    "if False:\n",
    "    #If we only want one processor, this is easier to work with\n",
    "    for part_to_make in partitions_to_make_list():\n",
    "        create_sc_partition_file(part_to_make, d_opt = 36, part_length = 11, \n",
    "                                 filename_root = 'ST5_data//H_2_1t6//1_branch_point//partitions//H2_1t4_part_',\n",
    "                                 t0_range = range(8,18))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 3 and Step 4"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "What is unique to the largest stratum in the one branch point case is that if we were to generate all of the align lists below, it would probably require approximately 5-10TB of storage.  While a hard drive can handle such sizes, we opt for a more memory efficient approach whereby we construct the align_list directly from each partition and then process it immediately via the Window Lemma.  The Window Lemma suffices to reduce the number of cases to the empty set.  For every other case, the align_list data will be stored."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We also use a more efficient perm_equal function here than we use in other cases.  This takes advantage of the fact that $11$ is an odd number."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Lemma: If a partition of a number is taken into an odd number of numbers with the assumptions above, then the function perm_equal below suffices to find all cyclic permtuations that make the corresponding binary lists equal.\n",
    "\n",
    "Proof: Since the 1's come in adjacent pairs, there are exactly two sub-tuples of zeros (one of them could be empty) such that one necessarily has odd length and the other even length.  Therefore, there is a unique cyclic permutation of any other such binary tuple that allows the zeros to align to yield equality of the tuples."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def perm_equal(a,b):\n",
    "    #The reason that this function works and does not miss additional equalities is because 11 is odd\n",
    "    length = len(a)\n",
    "    for i in range(length):\n",
    "        b_perm = [b[(j+i)%length] for j in range(length)]\n",
    "        if a == b_perm:\n",
    "            return (True,i)\n",
    "    return (False,None)\n",
    "\n",
    "def extract_cyl_diag(cyl_diag_plus_vdat, part_red):\n",
    "    length = len(part_red)\n",
    "    cyl_bot = cyl_diag_plus_vdat[0][0][0]\n",
    "    cyl_top = cyl_diag_plus_vdat[0][0][1]\n",
    "    vert_data = cyl_diag_plus_vdat[1]\n",
    "    align_list = []\n",
    "    for i in vert_data:\n",
    "        equal_perm = perm_equal(i,part_red)\n",
    "        if equal_perm[0]:\n",
    "            align = [cyl_bot[(j+equal_perm[1])%length] for j in range(length)]\n",
    "            align_list.append([align,cyl_top])\n",
    "#            print(align, i)\n",
    "    return align_list\n",
    "\n",
    "def cyl_diag_plus_one_partition_align(part, master_cyl_diags_plus_data):\n",
    "    total = []\n",
    "    bin_list = [j%2 for j in part]\n",
    "    for cyl_diag_plus_vdat in master_cyl_diags_plus_data:\n",
    "        proc_diag = extract_cyl_diag(cyl_diag_plus_vdat, bin_list)\n",
    "        if len(proc_diag) > 0:\n",
    "            total.append((part,proc_diag))\n",
    "    return total\n",
    "\n",
    "def cyl_diag_plus_part_data(part_list, master_cyl_diags_plus_data):\n",
    "    total = []\n",
    "#    print(str(len(part_list)) + ' partitions to search')\n",
    "#    count = 0\n",
    "    for part in part_list:\n",
    "#        count += 1\n",
    "        bin_list = [j%2 for j in part]\n",
    "        for cyl_diag_plus_vdat in master_cyl_diags_plus_data:\n",
    "            proc_diag = extract_cyl_diag(cyl_diag_plus_vdat, bin_list)\n",
    "            if len(proc_diag) > 0:\n",
    "                total.append((part,proc_diag))\n",
    "#        if count%10000==0:\n",
    "#            print(str(count) + ' partitions processed', part)\n",
    "    return total"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def visible_sc_check(s1, t_i_part, t_cyl_diag_raw, t_1_top_init, print_inner = False):\n",
    "    #The partition t_partition and t_cyl_diag are already taken to be filtered so that they line up\n",
    "    length = len(t_i_part)\n",
    "    t_cyl_diag = [0,0]\n",
    "    t_cyl_diag[0] = t_cyl_diag_raw[0]\n",
    "    t_cyl_diag[1] = t_cyl_diag_raw[1][::-1]\n",
    "    t_1_top_index = t_cyl_diag[1].index(t_cyl_diag[0][0])\n",
    "    t_i_top = tuple([t_cyl_diag[1][(i+t_1_top_index)%length] for i in range(length)])\n",
    "    if print_inner:\n",
    "        print(t_i_top)\n",
    "    t_i_top_rel_bot_indices = tuple([t_cyl_diag[0].index(i) for i in t_i_top])\n",
    "    if print_inner:\n",
    "        print(t_i_top_rel_bot_indices)\n",
    "    t_i_top_part = [t_i_part[i] for i in t_i_top_rel_bot_indices]\n",
    "    if print_inner:\n",
    "        print(t_i_top_part)\n",
    "    t_i_top_sc_start_pos = tuple(sorted([(t_i_top[i], (2*s1+t_1_top_init+sum(t_i_top_part[:i]))%72) for i in range(length)], key=lambda x: x[1]))\n",
    "    #t_i_top_sc_length is the bottom cylinder the second coordinate is the starting position of \n",
    "    #saddle connection t_i\n",
    "    if print_inner:\n",
    "        print(t_i_top_sc_start_pos)\n",
    "    t_i_sc_length_shift = tuple([sum(t_i_part[:i]) for i in range(length)])\n",
    "    if print_inner:\n",
    "        print(t_i_sc_length_shift)\n",
    "    for i in enumerate(t_i_sc_length_shift):\n",
    "        t_i = t_cyl_diag[0][i[0]]\n",
    "        if print_inner:\n",
    "            print('t_i', t_i)\n",
    "        t_i_length = t_i_part[i[0]]\n",
    "        if print_inner:\n",
    "            print('t_i_length', t_i_length)\n",
    "        t_i_orig_start = [t_i_tup for t_i_tup in t_i_top_sc_start_pos if t_i_tup[0] == t_i][0]\n",
    "        if print_inner:\n",
    "            print('t_i_orig_start', t_i_orig_start)\n",
    "        t_i_new_start = (t_i_orig_start[1] + t_i_sc_length_shift[i[0]])%72\n",
    "        if print_inner:\n",
    "            print('t_i_new_start', t_i_new_start)\n",
    "        if t_i_new_start < 2*s1 or t_i_new_start > 72 - 2*t_i_length:\n",
    "            if print_inner:\n",
    "                print('False', 2*s1, 72 - 2*t_i_length)\n",
    "            return False\n",
    "    return True\n",
    "\n",
    "def visible_top_init_check(s1, t_i_part, t_cyl_diag):\n",
    "    t_1_top_init_max = 72-2*s1\n",
    "    total_t_1_top_init = []\n",
    "    for t_1_top_init in range(0,t_1_top_init_max+1,2):\n",
    "        if visible_sc_check(s1, t_i_part, t_cyl_diag, t_1_top_init):\n",
    "            total_t_1_top_init.append(t_1_top_init)\n",
    "    if len(total_t_1_top_init) > 0:\n",
    "        return (s1, t_i_part, t_cyl_diag, total_t_1_top_init)\n",
    "    return []"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def part_list_visible_sc_check(s1, part_list, sub_list_depth):\n",
    "    #This function is designed to be minimally intensive on RAM\n",
    "    #The idea is to construct each align list per partition and \n",
    "    #only store data that passes the non-visible check\n",
    "    t_list_begin = part_list[0][:sub_list_depth]\n",
    "    print(t_list_begin)\n",
    "    filename_root = 'ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list'\n",
    "    t_1_max = 72-2*s1\n",
    "    total = []\n",
    "    count = 0\n",
    "    part_list_len_str = str(len(part_list))\n",
    "    for part in part_list:\n",
    "        align_list = cyl_diag_plus_one_partition_align(part, H2_1t4_vertex_data)\n",
    "        for i in align_list:\n",
    "            count += 1\n",
    "            t_i_part = i[0]\n",
    "            t_1 = t_i_part[0]\n",
    "            if t_1 <= t_1_max:\n",
    "                for t_cyl_diag in i[1]:\n",
    "                    admissible = visible_top_init_check(s1, t_i_part, t_cyl_diag)\n",
    "                    if len(admissible) > 0:\n",
    "                        total.append(admissible)\n",
    "            if count%100000==0:\n",
    "                print(count,i)\n",
    "                print('Processing ' + str(part_list.index(part)+1) + ' of ' + part_list_len_str + ' partitions')\n",
    "    file_tag = ''\n",
    "    for t in align_list[0][0][:sub_list_depth]:\n",
    "        file_tag += str(t)+'_'\n",
    "    file_tag = file_tag[:-1]\n",
    "    filename = filename_root + file_tag + '_visible' + str(s1)\n",
    "    with open(filename, 'w') as file:\n",
    "        file.write(str(total))\n",
    "    print(filename + ' written')\n",
    "    return total\n",
    "\n",
    "def part_list_visible_sc_check_empty_dummy(s1, t_begin_list):\n",
    "    #This returns the empty list in an appropriately named file\n",
    "    filename_root = 'ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list'\n",
    "    file_tag = ''\n",
    "    for t in t_begin_list:\n",
    "        file_tag += str(t)+'_'\n",
    "    file_tag = file_tag[:-1]\n",
    "    filename = filename_root+file_tag+'_visible'+str(s1)\n",
    "    with open(filename, 'w') as file:\n",
    "        file.write(str([]))\n",
    "    print(filename + ' written')\n",
    "    return []\n",
    "\n",
    "\n",
    "def part_list_visible_sc_check_from_file(s1, t_begin_list):\n",
    "    sub_list_depth = len(t_begin_list)\n",
    "    filename_root = 'ST5_data//H_2_1t6//1_branch_point//partitions//H2_1t4_part_'\n",
    "    file_tag = ''\n",
    "    for t in t_begin_list:\n",
    "        file_tag += str(t)+'_'\n",
    "    file_tag = file_tag[:-1]\n",
    "    part_list_filename = filename_root+file_tag\n",
    "    with open(part_list_filename, 'r') as file:\n",
    "        part_list_string = file.read()\n",
    "        if len(part_list_string) < 5:\n",
    "            part_list_visible_sc_check_empty_dummy(s1, t_begin_list)\n",
    "            return []\n",
    "        part_list = eval_part(part_list_string)\n",
    "    print(part_list_filename + ' partition list file converted to list type')\n",
    "    print(str(len(part_list)) + ' partitions to process')\n",
    "    non_visible_list = part_list_visible_sc_check(s1, part_list, sub_list_depth)\n",
    "    print(str(len(non_visible_list)) + ' admissible configurations found')\n",
    "    return (len(non_visible_list), non_visible_list)\n",
    "\n",
    "def s_max(t0):\n",
    "    '''[s_max(t0) for t0 in range(8,18)]\n",
    "    yields [27, 27, 25, 25, 23, 23, 21, 21, 19, 19]'''\n",
    "    return 27 - 2*int((t0-8)/2)\n",
    "\n",
    "def check_visible_range(t0, t1_range = None, s0_range = None):\n",
    "    if s0_range == None:\n",
    "        s0_range = range(19, s_max(t0) + 1, 2)\n",
    "    if t1_range == None:\n",
    "        t1_range = range(1,t0 + 1)\n",
    "    for t1 in t1_range:\n",
    "        for s0 in s0_range:\n",
    "            tic = time.clock()\n",
    "            part_list_visible_sc_check_from_file(s0, (t0,t1))\n",
    "            toc = time.clock()\n",
    "            if toc - tic > 1:\n",
    "                print(toc - tic)\n",
    "    return 'The non-visible list has been constructed.'\n",
    "\n",
    "def visible_range_available_list(s0_range_full = True, align_visible_count_trig = False):\n",
    "    available_list = []\n",
    "    total_possibilities = partition_evaluate_list()\n",
    "    filename_root = 'ST5_data//H_2_1t6//1_branch_point//partitions//H2_1t4_part_'\n",
    "    align_visible_proc_count = 0\n",
    "    for part_begin in total_possibilities:\n",
    "        s_max_val = s_max(part_begin[0])\n",
    "        if s0_range_full:\n",
    "            s0_range = range(19,s_max_val+1,2)\n",
    "        else:\n",
    "            s0_range = [19]\n",
    "        t_list_begin = list(part_begin)\n",
    "        file_tag = ''\n",
    "        for t in t_list_begin:\n",
    "            file_tag += str(t) + '_'\n",
    "        file_tag = file_tag[:-1]\n",
    "        part_list_filename = filename_root + file_tag\n",
    "        try:\n",
    "            with open(part_list_filename, 'r') as file:\n",
    "                part_list_string = file.read()\n",
    "                part_list_exists = True\n",
    "        except:\n",
    "            part_list_exists = False\n",
    "        if part_list_exists:\n",
    "            visible_filename_root = 'ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list'\n",
    "            align_list_visible_not_exists = [True]*len(s0_range)\n",
    "            for s1 in enumerate(s0_range):\n",
    "                visible_filename = visible_filename_root + file_tag + '_visible' + str(s1[1])\n",
    "                try:\n",
    "                    with open(visible_filename, 'r') as file:\n",
    "                        align_list_visible_string = file.read()\n",
    "                        align_list_visible_not_exists[s1[0]] = False\n",
    "                        align_visible_proc_count += 1\n",
    "                except:\n",
    "                    align_list_visible_not_exists[s1[0]] = True\n",
    "        for s1 in enumerate(s0_range):\n",
    "            if part_list_exists and align_list_visible_not_exists[s1[0]]:\n",
    "                available_list += [[s1[1], part_begin]]\n",
    "    if align_visible_count_trig:\n",
    "        return align_visible_proc_count\n",
    "    return available_list\n",
    "\n",
    "def part_list_visible_sc_check_from_file_for_pool(combine_item):\n",
    "    return part_list_visible_sc_check_from_file(combine_item[0], combine_item[1])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Combining Files\n",
    "\n",
    "The following functions do not fall exactly under the category of Step 5 because Step 4 produced the empty set in every case.  Therefore, we formally take a union of all of these empty sets to prove that the union of all of the files is indeed the empty set."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def combine_visible_align_list(s0_range_full = False, print_visible_files = False):\n",
    "    if len(visible_range_available_list(s0_range_full)) > 0 or len(partitions_to_make_list()) > 0:\n",
    "        warning_tag = '_PARTIAL'\n",
    "        print('INCOMPLETE FILES: PARTIAL tag added \\n')\n",
    "    else:\n",
    "        warning_tag = ''\n",
    "        print('Complete visible_align_list files are available')\n",
    "    available_list = []\n",
    "    visible_align_list_join = []\n",
    "    total_possibilities = partition_evaluate_list()\n",
    "    filename_root = 'ST5_data//H_2_1t6//1_branch_point//partitions//H2_1t4_part_'\n",
    "    align_visible_proc_count = 0\n",
    "    for part_begin in total_possibilities:\n",
    "        s_max_val = s_max(part_begin[0])\n",
    "        if s0_range_full:\n",
    "            s0_range = range(19,s_max_val+1,2)\n",
    "            non_full_tag = ''\n",
    "        else:\n",
    "            s0_range = [19]\n",
    "            non_full_tag = '_19'\n",
    "        t_list_begin = list(part_begin)\n",
    "        file_tag = ''\n",
    "        for t in t_list_begin:\n",
    "            file_tag += str(t) + '_'\n",
    "        file_tag = file_tag[:-1]\n",
    "        part_list_filename = filename_root + file_tag\n",
    "        try:\n",
    "            with open(part_list_filename, 'r') as file:\n",
    "                part_list_string = file.read()\n",
    "                part_list_exists = True\n",
    "        except:\n",
    "            part_list_exists = False\n",
    "        if part_list_exists:\n",
    "            visible_filename_root = 'ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list'\n",
    "            align_list_visible_not_exists = [True]*len(s0_range)\n",
    "            for s1 in enumerate(s0_range):\n",
    "                visible_filename = visible_filename_root + file_tag + '_visible' + str(s1[1])\n",
    "                try:\n",
    "                    with open(visible_filename, 'r') as file:\n",
    "                        align_list_visible_string = file.read()\n",
    "                        align_list_visible_eval = eval(align_list_visible_string)\n",
    "                        align_list_visible_not_exists[s1[0]] = False\n",
    "                        align_visible_proc_count += 1\n",
    "                        if print_visible_files:\n",
    "                            print(visible_filename)\n",
    "                        visible_align_list_join += align_list_visible_eval\n",
    "                except:\n",
    "                    align_list_visible_not_exists[s1[0]] = True\n",
    "        for s1 in enumerate(s0_range):\n",
    "            if part_list_exists and align_list_visible_not_exists[s1[0]]:\n",
    "                available_list += [[s1[1], part_begin]]\n",
    "    combine_filename1 = 'ST5_data//H_2_1t6//1_branch_point//H2_1t4_align_list_visible_combine'\n",
    "    combine_filename2 = non_full_tag + warning_tag\n",
    "    combine_filename = combine_filename1 + combine_filename2\n",
    "    with open(combine_filename, 'w') as file:\n",
    "        file.write(str(visible_align_list_join))\n",
    "        print(combine_filename + ' written from ' + str(align_visible_proc_count) + ' files')\n",
    "    return visible_align_list_join"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Write a function to count the number of partitions among all files\n",
    "def total_partition_count(t0):\n",
    "    total_possibilities = partition_evaluate_list()\n",
    "    filename_root = 'ST5_data//H_2_1t6//1_branch_point//partitions//H2_1t4_part_'\n",
    "    total = 0\n",
    "    t0_total_possibilities = [j for j in total_possibilities if j[0] == t0]\n",
    "#    print(len(t0_total_possibilities))\n",
    "    for part_begin in t0_total_possibilities:\n",
    "        t_list_begin = list(part_begin)\n",
    "        file_tag = ''\n",
    "        for t in t_list_begin:\n",
    "            file_tag += str(t) + '_'\n",
    "        file_tag = file_tag[:-1]\n",
    "        part_list_filename = filename_root + file_tag\n",
    "        with open(part_list_filename, 'r') as file:\n",
    "            part_list_str = file.read()\n",
    "#            print(part_list_filename + ' read')\n",
    "            if len(part_list_str) < 4:\n",
    "                part_list_length = 0\n",
    "            else:\n",
    "                part_list_length = len(eval_part(part_list_str))\n",
    "        total += part_list_length\n",
    "    return total"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Counting Cases and Status Checks\n",
    "\n",
    "Due to the fact that the computation could take months.  Several functions are presented below for checking the status of the computations while they are in progress.  Since results are stored piecemeal in files, the functions simply read the number of files that are written.  We found the simple functions useful for monitoring the status over the course of the several months that this ran."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This gives a count of the number of partitions and cases that need to be checked\n",
    "#This is for reference\n",
    "if False:\n",
    "    for j in range(8,18):\n",
    "        print(j, total_partition_count(j))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "782424424\n",
      "121275785720\n"
     ]
    }
   ],
   "source": [
    "total_part_lengths = [(8, 124740), (9, 843280), (10, 19416600), (11, 22091040), (12, 106442980), (13, 68120416), (14, 186198040), (15, 92809072), (16, 199020640), (17, 87357616)]\n",
    "total_parts = sum([j[1] for j in total_part_lengths])\n",
    "print(total_parts)\n",
    "print(total_parts*155)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We will only consider windows of size $19$ by Lemma 5.A.1."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Progress Report:\n",
      "16141 out of 16141 files processed with window 19\n",
      "0 files with window 19 left to process\n"
     ]
    }
   ],
   "source": [
    "#Status Check: Run this to see the progress which does rely on Lemma 5.A.1\n",
    "print('Progress Report:')\n",
    "#print(str(len(partitions_to_make_list())) + ' out of ' + str(len(partition_evaluate_list())) + ' partitions to make')\n",
    "print(str(visible_range_available_list(s0_range_full = False, align_visible_count_trig = True))\n",
    "      + ' out of ' + str(len(partition_evaluate_list())) + ' files processed with window 19')\n",
    "print(str(len(visible_range_available_list(s0_range_full = False))) + ' files with window 19 left to process')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This is the line that proves that there are no examples after all of the files have been generated.  It can be run at any time, but the tag \"PARTIAL\" will be added to the resulting filename to indicate that the result is incomplete."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Complete visible_align_list files are available\n",
      "ST5_data//H_2_1t6//1_branch_point//H2_1t4_align_list_visible_combine_19 written from 16141 files\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[]"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "combine_visible_align_list(print_visible_files = False)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### These are more detailed status check functions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This stores all of the files in the temporary list so that\n",
    "#various elements of it can be viewed using the functions\n",
    "#below without generating it from scratch each time\n",
    "temp = visible_range_available_list(s0_range_full = False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(8, 0, 8)\n",
      "(9, 0, 9)\n",
      "(10, 0, 100)\n",
      "(11, 0, 121)\n",
      "(12, 0, 1728)\n",
      "(13, 0, 2197)\n",
      "(14, 0, 2744)\n",
      "(15, 0, 225)\n",
      "(16, 0, 4096)\n",
      "(17, 0, 4913)\n"
     ]
    }
   ],
   "source": [
    "#This generates a three column list from the list temp\n",
    "#Column 1 contains the length of the saddle connection\n",
    "#Column 2 contains the number of files for that saddle connection left to process\n",
    "#Column 3 contains the total number of files corresponding to that saddle connection\n",
    "full_list = partition_evaluate_list()\n",
    "for t in range(8, 18):\n",
    "    print(t, len([j for j in temp if j[1][0] == t]), len([j for j in full_list if j[0] == t]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n",
      "[]\n"
     ]
    }
   ],
   "source": [
    "#This displays all of the elements left to process where the length of the first saddle connection is specified, e.g. 11\n",
    "#This relies on temp and the result is only as recent as the most recent update of the list temp\n",
    "temp11list = [j for j in temp if j[1][0] == 11]\n",
    "print(len(temp11list))\n",
    "print(temp11list)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n",
      "[]\n"
     ]
    }
   ],
   "source": [
    "temp12list = [j for j in temp if j[1][0] == 12]\n",
    "print(len(temp12list))\n",
    "print(temp12list)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n",
      "[]\n"
     ]
    }
   ],
   "source": [
    "temp14list = [j for j in temp if j[1][0] == 14]\n",
    "print(len(temp14list))\n",
    "print(temp14list)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n",
      "[]\n"
     ]
    }
   ],
   "source": [
    "temp15list = [j for j in temp if j[1][0] == 15]\n",
    "print(len(temp15list))\n",
    "print(temp15list)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n",
      "[]\n"
     ]
    }
   ],
   "source": [
    "temp16list = [j for j in temp if j[1][0] == 16]\n",
    "print(len(temp16list))\n",
    "print(temp16list)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n",
      "[]\n"
     ]
    }
   ],
   "source": [
    "#This makes it easy to monitor the status of specific partitions in the case where printing all of the partitions\n",
    "#that remain of a given length is too long to print\n",
    "start_list = [17,4,8]\n",
    "\n",
    "def list_start_eq(list1, list2):\n",
    "    for j in enumerate(list2):\n",
    "        if j[1] != list1[j[0]]:\n",
    "            return False\n",
    "    return True\n",
    "\n",
    "temp17list = [j for j in temp if list_start_eq(j[1],start_list)]\n",
    "print(len(temp17list))\n",
    "print(temp17list)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "These are functions to run the window with size 19 case, the arbitrary length window case, and an individual case.\n",
    "\n",
    "251 minutes per 100,000 partitions is a rough estimate but because each partitions has a varying number of align lists, this is imprecise.  Even more significantly, the processor speed will have a big impact here."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This allows the running of the functions for arbitrarily many cores in the window length 19 case\n",
    "#i.e. This uses Lemma 5.A.1\n",
    "if False:\n",
    "    pool = Pool(processes=15)\n",
    "    pool.map(part_list_visible_sc_check_from_file_for_pool, visible_range_available_list(s0_range_full = False))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This allows the running of the functions for arbitrarily many cores in the arbitrary window length case\n",
    "#i.e. This does not use Lemma 5.A.1\n",
    "if False:\n",
    "    pool = Pool(processes=14)\n",
    "    pool.map(part_list_visible_sc_check_from_file_for_pool, visible_range_available_list())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This allows the running of any specific value\n",
    "#A timer is added for the reference of the useer\n",
    "part_to_run = [19, (15, 2, 4)]\n",
    "tic = time.clock()\n",
    "part_list_visible_sc_check_from_file_for_pool(part_to_run)\n",
    "toc = time.clock()\n",
    "print(toc - tic)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Older Commands Not Assuming Lemma 5.A.1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "#Status Check: Run this to see the progress without relying on Lemma 5.A.1\n",
    "print('Progress Report:')\n",
    "print(str(len(partitions_to_make_list())) + ' out of ' + str(len(partition_evaluate_list())) + ' partitions to make')\n",
    "print(str(len(visible_range_available_list())) + ' partitions with windows to process')\n",
    "print(str(visible_range_available_list(align_visible_count_trig = True)) + ' out of 27691 files processed')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Appendix: Unnecessary Functions"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "It is natural to try to perform the visible check on the partitions corresponding to the 1-cylinder diagram in H(1,1).  However, the search does not return any useful results.  In fact, all possible combinations of parameters do not lead to a contradiction.  Therefore, we excluded this search altogether.  The interested reader can use the function below to see that this is the case.  The function is identical to the one used above, but many commands have been simplified due to the particular setting."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#The following function is completely useless in that it returns the list of all combinatorial possibilities.\n",
    "#Since it does not result in a reduction, there is no reason to execute it.\n",
    "\n",
    "def part_list_visible_sc_check_simple(s1, part_list = H1t2_part):\n",
    "    #This function is designed to be minimally intensive on RAM\n",
    "    #The idea is to construct each align list per partition and \n",
    "    #only store data that passes the non-visible check\n",
    "    filename_root = 'H1_1_align_list'\n",
    "    t_1_max = 72-2*s1\n",
    "    total = []\n",
    "    count = 0\n",
    "    part_list_len_str = str(len(part_list))\n",
    "    for part in part_list:\n",
    "        count += 1\n",
    "        t_1 = part[0]\n",
    "        if t_1 <= t_1_max:\n",
    "            admissible = visible_top_init_check(s1, part, [[0,1,2,3], [0,1,2,3]])\n",
    "            if len(admissible) > 0:\n",
    "                total.append(admissible)\n",
    "            if count%100000==0:\n",
    "                print(count,i)\n",
    "                print('Processing ' + str(part_list.index(part)+1) + ' of ' + part_list_len_str + ' partitions')\n",
    "    filename = filename_root+'_visible'+str(s1)\n",
    "    with open(filename, 'w') as file:\n",
    "        file.write(str(total))\n",
    "    print(filename + ' written')\n",
    "    return total"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#At this point, none of the files above need to be loaded for this to run.\n",
    "#Once the files above are generated, the file sizes are small enough that these can be loaded on the fly.\n",
    "\n",
    "def align_list_visible_to_window_t0_pair(align_list_visible):\n",
    "    coord_pair = []\n",
    "    for config in align_list_visible:\n",
    "        coord_pair.append((config[0], config[1][0]))\n",
    "    return coord_pair\n",
    "\n",
    "def combine_align_list_visible(align_list_visible1, align_list_visible2):\n",
    "    print(str(len(align_list_visible1)) + '*' + str(len(align_list_visible2)) + '=' \n",
    "          +str(len(align_list_visible1)*len(align_list_visible2)) + ' combinations to check')\n",
    "    coord_pair_list1 = align_list_visible_to_window_t0_pair(align_list_visible1)\n",
    "    print(align_list_visible1, len(align_list_visible1))\n",
    "    print(coord_pair_list1, len(coord_pair_list1))\n",
    "    width = sum(align_list_visible1[0][1])\n",
    "    print('Coordinate pair list generated for first align_list_visible')\n",
    "    print(coord_pair_list1)\n",
    "    total = []\n",
    "    for coord_pair in enumerate(coord_pair_list1):\n",
    "        config1 = align_list_visible1[coord_pair[0]]\n",
    "        for config2 in align_list_visible2:\n",
    "            if coord_pair[1] == (config2[1][0], config2[0]):\n",
    "                for s_start in config1[3]:\n",
    "                    for t_start in config2[3]:\n",
    "                        check_starts = 2*sum(coord_pair[1]) + s_start + t_start\n",
    "                        #This is all that needs to be computed to prove that the start numbers align\n",
    "                        if check_starts == width:\n",
    "                            print(s_start, t_start)\n",
    "                            total += [(align_list_visible1[coord_pair[0]][1:3], s_start, config2[1:3])]\n",
    "                        else:\n",
    "                            print('Failed check_starts test', config1, config2)\n",
    "    return total\n",
    "\n",
    "def combine_align_list_visible_write_file(s_range = range(4,10), \n",
    "                                          s_filename_root = 'align_list_visible//H_2_2_1_1_align_list_', \n",
    "                                          t_range = range(9,16,2), \n",
    "                                          t_filename_root = 'align_list_visible//H1_1_align_list_',\n",
    "                                          root_dir = 'ST5_data//H_2_2_1t4//1_branch_point//'):\n",
    "    admissible_list = []\n",
    "    for s in s_range:\n",
    "        for t in t_range:\n",
    "            t_align_list_visible_filename = root_dir + t_filename_root + str(t) + '_visible_' + str(s)\n",
    "            with open(t_align_list_visible_filename, 'r') as file:\n",
    "                t_align_list_visible = eval(file.read())\n",
    "                print(t_align_list_visible_filename + ' read')\n",
    "            s_align_list_visible_filename = root_dir + s_filename_root + str(s) + '_visible_' + str(t)\n",
    "            with open(s_align_list_visible_filename, 'r') as file:\n",
    "                s_align_list_visible = eval(file.read())\n",
    "                print(s_align_list_visible_filename + ' read')\n",
    "            if t_align_list_visible == [] or s_align_list_visible == []:\n",
    "                print('empty list')\n",
    "                admissible_list += []\n",
    "            else:\n",
    "                admissible_list += combine_align_list_visible(t_align_list_visible, s_align_list_visible)\n",
    "    admissible_list_filename = root_dir + 'admissible_list'\n",
    "    with open(admissible_list_filename, 'w') as file:\n",
    "            file.write(str(admissible_list))\n",
    "    return 'admissible_list written with ' + str(len(admissible_list)) + ' elements'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "if False:\n",
    "    for s in range(8,18):\n",
    "        part_list_visible_sc_check_simple(s)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.3",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ST5_files/ST5_Search_H_2,1,1,1,1,1,1__1_Branch_Point_TEST_NOTEBOOK.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# $\\mathcal{H}(2,1^6)$ Extra Branching Occurs Over One Point - TEST CASE: Two Points"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In order to test this notebook to ensure that the functions are correctly giving the empty set and not as a result of a bug, we apply this to the two branch point case where the file admissible_list is not empty."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This is the case where there are four simple zeros over the 2-torsion points.  The remaining three zeros all lie over a single 2-torsion point."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "import re\n",
    "import time\n",
    "import itertools\n",
    "from multiprocessing import Pool"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The next cell loads and processes all of the relevant cylinder diagrams for this notebook."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "#This loads all of the 1-cylinder diagrams in H(2,1^4) formatted as python lists\n",
    "\n",
    "H1t4_cyl_diags = [[[[0,3,7,4,1,2,6,5],[0,3,6,4,1,2,7,5]]], [[[0,7,2,1,6,4,5,3],[0,6,7,5,2,1,4,3]]], \n",
    "                  [[[0,7,5,1,3,2,4,6],[0,1,4,7,3,6,5,2]]], [[[0,7,5,2,3,4,6,1],[0,2,4,7,6,5,3,1]]]]\n",
    "\n",
    "H2_1_1_cyl_diags = [[[[0, 2, 1, 6, 4, 5, 3], [0, 6, 5, 2, 1, 4, 3]]], \n",
    "                    [[[0, 2, 5, 1, 3, 6, 4], [0, 2, 6, 5, 1, 3, 4]]], \n",
    "                    [[[0, 2, 5, 3, 1, 6, 4], [0, 2, 6, 3, 1, 5, 4]]], \n",
    "                    [[[0, 6, 2, 3, 4, 5, 1], [0, 2, 4, 6, 5, 3, 1]]], \n",
    "                    [[[0, 6, 4, 1, 2, 3, 5], [0, 1, 3, 6, 5, 4, 2]]]]\n",
    "\n",
    "\n",
    "#This loads all of the functions for processing cylinder diagrams\n",
    "\n",
    "%run ./ST5_fcns/cyl_diag_fcns.ipynb\n",
    "\n",
    "#This runs almost instantly and constructs all of the binary lists \n",
    "#associated to each simple zero for every cylinder diagram\n",
    "\n",
    "H2_1_1_vertex_data = strat_odd_sc(H2_1_1_cyl_diags)\n",
    "\n",
    "H1t4_vertex_data = strat_odd_sc(H1t4_cyl_diags)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Without loss of generality, assume that the point with the extra branching is at the origin.  Then the top boundary of the lower cylinder has exactly two simple zeros on it.  There is a single 1-cylinder diagram in H(1,1) that completely describes the identification.  Moreover, each saddle connection is topologically indistinguishable from every other saddle connection.  Therefore, it is unnecessary to consider various cyclic permutations of the saddle connections because the results would be indistinguishable.  Finally, if the base torus consists of a 2x2 torus of unit squares and no simple zero has a saddle connection to itself, then the saddle connection lengths are partitions of 72 into four odd numbers."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We recall that in the strata H(2,1,1) and H(1,1,1,1), there are at most 7 and 8 horizontal saddle connections, respectively.  Therefore, we consider partitions of 72 into 7 and 8 positive integers.\n",
    "\n",
    "Among partitions of 72 into 7 numbers the minimum of the maximum numbers among all partitions is given by the round up of d_opt/7, which is 11 in this case.\n",
    "\n",
    "Among partitions of 72 into 8 numbers the minimum of the maximum numbers among all partitions is given by the round up of d_opt/8, which is 10 in this case.\n",
    "\n",
    "Solving 72 - 2*10 - 2t_0 \\geq 0 implies that the largest value of t_0 is 26.\n",
    "\n",
    "Solving 72 - 2*s_0 - 2*11 \\geq 0 implies that the largest value of s_0 is 25.\n",
    "\n",
    "In summary:\n",
    "\n",
    "H(1,1,1,1): 10 \\leq t_0 \\leq 25\n",
    "\n",
    "H(2,1,1): 11 \\leq t_0 \\leq 26"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This loads all of the standard partition functions needed for nearly every case\n",
    "\n",
    "%run ./ST5_fcns/partition_functions.ipynb"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This is harmless and loads the odd partitions of 72 corresponding to the H(1,1) boundary\n",
    "\n",
    "if False:\n",
    "    with open('ST5_data//H_2_1t6//2_branch_point//partitions//H1t4_part', 'r') as file:\n",
    "        H1t4_part = eval_part(file.read())\n",
    "\n",
    "if True:\n",
    "    with open('ST5_data//H_2_1t6//2_branch_point//partitions//H2_1_1_part', 'r') as file:\n",
    "        H2_1_1_part_working = eval_part(file.read())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(12, 3, 11, 12, 12, 11, 11),\n",
       " (12, 3, 11, 12, 11, 11, 12),\n",
       " (12, 3, 11, 11, 11, 12, 12)]"
      ]
     },
     "execution_count": 36,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "temp = [j for j in H2_1_1_part_working if j[0] == 12 and j[1] == 3]\n",
    "len(temp)\n",
    "temp"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This is the only case where the number of partitions is so great that the files need to be segmented to different levels just to get the files down to under 10MB in size.  This is necessary in order to get the computation time down under one day.  Based on preliminary calculations it appeared as if a 200MB file would take 15 days to process on one core of a Xeon Bronze 3104 CPU at 1.7 GHz.  We make the following splits:\n",
    "\n",
    "8, 9: level 2\n",
    "\n",
    "10, 11, 15: level 3\n",
    "\n",
    "12, 13, 14, 16, 17: level 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "level 2 lists have length 235\n",
      "level 3 lists have length 1252\n",
      "level 4 lists have length 1331\n",
      "total length 2818\n"
     ]
    }
   ],
   "source": [
    "def partition_evaluate_list(print_lengths = False):\n",
    "    '''\n",
    "    This function is only intended for use in the 1 branch point case in the stratum H(2,1,1,1,1,1,1).\n",
    "    Therefore, we make no attempt at generalizing it to other strata.\n",
    "    It simply generates the lists on which to apply the partition function.\n",
    "    '''\n",
    "    level_2_lists = [(i,j) for i in range(12,24)+[25] for j in range(1,i+1)]\n",
    "    if print_lengths:\n",
    "        print('level 2 lists have length ' + str(len(level_2_lists)))\n",
    "    level_3_lists = [(i,j,k) for i in [24,26] for j in range(1,i+1) for k in range(1,i+1)]\n",
    "    if print_lengths:\n",
    "        print('level 3 lists have length ' + str(len(level_3_lists)))\n",
    "    level_4_lists = [(i,j,k,l) for i in [11] for j in range(1,i+1) \n",
    "                     for k in range(1,i+1) for l in range(1,i+1)]\n",
    "    if print_lengths:\n",
    "        print('level 4 lists have length ' + str(len(level_4_lists)))\n",
    "    total_list = level_2_lists + level_3_lists + level_4_lists\n",
    "    if print_lengths:\n",
    "        print('total length ' + str(len(total_list)))\n",
    "    return total_list\n",
    "\n",
    "dummy_var = partition_evaluate_list(print_lengths = True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2818\n",
      "0\n"
     ]
    }
   ],
   "source": [
    "def partitions_to_make_list():\n",
    "    available_list = []\n",
    "    total_possibilities = partition_evaluate_list()\n",
    "    filename_root = 'ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_'\n",
    "    for part_begin in total_possibilities:\n",
    "        t_list_begin = list(part_begin)\n",
    "        file_tag = ''\n",
    "        for t in t_list_begin:\n",
    "            file_tag += str(t) + '_'\n",
    "        file_tag = file_tag[:-1]\n",
    "        part_list_filename = filename_root + file_tag\n",
    "        try:\n",
    "            with open(part_list_filename, 'r') as file:\n",
    "                part_list_string = file.read()\n",
    "                part_list_not_exists = False\n",
    "#                print(part_list_not_exists)\n",
    "        except:\n",
    "            part_list_not_exists = True\n",
    "        if part_list_not_exists:\n",
    "            available_list += [part_begin]\n",
    "    return available_list\n",
    "\n",
    "print(len(partition_evaluate_list()))\n",
    "print(len(partitions_to_make_list()))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [],
   "source": [
    "#WARNING: This takes about a week to run on a single processor\n",
    "#Options for one or more processors are given\n",
    "\n",
    "def create_sc_partition_file_pool(part_to_make):\n",
    "    return create_sc_partition_file(part_to_make, d_opt = 36, part_length = 7,\n",
    "                                    filename_root = 'ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_', \n",
    "                                    t0_range = range(11,27))\n",
    "\n",
    "if False:\n",
    "    pool = Pool(processes=2)\n",
    "    pool.map(create_sc_partition_file_pool, partitions_to_make_list())\n",
    "\n",
    "if False:\n",
    "    #If we ony want one processor, this is easier to work with\n",
    "    for part_to_make in partitions_to_make_list():\n",
    "        create_sc_partition_file(part_to_make, d_opt = 36, part_length = 7, \n",
    "                                 filename_root = 'ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_',\n",
    "                                 t0_range = range(11,27))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The next restriction is to combine the two lists above.  The odd length saddle connections to the isolated simple zero correspond to four specific numbers within the larger partition.  (Every other number is necessarily even.)  However, the location of a simple zero in a cylinder diagram does not necessarily line up with the four odd numbers in the partition.  The purpose of the next functions is to line up each partition with all possible the cylinder diagrams and their cyclic permutations to get the list of all possible \"aligned partitions with cylinder diagrams.\""
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "What's unique to the largest stratum in the one branch point case is that if we were to generate all of the align lists below, it would probably require approximately 5-10TB of storage.  While a hard drive can handle such sizes, we opt for a more memory efficient approach whereby we construct the align_list directly from each partition and then process it immediately via the Window Lemma.  The Window Lemma dramatically reduces the number of cases, in fact, often resulting in the empty set, and we store these results instead.  This function will be separated into two separate functions where the align lists are stored in the two branch point case and in the other strata."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Lemma: If a partition of a number is taken into an odd number of numbers with the assumptions above, then the function perm_equal below suffices to find all cyclic permtuations that make the corresponding binary lists equal.\n",
    "\n",
    "Proof: Since the 1's come in adjacent pairs, there are exactly two sub-tuples of zeros (one of them could be empty) such that one necessarily has odd length and the other even length.  Therefore, there is a unique cyclic permutation of any other such binary tuple that allows the zeros to align to yield equality of the tuples."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [],
   "source": [
    "def perm_equal(a,b):\n",
    "    #The reason that this function works and does not miss additional equalities is because 11 is odd\n",
    "    length = len(a)\n",
    "    for i in range(length):\n",
    "        b_perm = [b[(j+i)%length] for j in range(length)]\n",
    "        if a == b_perm:\n",
    "            return (True,i)\n",
    "    return (False,None)\n",
    "\n",
    "def extract_cyl_diag(cyl_diag_plus_vdat, part_red):\n",
    "    length = len(part_red)\n",
    "    cyl_bot = cyl_diag_plus_vdat[0][0][0]\n",
    "    cyl_top = cyl_diag_plus_vdat[0][0][1]\n",
    "    vert_data = cyl_diag_plus_vdat[1]\n",
    "    align_list = []\n",
    "    for i in vert_data:\n",
    "        equal_perm = perm_equal(i,part_red)\n",
    "        if equal_perm[0]:\n",
    "            align = [cyl_bot[(j+equal_perm[1])%length] for j in range(length)]\n",
    "            align_list.append([align,cyl_top])\n",
    "#            print(align, i)\n",
    "    return align_list\n",
    "\n",
    "def cyl_diag_plus_one_partition_align(part, master_cyl_diags_plus_data):\n",
    "    total = []\n",
    "    bin_list = [j%2 for j in part]\n",
    "    for cyl_diag_plus_vdat in master_cyl_diags_plus_data:\n",
    "        proc_diag = extract_cyl_diag(cyl_diag_plus_vdat, bin_list)\n",
    "        if len(proc_diag) > 0:\n",
    "            total.append((part,proc_diag))\n",
    "    return total\n",
    "\n",
    "def cyl_diag_plus_part_data(part_list, master_cyl_diags_plus_data):\n",
    "    total = []\n",
    "#    print(str(len(part_list)) + ' partitions to search')\n",
    "#    count = 0\n",
    "    for part in part_list:\n",
    "#        count += 1\n",
    "        bin_list = [j%2 for j in part]\n",
    "        for cyl_diag_plus_vdat in master_cyl_diags_plus_data:\n",
    "            proc_diag = extract_cyl_diag(cyl_diag_plus_vdat, bin_list)\n",
    "            if len(proc_diag) > 0:\n",
    "                total.append((part,proc_diag))\n",
    "#        if count%10000==0:\n",
    "#            print(str(count) + ' partitions processed', part)\n",
    "    return total"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [],
   "source": [
    "def visible_sc_check(s1, t_i_part, t_cyl_diag_raw, t_1_top_init, print_inner = False):\n",
    "    #The partition t_partition and t_cyl_diag are already taken to be filtered so that they line up\n",
    "    length = len(t_i_part)\n",
    "    t_cyl_diag = [0,0]\n",
    "    t_cyl_diag[0] = t_cyl_diag_raw[0]\n",
    "    t_cyl_diag[1] = t_cyl_diag_raw[1][::-1]\n",
    "    t_1_top_index = t_cyl_diag[1].index(t_cyl_diag[0][0])\n",
    "    t_i_top = tuple([t_cyl_diag[1][(i+t_1_top_index)%length] for i in range(length)])\n",
    "    if print_inner:\n",
    "        print(t_i_top)\n",
    "    t_i_top_rel_bot_indices = tuple([t_cyl_diag[0].index(i) for i in t_i_top])\n",
    "    if print_inner:\n",
    "        print(t_i_top_rel_bot_indices)\n",
    "    t_i_top_part = [t_i_part[i] for i in t_i_top_rel_bot_indices]\n",
    "    if print_inner:\n",
    "        print(t_i_top_part)\n",
    "    t_i_top_sc_start_pos = tuple(sorted([(t_i_top[i], (2*s1+t_1_top_init+sum(t_i_top_part[:i]))%72) for i in range(length)], key=lambda x: x[1]))\n",
    "    #t_i_top_sc_length is the bottom cylinder the second coordinate is the starting position of \n",
    "    #saddle connection t_i\n",
    "    if print_inner:\n",
    "        print(t_i_top_sc_start_pos)\n",
    "    t_i_sc_length_shift = tuple([sum(t_i_part[:i]) for i in range(length)])\n",
    "    if print_inner:\n",
    "        print(t_i_sc_length_shift)\n",
    "    for i in enumerate(t_i_sc_length_shift):\n",
    "        t_i = t_cyl_diag[0][i[0]]\n",
    "        if print_inner:\n",
    "            print('t_i', t_i)\n",
    "        t_i_length = t_i_part[i[0]]\n",
    "        if print_inner:\n",
    "            print('t_i_length', t_i_length)\n",
    "        t_i_orig_start = [t_i_tup for t_i_tup in t_i_top_sc_start_pos if t_i_tup[0] == t_i][0]\n",
    "        if print_inner:\n",
    "            print('t_i_orig_start', t_i_orig_start)\n",
    "        t_i_new_start = (t_i_orig_start[1] + t_i_sc_length_shift[i[0]])%72\n",
    "        if print_inner:\n",
    "            print('t_i_new_start', t_i_new_start)\n",
    "        if t_i_new_start < 2*s1 or t_i_new_start > 72 - 2*t_i_length:\n",
    "            if print_inner:\n",
    "                print('False', 2*s1, 72 - 2*t_i_length)\n",
    "            return False\n",
    "    return True\n",
    "\n",
    "def visible_top_init_check(s1, t_i_part, t_cyl_diag):\n",
    "    t_1_top_init_max = 72-2*s1\n",
    "    total_t_1_top_init = []\n",
    "    for t_1_top_init in range(0,t_1_top_init_max+1,2):\n",
    "        if visible_sc_check(s1, t_i_part, t_cyl_diag, t_1_top_init):\n",
    "            total_t_1_top_init.append(t_1_top_init)\n",
    "    if len(total_t_1_top_init) > 0:\n",
    "        return (s1, t_i_part, t_cyl_diag, total_t_1_top_init)\n",
    "    return []"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [],
   "source": [
    "def part_list_visible_sc_check(s1, part_list, sub_list_depth):\n",
    "    #This function is designed to be minimally intensive on RAM\n",
    "    #The idea is to construct each align list per partition and \n",
    "    #only store data that passes the non-visible check\n",
    "    t_list_begin = part_list[0][:sub_list_depth]\n",
    "    print(t_list_begin)\n",
    "    filename_root = 'ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list'\n",
    "    t_1_max = 72-2*s1\n",
    "    total = []\n",
    "    count = 0\n",
    "    part_list_len_str = str(len(part_list))\n",
    "    for part in part_list:\n",
    "        align_list = cyl_diag_plus_one_partition_align(part, H2_1_1_vertex_data)\n",
    "        for i in align_list:\n",
    "            count += 1\n",
    "            t_i_part = i[0]\n",
    "            t_1 = t_i_part[0]\n",
    "            if t_1 <= t_1_max:\n",
    "                for t_cyl_diag in i[1]:\n",
    "                    admissible = visible_top_init_check(s1, t_i_part, t_cyl_diag)\n",
    "                    if len(admissible) > 0:\n",
    "                        total.append(admissible)\n",
    "            if count%100000==0:\n",
    "                print(count,i)\n",
    "                print('Processing ' + str(part_list.index(part)+1) + ' of ' + part_list_len_str + ' partitions')\n",
    "    file_tag = ''\n",
    "    for t in align_list[0][0][:sub_list_depth]:\n",
    "        file_tag += str(t)+'_'\n",
    "    file_tag = file_tag[:-1]\n",
    "    filename = filename_root + file_tag + '_visible' + str(s1)\n",
    "    with open(filename, 'w') as file:\n",
    "        file.write(str(total))\n",
    "    print(filename + ' written')\n",
    "    return total\n",
    "\n",
    "def part_list_visible_sc_check_empty_dummy(s1, t_begin_list):\n",
    "    #This returns the empty list in an appropriately named file\n",
    "    filename_root = 'ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list'\n",
    "    file_tag = ''\n",
    "    for t in t_begin_list:\n",
    "        file_tag += str(t)+'_'\n",
    "    file_tag = file_tag[:-1]\n",
    "    filename = filename_root+file_tag+'_visible'+str(s1)\n",
    "    with open(filename, 'w') as file:\n",
    "        file.write(str([]))\n",
    "    print(filename + ' written')\n",
    "    return []\n",
    "\n",
    "\n",
    "def part_list_visible_sc_check_from_file(s1, t_begin_list):\n",
    "    sub_list_depth = len(t_begin_list)\n",
    "    filename_root = 'ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_'\n",
    "    file_tag = ''\n",
    "    for t in t_begin_list:\n",
    "        file_tag += str(t)+'_'\n",
    "    file_tag = file_tag[:-1]\n",
    "    part_list_filename = filename_root+file_tag\n",
    "    with open(part_list_filename, 'r') as file:\n",
    "        part_list_string = file.read()\n",
    "        if len(part_list_string) < 5:\n",
    "            part_list_visible_sc_check_empty_dummy(s1, t_begin_list)\n",
    "            return []\n",
    "        part_list = eval_part(part_list_string)\n",
    "    print(part_list_filename + ' partition list file converted to list type')\n",
    "    print(str(len(part_list)) + ' partitions to process')\n",
    "    non_visible_list = part_list_visible_sc_check(s1, part_list, sub_list_depth)\n",
    "    print(str(len(non_visible_list)) + ' admissible configurations found')\n",
    "    return (len(non_visible_list), non_visible_list)\n",
    "\n",
    "def s_max(t0):\n",
    "    '''[s_max(t0) for t0 in range(11,27)]\n",
    "    yields [25, 24, ..., 10]'''\n",
    "    return 36 - t0\n",
    "\n",
    "def check_visible_range(t0, t1_range = None, s0_range = None):\n",
    "    if s0_range == None:\n",
    "        s0_range = range(10, s_max(t0) + 1, 2)\n",
    "    if t1_range == None:\n",
    "        t1_range = range(1,t0 + 1)\n",
    "    for t1 in t1_range:\n",
    "        for s0 in s0_range:\n",
    "            tic = time.clock()\n",
    "            part_list_visible_sc_check_from_file(s0, (t0,t1))\n",
    "            toc = time.clock()\n",
    "            if toc - tic > 1:\n",
    "                print(toc - tic)\n",
    "    return 'The non-visible list has been constructed.'\n",
    "\n",
    "def visible_range_available_list(s0_range_full = True, align_visible_count_trig = False):\n",
    "    available_list = []\n",
    "    total_possibilities = partition_evaluate_list()\n",
    "    filename_root = 'ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_'\n",
    "    align_visible_proc_count = 0\n",
    "    for part_begin in total_possibilities:\n",
    "        s_max_val = s_max(part_begin[0])\n",
    "        if s0_range_full:\n",
    "            s0_range = range(10,s_max_val+1,2)\n",
    "        else:\n",
    "            s0_range = [10]\n",
    "        t_list_begin = list(part_begin)\n",
    "        file_tag = ''\n",
    "        for t in t_list_begin:\n",
    "            file_tag += str(t) + '_'\n",
    "        file_tag = file_tag[:-1]\n",
    "        part_list_filename = filename_root + file_tag\n",
    "        try:\n",
    "            with open(part_list_filename, 'r') as file:\n",
    "                part_list_string = file.read()\n",
    "                part_list_exists = True\n",
    "        except:\n",
    "            part_list_exists = False\n",
    "        if part_list_exists:\n",
    "            visible_filename_root = 'ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list'\n",
    "            align_list_visible_not_exists = [True]*len(s0_range)\n",
    "            for s1 in enumerate(s0_range):\n",
    "                visible_filename = visible_filename_root + file_tag + '_visible' + str(s1[1])\n",
    "                try:\n",
    "                    with open(visible_filename, 'r') as file:\n",
    "                        align_list_visible_string = file.read()\n",
    "                        align_list_visible_not_exists[s1[0]] = False\n",
    "                        align_visible_proc_count += 1\n",
    "                except:\n",
    "                    align_list_visible_not_exists[s1[0]] = True\n",
    "        for s1 in enumerate(s0_range):\n",
    "            if part_list_exists and align_list_visible_not_exists[s1[0]]:\n",
    "                available_list += [[s1[1], part_begin]]\n",
    "    if align_visible_count_trig:\n",
    "        return align_visible_proc_count\n",
    "    return available_list\n",
    "\n",
    "def part_list_visible_sc_check_from_file_for_pool(combine_item):\n",
    "    return part_list_visible_sc_check_from_file(combine_item[0], combine_item[1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "metadata": {},
   "outputs": [],
   "source": [
    "def combine_visible_align_list(t0, s0_range_full = False, print_visible_files = False):\n",
    "    if len(visible_range_available_list(s0_range_full)) > 0 or len(partitions_to_make_list()) > 0:\n",
    "        warning_tag = '_PARTIAL'\n",
    "        print('INCOMPLETE FILES: PARTIAL tag added \\n')\n",
    "    else:\n",
    "        warning_tag = ''\n",
    "        print('Complete visible_align_list files are available')\n",
    "    available_list = []\n",
    "    visible_align_list_join = []\n",
    "    total_possibilities_pre = partition_evaluate_list()\n",
    "    total_possibilities = [j for j in total_possibilities_pre if j[0] == t0]\n",
    "    filename_root = 'ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_'\n",
    "    align_visible_proc_count = 0\n",
    "    for part_begin in total_possibilities:\n",
    "        s_max_val = s_max(part_begin[0])\n",
    "        if s0_range_full:\n",
    "            s0_range = range(10,s_max_val+1,2)\n",
    "            non_full_tag = ''\n",
    "        else:\n",
    "            s0_range = [10]\n",
    "            non_full_tag = '_10'\n",
    "        t_list_begin = list(part_begin)\n",
    "        file_tag = ''\n",
    "        for t in t_list_begin:\n",
    "            file_tag += str(t) + '_'\n",
    "        file_tag = file_tag[:-1]\n",
    "        part_list_filename = filename_root + file_tag\n",
    "        try:\n",
    "            with open(part_list_filename, 'r') as file:\n",
    "                part_list_string = file.read()\n",
    "                part_list_exists = True\n",
    "        except:\n",
    "            part_list_exists = False\n",
    "        if part_list_exists:\n",
    "            visible_filename_root = 'ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list'\n",
    "            align_list_visible_not_exists = [True]*len(s0_range)\n",
    "            for s1 in enumerate(s0_range):\n",
    "                visible_filename = visible_filename_root + file_tag + '_visible' + str(s1[1])\n",
    "                try:\n",
    "                    with open(visible_filename, 'r') as file:\n",
    "                        align_list_visible_string = file.read()\n",
    "                        align_list_visible_eval = eval(align_list_visible_string)\n",
    "                        align_list_visible_not_exists[s1[0]] = False\n",
    "                        align_visible_proc_count += 1\n",
    "                        if print_visible_files:\n",
    "                            print(visible_filename)\n",
    "                        visible_align_list_join += align_list_visible_eval\n",
    "                except:\n",
    "                    align_list_visible_not_exists[s1[0]] = True\n",
    "        for s1 in enumerate(s0_range):\n",
    "            if part_list_exists and align_list_visible_not_exists[s1[0]]:\n",
    "                available_list += [[s1[1], part_begin]]\n",
    "    combine_filename1 = 'ST5_data//H_2_1t6//2_branch_point_TEST//H2_1_1_align_list_visible_combine_'\n",
    "    combine_filename2 = str(t0) + non_full_tag + warning_tag\n",
    "    combine_filename = combine_filename1 + combine_filename2\n",
    "    with open(combine_filename, 'w') as file:\n",
    "        file.write(str(visible_align_list_join))\n",
    "        print(combine_filename + ' written from ' + str(align_visible_proc_count) + ' files')\n",
    "    return visible_align_list_join"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Complete visible_align_list files are available\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//H2_1_1_align_list_visible_combine_11_10 written from 1331 files\n",
      "Complete visible_align_list files are available\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//H2_1_1_align_list_visible_combine_12_10 written from 12 files\n",
      "Complete visible_align_list files are available\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//H2_1_1_align_list_visible_combine_13_10 written from 13 files\n",
      "Complete visible_align_list files are available\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//H2_1_1_align_list_visible_combine_14_10 written from 14 files\n",
      "Complete visible_align_list files are available\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//H2_1_1_align_list_visible_combine_15_10 written from 15 files\n",
      "Complete visible_align_list files are available\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//H2_1_1_align_list_visible_combine_16_10 written from 16 files\n",
      "Complete visible_align_list files are available\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//H2_1_1_align_list_visible_combine_17_10 written from 17 files\n",
      "Complete visible_align_list files are available\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//H2_1_1_align_list_visible_combine_18_10 written from 18 files\n",
      "Complete visible_align_list files are available\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//H2_1_1_align_list_visible_combine_19_10 written from 19 files\n",
      "Complete visible_align_list files are available\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//H2_1_1_align_list_visible_combine_20_10 written from 20 files\n",
      "Complete visible_align_list files are available\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//H2_1_1_align_list_visible_combine_21_10 written from 21 files\n",
      "Complete visible_align_list files are available\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//H2_1_1_align_list_visible_combine_22_10 written from 22 files\n",
      "Complete visible_align_list files are available\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//H2_1_1_align_list_visible_combine_23_10 written from 23 files\n",
      "Complete visible_align_list files are available\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//H2_1_1_align_list_visible_combine_24_10 written from 576 files\n",
      "Complete visible_align_list files are available\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//H2_1_1_align_list_visible_combine_25_10 written from 25 files\n",
      "Complete visible_align_list files are available\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//H2_1_1_align_list_visible_combine_26_10 written from 676 files\n"
     ]
    }
   ],
   "source": [
    "for j in range(11,27):\n",
    "    combine_visible_align_list(j)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Write a function to count the number of partitions among all files\n",
    "def total_partition_count(t0):\n",
    "    total_possibilities = partition_evaluate_list()\n",
    "    filename_root = 'ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_'\n",
    "    total = 0\n",
    "    t0_total_possibilities = [j for j in total_possibilities if j[0] == t0]\n",
    "#    print(len(t0_total_possibilities))\n",
    "    for part_begin in t0_total_possibilities:\n",
    "        t_list_begin = list(part_begin)\n",
    "        file_tag = ''\n",
    "        for t in t_list_begin:\n",
    "            file_tag += str(t) + '_'\n",
    "        file_tag = file_tag[:-1]\n",
    "        part_list_filename = filename_root + file_tag\n",
    "        with open(part_list_filename, 'r') as file:\n",
    "            part_list_str = file.read()\n",
    "#            print(part_list_filename + ' read')\n",
    "            if len(part_list_str) < 4:\n",
    "                part_list_length = 0\n",
    "            else:\n",
    "                part_list_length = len(eval_part(part_list_str))\n",
    "        total += part_list_length\n",
    "    return total"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(11, 48)\n",
      "(12, 756)\n",
      "(13, 9648)\n",
      "(14, 21672)\n",
      "(15, 74352)\n",
      "(16, 95676)\n",
      "(17, 193392)\n",
      "(18, 193752)\n",
      "(19, 299256)\n",
      "(20, 263502)\n",
      "(21, 349552)\n",
      "(22, 286572)\n",
      "(23, 346104)\n",
      "(24, 272448)\n",
      "(25, 309936)\n",
      "(26, 238392)\n"
     ]
    }
   ],
   "source": [
    "for j in range(11,27):\n",
    "    print(j, total_partition_count(j))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 175,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "782424424\n",
      "121275785720\n"
     ]
    }
   ],
   "source": [
    "total_part_lengths = [(8, 124740), (9, 843280), (10, 19416600), (11, 22091040), (12, 106442980), (13, 68120416), (14, 186198040), (15, 92809072), (16, 199020640), (17, 87357616)]\n",
    "total_parts = sum([j[1] for j in total_part_lengths])\n",
    "print(total_parts)\n",
    "print(total_parts*155)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Progress Report:\n",
      "0 out of 2818 partitions to make\n",
      "13478 partitions with windows to process\n",
      "0 out of 13478 files processed\n"
     ]
    }
   ],
   "source": [
    "#Status Check: Run this to see\n",
    "print('Progress Report:')\n",
    "print(str(len(partitions_to_make_list())) + ' out of ' + str(len(partition_evaluate_list())) + ' partitions to make')\n",
    "print(str(len(visible_range_available_list())) + ' partitions with windows to process')\n",
    "print(str(visible_range_available_list(align_visible_count_trig = True)) + ' out of 13478 files processed')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "As a preliminary check, we will only consider windows of size 19.  The motivation is the following lemma.  The converse is false.\n",
    "\n",
    "Lemma: If a surface coordinate does not satisfy the visible_align_check function for a window of size 19, then it does not satisfy the visible_align_check function for any other window.\n",
    "\n",
    "Proof: In the window 19 case, t_start can take on all values that it can for all other windows.  In the function visible_sc_check, the test for failure is given by t_i_new_start < 2*s1 or t_i_new_start > 72 - 2*t_i_length.  However, t_i_length is independent of the window.  Therefore, if the test fails because t_i_new_start < 2*s1 = 2*19, then certainly it fails for all larger windows."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Progress Report:\n",
      "2818 out of 2818 files processed with window 19\n"
     ]
    }
   ],
   "source": [
    "#Status Check: Run this to see\n",
    "print('Progress Report:')\n",
    "#print(str(len(partitions_to_make_list())) + ' out of ' + str(len(partition_evaluate_list())) + ' partitions to make')\n",
    "print(str(visible_range_available_list(s0_range_full = False, align_visible_count_trig = True))\n",
    "      + ' out of ' + str(len(partition_evaluate_list())) + ' files processed with window 19')\n",
    "#print(str(len(visible_range_available_list(s0_range_full = False))) + ' files with window 19 left to process')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 248,
   "metadata": {},
   "outputs": [],
   "source": [
    "temp = visible_range_available_list(s0_range_full = False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 249,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(8, 0, 8)\n",
      "(9, 0, 9)\n",
      "(10, 27, 100)\n",
      "(11, 112, 121)\n",
      "(12, 875, 1728)\n",
      "(13, 299, 2197)\n",
      "(14, 2550, 2744)\n",
      "(15, 181, 225)\n",
      "(16, 4096, 4096)\n",
      "(17, 4913, 4913)\n"
     ]
    }
   ],
   "source": [
    "full_list = partition_evaluate_list()\n",
    "for t in range(8, 18):\n",
    "    print(t, len([j for j in temp if j[1][0] == t]), len([j for j in full_list if j[0] == t]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 250,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "181\n",
      "[[19, (15, 1, 4)], [19, (15, 1, 6)], [19, (15, 1, 8)], [19, (15, 1, 10)], [19, (15, 1, 12)], [19, (15, 1, 14)], [19, (15, 2, 1)], [19, (15, 2, 4)], [19, (15, 2, 6)], [19, (15, 2, 7)], [19, (15, 2, 8)], [19, (15, 2, 9)], [19, (15, 2, 10)], [19, (15, 2, 11)], [19, (15, 2, 12)], [19, (15, 2, 13)], [19, (15, 2, 14)], [19, (15, 2, 15)], [19, (15, 3, 1)], [19, (15, 3, 2)], [19, (15, 3, 3)], [19, (15, 3, 4)], [19, (15, 3, 5)], [19, (15, 3, 6)], [19, (15, 3, 7)], [19, (15, 3, 8)], [19, (15, 3, 9)], [19, (15, 3, 10)], [19, (15, 3, 11)], [19, (15, 3, 12)], [19, (15, 3, 13)], [19, (15, 3, 14)], [19, (15, 3, 15)], [19, (15, 4, 1)], [19, (15, 4, 2)], [19, (15, 4, 3)], [19, (15, 4, 4)], [19, (15, 4, 5)], [19, (15, 4, 6)], [19, (15, 4, 7)], [19, (15, 4, 8)], [19, (15, 4, 9)], [19, (15, 4, 10)], [19, (15, 4, 11)], [19, (15, 4, 12)], [19, (15, 4, 13)], [19, (15, 4, 14)], [19, (15, 4, 15)], [19, (15, 5, 1)], [19, (15, 5, 2)], [19, (15, 5, 3)], [19, (15, 5, 4)], [19, (15, 5, 5)], [19, (15, 5, 6)], [19, (15, 5, 7)], [19, (15, 5, 8)], [19, (15, 5, 9)], [19, (15, 5, 10)], [19, (15, 5, 11)], [19, (15, 5, 12)], [19, (15, 5, 13)], [19, (15, 5, 14)], [19, (15, 5, 15)], [19, (15, 6, 1)], [19, (15, 6, 2)], [19, (15, 6, 3)], [19, (15, 6, 4)], [19, (15, 6, 5)], [19, (15, 6, 6)], [19, (15, 6, 7)], [19, (15, 6, 8)], [19, (15, 6, 9)], [19, (15, 6, 10)], [19, (15, 6, 11)], [19, (15, 6, 12)], [19, (15, 6, 13)], [19, (15, 6, 14)], [19, (15, 7, 4)], [19, (15, 7, 5)], [19, (15, 7, 6)], [19, (15, 9, 2)], [19, (15, 9, 3)], [19, (15, 9, 4)], [19, (15, 9, 5)], [19, (15, 9, 6)], [19, (15, 9, 7)], [19, (15, 9, 8)], [19, (15, 9, 9)], [19, (15, 9, 10)], [19, (15, 9, 11)], [19, (15, 9, 12)], [19, (15, 9, 13)], [19, (15, 9, 14)], [19, (15, 9, 15)], [19, (15, 10, 1)], [19, (15, 10, 2)], [19, (15, 10, 3)], [19, (15, 10, 4)], [19, (15, 10, 5)], [19, (15, 10, 6)], [19, (15, 10, 7)], [19, (15, 10, 8)], [19, (15, 10, 9)], [19, (15, 10, 10)], [19, (15, 10, 11)], [19, (15, 10, 12)], [19, (15, 10, 13)], [19, (15, 10, 14)], [19, (15, 10, 15)], [19, (15, 11, 1)], [19, (15, 11, 2)], [19, (15, 11, 3)], [19, (15, 11, 4)], [19, (15, 11, 5)], [19, (15, 11, 6)], [19, (15, 11, 7)], [19, (15, 11, 8)], [19, (15, 11, 9)], [19, (15, 11, 10)], [19, (15, 11, 11)], [19, (15, 11, 12)], [19, (15, 11, 13)], [19, (15, 12, 2)], [19, (15, 12, 3)], [19, (15, 12, 4)], [19, (15, 12, 5)], [19, (15, 12, 6)], [19, (15, 12, 7)], [19, (15, 12, 8)], [19, (15, 12, 9)], [19, (15, 12, 10)], [19, (15, 12, 11)], [19, (15, 12, 12)], [19, (15, 12, 13)], [19, (15, 12, 14)], [19, (15, 12, 15)], [19, (15, 13, 1)], [19, (15, 13, 2)], [19, (15, 13, 3)], [19, (15, 13, 4)], [19, (15, 13, 5)], [19, (15, 13, 6)], [19, (15, 13, 7)], [19, (15, 13, 8)], [19, (15, 13, 9)], [19, (15, 13, 10)], [19, (15, 13, 11)], [19, (15, 13, 12)], [19, (15, 13, 13)], [19, (15, 13, 14)], [19, (15, 13, 15)], [19, (15, 14, 1)], [19, (15, 14, 2)], [19, (15, 14, 3)], [19, (15, 14, 4)], [19, (15, 14, 5)], [19, (15, 14, 6)], [19, (15, 14, 7)], [19, (15, 14, 8)], [19, (15, 14, 9)], [19, (15, 14, 10)], [19, (15, 14, 11)], [19, (15, 14, 12)], [19, (15, 14, 13)], [19, (15, 14, 14)], [19, (15, 14, 15)], [19, (15, 15, 1)], [19, (15, 15, 2)], [19, (15, 15, 3)], [19, (15, 15, 4)], [19, (15, 15, 5)], [19, (15, 15, 6)], [19, (15, 15, 7)], [19, (15, 15, 8)], [19, (15, 15, 9)], [19, (15, 15, 10)], [19, (15, 15, 11)], [19, (15, 15, 12)], [19, (15, 15, 13)], [19, (15, 15, 14)], [19, (15, 15, 15)]]\n"
     ]
    }
   ],
   "source": [
    "#print([j for j in temp if j[1][0] == 15 and j[1][2] == 2] + [j for j in temp if j[1][0] == 15 and j[1][2] == 4])\n",
    "temp15list = [j for j in temp if j[1][0] == 15]\n",
    "print(len(temp15list))\n",
    "print(temp15list)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 235,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[19, (10, 7, 1)], [19, (10, 7, 2)], [19, (10, 7, 3)], [19, (10, 7, 8)], [19, (10, 7, 9)], [19, (10, 7, 10)], [19, (10, 8, 1)], [19, (10, 8, 2)], [19, (10, 8, 3)], [19, (10, 8, 4)], [19, (10, 8, 5)], [19, (10, 8, 6)], [19, (10, 8, 7)], [19, (10, 8, 8)], [19, (10, 8, 9)], [19, (10, 8, 10)], [19, (10, 9, 1)], [19, (10, 9, 2)], [19, (10, 9, 3)], [19, (10, 9, 7)], [19, (10, 9, 8)], [19, (10, 9, 9)], [19, (10, 9, 10)], [19, (10, 10, 1)], [19, (10, 10, 2)], [19, (10, 10, 3)], [19, (10, 10, 4)], [19, (10, 10, 5)], [19, (10, 10, 6)], [19, (10, 10, 7)]]\n"
     ]
    }
   ],
   "source": [
    "print(temp[:30])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 224,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "INCOMPLETE FILES: PARTIAL tag added \n",
      "\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list8_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list8_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list8_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list8_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list8_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list8_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list8_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list8_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list9_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list9_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list9_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list9_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list9_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list9_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list9_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list9_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list9_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_1_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_1_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_1_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_1_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_1_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_1_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_1_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_1_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_1_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_1_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_2_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_2_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_2_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_2_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_2_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_2_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_2_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_2_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_2_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_2_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_3_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_3_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_3_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_3_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_3_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_3_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_3_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_3_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_3_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_3_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_4_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_4_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_4_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_4_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_4_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_4_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_4_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_4_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_4_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_4_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_5_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_5_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_5_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_5_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_5_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_5_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_5_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_5_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_5_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_5_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_6_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_6_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_6_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_6_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_6_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_6_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_6_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_6_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_6_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_7_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_7_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_7_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_7_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_9_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_9_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list10_9_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list11_1_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list11_1_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list11_1_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list11_2_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list11_2_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list11_3_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list11_3_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list11_3_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list11_10_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_1_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_1_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_1_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_1_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_1_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_1_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_1_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_1_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_1_15_visible19\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_2_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_6_15_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_7_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_7_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_7_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_7_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_7_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_7_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_7_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_7_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_7_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_7_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_7_14_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_7_15_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_8_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_8_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_8_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_8_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_8_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_8_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_8_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_8_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_8_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_8_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_8_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_11_14_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_11_15_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list15_12_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_1_8_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_1_8_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_1_8_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_1_8_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_1_8_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_1_8_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_1_8_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_1_8_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_1_8_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_1_8_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_1_8_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_1_9_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_1_9_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_1_9_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_1_9_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_2_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_2_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_2_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_2_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_2_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_2_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_2_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_2_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_3_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_3_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_3_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_3_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_3_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_3_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_3_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_3_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_3_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_3_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_3_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_3_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_4_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_4_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_4_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_4_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_4_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_4_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_4_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_4_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_4_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_4_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_4_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_4_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_5_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_5_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_5_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_5_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_5_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_5_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_5_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_5_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_5_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_5_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_5_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_5_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_6_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_6_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_6_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_6_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_6_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_6_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_6_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_6_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_6_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_6_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_6_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_6_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_7_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_7_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_7_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_7_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_7_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_7_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_7_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_7_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_7_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_7_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_7_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_7_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_8_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_8_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_8_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_8_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_8_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_8_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_2_8_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_3_5_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_3_5_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_3_5_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_2_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_3_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_3_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_3_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_3_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_3_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_3_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_3_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_3_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_3_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_3_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_3_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_3_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_4_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_4_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_4_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_4_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_4_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_4_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_4_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_4_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_4_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_4_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_4_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_4_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_5_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_5_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_5_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_5_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_5_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_5_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_5_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_5_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_5_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_5_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_5_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_5_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_6_1_visible19\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_6_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_6_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_6_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_6_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_6_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_6_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_6_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_6_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_6_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_6_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_6_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_7_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_7_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_7_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_7_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_7_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_7_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_7_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_7_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_7_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_7_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_7_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_7_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_8_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_8_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_8_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_8_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_8_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_8_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_8_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_8_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_8_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_8_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_8_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_8_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_9_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_9_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_9_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_9_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_9_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_9_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_9_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_9_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_9_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_9_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_9_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_4_9_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_5_2_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_5_2_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_5_2_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_5_2_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_5_2_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_5_2_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_5_2_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_5_2_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_5_2_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_5_2_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_5_2_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_5_3_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_5_3_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_5_3_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_5_3_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_5_12_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_5_12_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_5_12_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_5_12_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_5_12_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_1_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_1_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_1_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_1_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_5_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_5_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_5_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_5_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_5_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_5_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_5_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_5_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_5_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_5_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_5_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_6_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_6_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_6_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_6_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_6_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_6_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_6_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_6_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_6_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_6_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_6_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_7_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_7_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_7_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_7_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_7_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_7_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_7_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_7_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_7_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_7_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_8_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_8_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_8_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_8_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_8_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_8_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_8_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_8_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_8_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_8_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_8_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_8_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_9_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_9_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_9_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_9_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_9_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_9_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_9_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_9_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_9_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_9_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_9_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_9_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_10_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_10_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_10_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_10_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_10_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_10_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_10_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_10_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_10_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_10_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_10_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_10_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_11_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_11_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_11_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_11_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_11_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_11_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_11_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_11_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_11_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_11_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_11_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_11_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_12_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_12_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_12_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_12_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_12_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_12_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_12_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_12_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_12_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_12_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_12_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_6_12_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_1_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_1_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_1_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_1_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_1_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_1_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_1_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_1_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_1_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_1_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_1_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_1_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_2_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_2_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_2_3_visible19\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_2_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_2_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_2_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_2_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_2_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_2_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_2_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_2_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_2_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_7_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_8_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_8_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_8_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_8_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_8_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_8_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_8_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_8_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_8_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_8_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_8_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_8_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_9_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_9_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_9_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_9_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_9_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_9_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_9_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_9_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_10_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_10_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_10_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_10_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_10_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_10_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_10_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_10_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_10_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_10_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_10_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_11_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_11_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_11_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_11_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_11_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_11_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_11_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_11_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_11_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_11_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_11_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_11_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_12_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_12_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_12_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_12_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_12_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_12_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_12_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_12_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_12_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_12_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_12_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_7_12_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_2_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_10_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_10_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_10_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_10_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_10_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_10_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_10_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_10_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_10_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_11_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_11_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_11_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_11_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_11_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_11_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_11_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_11_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_11_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_11_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_11_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_11_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_12_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_12_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_12_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_12_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_12_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_12_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_12_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_12_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_12_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_12_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_12_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_8_12_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_1_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_1_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_1_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_2_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_2_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_2_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_2_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_2_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_2_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_2_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_2_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_2_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_2_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_2_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_2_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_3_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_3_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_3_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_3_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_3_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_3_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_3_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_3_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_3_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_3_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_3_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_3_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_4_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_4_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_4_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_4_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_4_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_4_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_4_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_4_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_4_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_4_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_4_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_4_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_5_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_5_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_5_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_5_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_5_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_5_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_5_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_5_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_5_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_5_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_5_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_5_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_6_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_6_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_6_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_6_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_6_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_6_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_6_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_6_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_6_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_6_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_6_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_6_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_7_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_7_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_7_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_7_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_7_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_7_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_7_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_7_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_7_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_7_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_7_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_7_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_8_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_8_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_8_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_8_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_8_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_8_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_8_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_8_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_8_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_8_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_8_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_8_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_9_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_9_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_9_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_9_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_9_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_9_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_9_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_9_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_9_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_9_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_9_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_9_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_10_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_10_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_10_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_10_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_10_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_10_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_10_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_10_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_10_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_10_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_10_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_10_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_11_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_11_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_11_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_11_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_11_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_11_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_11_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_11_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_11_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_11_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_11_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_11_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_12_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_12_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_12_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_12_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_12_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_12_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_12_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_12_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_12_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_12_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_12_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_9_12_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_1_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_1_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_1_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_1_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_1_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_1_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_1_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_1_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_1_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_1_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_1_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_1_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_2_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_2_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_2_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_2_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_2_5_visible19\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_2_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_2_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_2_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_2_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_2_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_2_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_2_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_3_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_3_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_3_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_3_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_3_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_3_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_3_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_3_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_3_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_3_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_3_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_3_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_4_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_4_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_4_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_4_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_4_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_11_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_12_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_12_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_12_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_12_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_12_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_12_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_12_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_12_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_12_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_12_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_10_12_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_1_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_1_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_1_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_1_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_1_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_1_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_1_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_1_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_1_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_1_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_1_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_1_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_2_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_2_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_2_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_2_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_2_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_2_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_2_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_2_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_2_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_2_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_2_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_2_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_3_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_3_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_3_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_3_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_3_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_3_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_3_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_3_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_3_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_3_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_3_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_3_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_4_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_4_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_4_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_4_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_4_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_4_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_4_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_4_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_4_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_4_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_4_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_4_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_5_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_5_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_5_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_5_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_5_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_7_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_7_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_7_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_8_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_8_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_8_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_8_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_8_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_8_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_8_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_8_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_8_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_8_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_8_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_8_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_9_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_9_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_9_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_9_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_9_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_9_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_9_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_9_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_9_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_9_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_9_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_9_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_10_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_10_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_10_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_10_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_10_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_10_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_10_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_10_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_10_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_10_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_10_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_10_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_11_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_11_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_11_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_11_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_11_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_11_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_11_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_11_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_11_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_11_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_11_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_11_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_12_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_12_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_12_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_12_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_12_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_12_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_12_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_12_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_12_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_12_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_12_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_11_12_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_1_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_1_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_1_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_1_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_1_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_1_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_1_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_1_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_1_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_1_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_1_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_1_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_2_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_2_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_2_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_2_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_2_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_2_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_2_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_2_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_2_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_2_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_2_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_2_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_3_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_3_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_3_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_3_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_3_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_3_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_3_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_3_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_3_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_3_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_3_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_3_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_4_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_4_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_4_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_4_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_4_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_4_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_4_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_4_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_4_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_4_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_4_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_4_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_5_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_5_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_5_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_5_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_5_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_5_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_5_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_5_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_5_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_5_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_5_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_5_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_6_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_6_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_6_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_6_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_6_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_6_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_6_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_6_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_6_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_12_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_12_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_12_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_12_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_12_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list12_12_12_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_1_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_1_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_1_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_1_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_1_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_1_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_1_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_1_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_1_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_1_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_1_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_1_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_1_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_2_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_2_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_2_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_2_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_2_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_2_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_2_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_2_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_2_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_2_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_2_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_2_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_2_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_3_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_3_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_3_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_3_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_3_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_3_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_3_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_3_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_3_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_3_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_3_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_3_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_3_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_4_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_4_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_4_3_visible19\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_10_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_10_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_10_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_10_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_10_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_10_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_10_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_10_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_10_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_10_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_11_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_11_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_11_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_11_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_11_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_11_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_11_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_11_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_11_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_11_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_11_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_11_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_11_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_12_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_12_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_12_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_12_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_12_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_12_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_12_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_12_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_12_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_12_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_12_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_12_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_12_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_13_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_13_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_13_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_13_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_13_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_13_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_13_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_13_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_13_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_13_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_13_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_13_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_1_13_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_1_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_1_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_1_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_1_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_1_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_1_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_1_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_1_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_1_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_1_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_1_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_1_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_1_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_2_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_2_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_2_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_2_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_2_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_2_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_2_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_2_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_2_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_2_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_2_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_2_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_2_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_3_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_3_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_3_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_3_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_3_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_3_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_3_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_3_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_3_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_3_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_3_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_3_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_3_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_4_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_4_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_4_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_4_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_4_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_4_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_4_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_4_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_4_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_4_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_4_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_4_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_4_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_5_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_5_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_5_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_5_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_5_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_5_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_5_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_5_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_5_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_5_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_5_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_5_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_5_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_6_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_6_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_6_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_6_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_6_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_6_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_6_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_6_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_6_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_6_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_6_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_6_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_6_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_7_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_7_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_7_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_7_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_7_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_7_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_7_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_7_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_7_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_7_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_7_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_7_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_7_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_8_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_8_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_8_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_8_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_8_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_8_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_8_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_8_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_8_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_8_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_9_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_9_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_9_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_9_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_9_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_9_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_9_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_9_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_9_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_10_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_10_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_10_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_10_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_10_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_10_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_10_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_11_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_11_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_11_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_11_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_11_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_11_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_11_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_11_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_11_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_11_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_11_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_11_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_11_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_12_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_12_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_12_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_12_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_12_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_12_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_12_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_12_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_12_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_12_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_12_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_12_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_12_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_13_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_13_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_13_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_13_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_13_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_13_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_13_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_13_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_13_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_13_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_13_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_13_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_2_13_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_1_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_1_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_1_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_1_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_1_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_1_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_1_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_1_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_1_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_1_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_1_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_1_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_1_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_2_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_2_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_2_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_2_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_2_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_2_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_2_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_10_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_10_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_11_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_11_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_11_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_11_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_11_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_11_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_11_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_11_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_11_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_11_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_11_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_11_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_11_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_12_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_12_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_12_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_12_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_12_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_12_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_12_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_12_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_12_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_12_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_12_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_12_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_12_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_13_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_13_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_13_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_13_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_13_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_13_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_13_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_13_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_13_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_13_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_13_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_13_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_3_13_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_1_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_1_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_1_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_1_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_1_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_1_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_1_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_1_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_1_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_1_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_1_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_1_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_1_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_2_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_2_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_2_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_2_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_2_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_2_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_2_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_2_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_2_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_2_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_2_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_2_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_2_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_3_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_3_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_3_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_3_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_3_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_3_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_3_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_3_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_3_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_3_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_3_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_3_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_3_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_4_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_4_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_4_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_4_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_4_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_4_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_4_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_4_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_4_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_4_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_4_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_4_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_4_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_5_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_5_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_5_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_5_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_5_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_5_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_5_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_5_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_5_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_5_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_5_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_5_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_5_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_6_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_6_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_6_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_6_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_6_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_6_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_6_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_6_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_6_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_6_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_6_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_6_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_6_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_7_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_7_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_7_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_7_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_7_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_7_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_7_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_7_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_7_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_7_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_7_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_7_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_7_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_8_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_8_2_visible19\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_8_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_8_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_8_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_8_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_8_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_8_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_8_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_8_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_8_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_8_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_8_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_9_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_9_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_9_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_9_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_9_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_9_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_9_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_9_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_9_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_9_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_9_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_9_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_9_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_10_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_10_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_10_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_10_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_10_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_10_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_10_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_10_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_10_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_10_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_10_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_10_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_10_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_11_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_11_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_11_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_11_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_11_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_11_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_11_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_11_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_11_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_11_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_11_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_11_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_11_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_12_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_12_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_12_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_12_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_12_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_12_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_12_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_12_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_12_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_12_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_12_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_12_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_12_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_13_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_13_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_13_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_13_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_13_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_13_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_13_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_13_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_13_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_13_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_13_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_13_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_4_13_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_1_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_1_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_1_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_1_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_1_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_1_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_1_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_1_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_1_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_1_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_1_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_1_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_1_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_2_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_2_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_2_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_2_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_2_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_2_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_2_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_2_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_2_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_2_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_2_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_2_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_2_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_3_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_3_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_3_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_3_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_3_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_3_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_3_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_3_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_3_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_3_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_3_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_3_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_3_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_4_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_4_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_4_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_12_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_12_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_12_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_12_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_12_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_12_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_12_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_12_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_12_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_12_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_12_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_13_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_13_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_13_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_13_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_13_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_13_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_13_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_13_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_13_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_13_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_13_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_13_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_5_13_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_1_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_1_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_1_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_1_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_1_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_1_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_1_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_1_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_1_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_1_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_1_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_1_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_1_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_2_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_2_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_2_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_2_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_2_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_2_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_2_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_2_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_2_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_2_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_2_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_2_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_2_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_3_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_3_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_3_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_3_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_3_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_3_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_3_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_3_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_3_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_3_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_3_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_3_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_3_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_4_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_4_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_4_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_4_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_4_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_4_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_4_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_4_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_4_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_4_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_4_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_4_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_4_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_5_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_5_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_5_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_5_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_5_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_5_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_5_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_5_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_5_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_5_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_5_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_5_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_5_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_6_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_6_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_6_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_6_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_6_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_6_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_6_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_6_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_6_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_6_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_6_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_6_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_6_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_7_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_7_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_7_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_7_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_7_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_7_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_7_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_7_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_7_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_7_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_7_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_7_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_7_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_8_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_8_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_8_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_8_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_8_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_8_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_8_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_8_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_8_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_8_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_8_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_8_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_8_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_9_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_9_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_9_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_9_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_9_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_9_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_9_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_9_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_9_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_9_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_9_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_9_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_9_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_10_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_10_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_10_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_10_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_10_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_10_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_10_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_10_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_10_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_10_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_10_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_10_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_10_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_11_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_11_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_11_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_11_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_11_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_11_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_11_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_11_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_11_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_11_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_11_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_11_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_11_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_12_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_12_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_12_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_12_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_12_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_12_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_12_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_12_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_12_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_12_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_12_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_12_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_12_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_13_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_13_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_13_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_13_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_13_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_13_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_13_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_13_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_13_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_13_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_13_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_13_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_6_13_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_1_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_1_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_1_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_1_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_1_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_1_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_1_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_1_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_1_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_1_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_1_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_1_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_1_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_2_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_2_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_2_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_2_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_2_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_2_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_2_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_2_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_2_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_2_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_2_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_2_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_2_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_3_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_3_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_3_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_3_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_3_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_3_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_3_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_3_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_3_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_3_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_3_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_3_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_3_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_4_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_4_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_4_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_4_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_4_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_4_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_4_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_4_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_4_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_4_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_4_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_4_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_4_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_5_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_5_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_5_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_5_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_5_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_5_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_5_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_5_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_5_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_5_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_5_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_5_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_5_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_6_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_6_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_6_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_6_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_6_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_6_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_6_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_6_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_6_9_visible19\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_10_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_10_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_12_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_12_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_12_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_12_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_12_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_12_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_12_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_12_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_12_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_13_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_13_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_13_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_13_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_13_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_13_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_13_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_13_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_13_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_13_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_13_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_13_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_7_13_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_1_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_1_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_1_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_1_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_1_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_1_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_1_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_1_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_1_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_1_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_1_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_1_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_1_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_2_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_2_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_2_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_2_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_2_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_2_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_2_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_2_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_2_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_2_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_2_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_2_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_2_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_3_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_3_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_3_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_3_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_3_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_3_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_3_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_3_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_3_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_3_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_3_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_3_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_3_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_4_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_4_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_4_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_4_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_4_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_4_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_4_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_4_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_4_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_4_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_4_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_4_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_4_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_5_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_5_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_5_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_5_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_5_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_5_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_5_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_5_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_5_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_5_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_5_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_5_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_5_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_6_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_6_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_6_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_6_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_6_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_6_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_6_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_6_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_6_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_6_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_6_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_6_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_6_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_7_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_7_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_7_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_7_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_7_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_7_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_7_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_7_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_7_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_7_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_7_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_7_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_7_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_8_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_8_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_8_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_8_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_8_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_8_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_8_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_8_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_8_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_8_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_8_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_8_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_8_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_9_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_9_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_9_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_9_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_9_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_9_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_9_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_9_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_9_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_9_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_9_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_9_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_9_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_10_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_10_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_10_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_10_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_10_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_10_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_10_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_10_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_10_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_10_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_10_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_10_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_10_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_11_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_11_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_11_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_11_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_11_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_11_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_11_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_11_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_11_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_11_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_11_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_11_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_11_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_12_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_12_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_12_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_12_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_12_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_12_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_12_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_12_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_12_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_12_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_12_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_12_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_12_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_13_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_13_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_13_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_13_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_13_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_13_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_13_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_13_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_13_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_13_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_13_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_13_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_8_13_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_1_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_1_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_1_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_1_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_1_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_1_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_1_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_1_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_1_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_1_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_1_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_1_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_1_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_2_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_2_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_2_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_2_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_2_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_2_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_2_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_2_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_2_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_2_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_2_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_2_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_2_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_3_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_3_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_3_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_3_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_3_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_3_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_3_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_3_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_3_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_3_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_3_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_3_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_3_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_4_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_4_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_4_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_4_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_4_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_4_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_4_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_4_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_4_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_4_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_4_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_4_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_4_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_5_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_5_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_5_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_5_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_5_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_5_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_5_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_5_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_5_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_5_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_5_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_5_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_5_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_6_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_6_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_6_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_6_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_6_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_6_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_6_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_6_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_6_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_6_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_6_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_6_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_6_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_7_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_7_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_7_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_7_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_7_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_7_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_7_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_7_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_7_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_7_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_7_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_7_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_7_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_8_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_8_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_8_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_8_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_8_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_8_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_8_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_8_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_8_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_8_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_8_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_8_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_8_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_9_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_9_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_9_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_9_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_9_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_9_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_9_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_9_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_9_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_9_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_9_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_9_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_9_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_10_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_10_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_10_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_10_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_10_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_10_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_10_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_10_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_10_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_10_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_10_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_10_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_10_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_11_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_11_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_11_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_11_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_11_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_11_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_11_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_11_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_11_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_11_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_11_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_11_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_11_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_12_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_12_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_12_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_12_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_12_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_12_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_12_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_12_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_12_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_12_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_12_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_12_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_12_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_13_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_13_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_13_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_13_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_13_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_13_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_13_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_13_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_13_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_13_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_13_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_13_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_9_13_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_1_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_1_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_1_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_1_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_1_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_1_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_1_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_1_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_1_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_1_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_1_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_1_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_1_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_2_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_2_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_2_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_2_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_2_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_2_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_2_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_2_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_2_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_2_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_2_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_2_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_2_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_3_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_3_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_3_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_3_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_3_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_3_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_3_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_3_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_3_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_3_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_3_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_3_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_3_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_4_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_4_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_4_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_4_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_4_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_4_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_4_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_4_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_4_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_4_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_4_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_4_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_4_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_5_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_5_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_5_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_5_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_5_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_5_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_5_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_5_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_5_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_5_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_5_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_5_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_5_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_6_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_6_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_6_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_6_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_6_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_6_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_6_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_6_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_6_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_8_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_8_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_8_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_9_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_9_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_9_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_9_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_9_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_9_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_9_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_9_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_9_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_9_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_9_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_9_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_9_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_10_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_10_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_10_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_10_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_10_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_10_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_10_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_10_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_10_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_10_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_10_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_10_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_10_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_11_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_11_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_11_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_11_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_11_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_11_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_11_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_11_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_11_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_11_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_11_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_11_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_11_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_12_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_12_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_12_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_12_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_12_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_12_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_12_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_12_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_12_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_12_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_12_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_12_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_12_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_13_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_13_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_13_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_13_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_13_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_13_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_13_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_13_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_13_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_13_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_13_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_13_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_10_13_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_1_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_1_2_visible19\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_1_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_1_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_1_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_1_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_1_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_1_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_1_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_1_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_1_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_1_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_1_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_2_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_2_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_2_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_2_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_2_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_2_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_2_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_2_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_2_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_2_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_2_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_2_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_2_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_3_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_3_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_3_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_3_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_3_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_3_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_3_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_3_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_3_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_3_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_3_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_3_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_3_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_4_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_4_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_4_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_4_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_4_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_4_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_4_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_4_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_4_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_4_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_4_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_4_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_4_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_5_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_5_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_5_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_5_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_5_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_5_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_5_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_5_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_5_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_5_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_5_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_5_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_5_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_6_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_6_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_6_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_6_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_6_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_6_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_6_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_6_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_6_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_6_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_6_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_6_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_6_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_7_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_7_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_7_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_7_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_7_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_7_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_7_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_7_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_7_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_7_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_7_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_7_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_7_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_8_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_8_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_8_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_8_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_8_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_8_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_8_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_8_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_8_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_8_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_8_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_8_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_8_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_9_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_9_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_9_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_9_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_9_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_9_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_9_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_9_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_9_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_9_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_9_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_9_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_9_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_10_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_10_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_10_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_10_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_10_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_10_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_10_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_10_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_10_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_10_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_10_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_10_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_10_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_11_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_11_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_11_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_11_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_11_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_11_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_11_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_11_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_11_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_11_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_11_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_11_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_11_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_12_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_12_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_12_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_12_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_12_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_12_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_12_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_12_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_12_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_12_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_12_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_12_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_12_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_13_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_13_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_13_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_13_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_13_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_13_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_13_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_13_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_13_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_13_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_13_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_13_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_11_13_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_1_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_1_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_1_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_1_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_1_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_1_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_1_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_1_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_1_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_1_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_1_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_1_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_1_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_2_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_2_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_2_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_2_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_2_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_2_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_2_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_2_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_2_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_2_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_2_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_2_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_2_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_3_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_3_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_3_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_3_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_3_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_3_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_3_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_3_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_3_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_3_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_3_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_3_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_3_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_4_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_4_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_4_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_4_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_4_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_4_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_4_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_4_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_4_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_4_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_4_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_4_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_4_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_5_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_5_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_5_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_5_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_5_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_5_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_5_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_5_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_5_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_5_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_5_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_5_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_5_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_6_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_6_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_6_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_6_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_6_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_6_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_6_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_6_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_6_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_6_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_6_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_6_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_6_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_7_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_7_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_7_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_7_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_7_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_7_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_7_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_7_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_7_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_7_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_7_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_7_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_7_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_8_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_8_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_8_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_8_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_8_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_8_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_8_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_8_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_8_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_8_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_8_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_8_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_8_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_9_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_9_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_9_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_9_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_9_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_9_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_9_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_9_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_9_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_9_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_9_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_9_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_9_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_10_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_10_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_10_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_10_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_10_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_10_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_10_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_10_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_10_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_10_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_10_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_10_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_10_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_11_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_11_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_11_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_11_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_11_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_11_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_11_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_11_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_11_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_11_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_11_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_11_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_11_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_12_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_12_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_12_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_12_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_12_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_12_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_12_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_12_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_12_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_12_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_12_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_12_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_12_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_13_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_13_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_13_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_13_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_13_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_13_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_13_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_13_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_13_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_13_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_13_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_13_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_12_13_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_1_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_1_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_1_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_1_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_1_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_1_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_1_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_1_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_1_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_1_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_1_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_1_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_1_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_2_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_2_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_2_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_2_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_2_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_2_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_2_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_2_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_2_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_2_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_2_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_2_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_2_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_3_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_3_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_3_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_3_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_3_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_3_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_3_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_3_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_3_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_3_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_3_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_3_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_3_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_4_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_4_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_4_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_4_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_4_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_4_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_4_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_4_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_4_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_4_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_4_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_4_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_4_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_5_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_5_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_5_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_5_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_5_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_5_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_5_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_5_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_5_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_5_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_5_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_5_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_5_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_6_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_6_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_6_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_6_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_6_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_6_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_6_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_6_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_6_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_6_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_6_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_6_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_6_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_7_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_7_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_7_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_7_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_7_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_7_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_7_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_7_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_7_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_7_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_7_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_7_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_7_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_8_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_8_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_8_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_8_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_8_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_8_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_8_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_8_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_8_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_8_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_8_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_8_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_8_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_9_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_9_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_9_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_9_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_9_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_9_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_9_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_9_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_9_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_9_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_9_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_9_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_9_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_10_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_10_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_10_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_10_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_10_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_10_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_10_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_10_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_10_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_10_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_10_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_10_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_10_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_11_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_11_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_11_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_11_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_11_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_11_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_11_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_11_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_11_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_11_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_11_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_11_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_11_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_12_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_12_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_12_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_12_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_12_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_12_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_12_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_12_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_12_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_12_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_12_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_12_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_12_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_13_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_13_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_13_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_13_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_13_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_13_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_13_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_13_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_13_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_13_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_13_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_13_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list13_13_13_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_1_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_1_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_1_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_1_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_1_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_1_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_1_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_1_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_1_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_1_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_1_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_1_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_1_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_1_14_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_2_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_2_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_2_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_2_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_2_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_2_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_2_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_2_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_2_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_2_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_2_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_2_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_2_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_2_14_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_3_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_3_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_3_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_3_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_3_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_3_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_3_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_3_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_3_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_3_10_visible19\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_7_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_8_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_8_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_8_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_8_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_8_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_8_14_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_9_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_9_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_9_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_9_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_9_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_9_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_9_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_9_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_9_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_9_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_9_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_9_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_9_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_9_14_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_10_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_10_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_10_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_10_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_10_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_10_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_10_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_10_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_10_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_10_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_10_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_10_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_10_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_10_14_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_11_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_11_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_11_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_11_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_11_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_11_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_11_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_11_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_11_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_11_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_11_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_11_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_11_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_11_14_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_12_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_12_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_12_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_12_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_12_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_12_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_12_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_12_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_12_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_12_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_12_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_12_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_12_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_12_14_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_13_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_13_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_13_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_13_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_13_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_13_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_13_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_13_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_13_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_13_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_13_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_13_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_13_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_13_14_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_14_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_14_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_14_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_14_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_14_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_14_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_14_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_14_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_14_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_14_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_14_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_14_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_14_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_1_14_14_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_2_1_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_2_1_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_2_1_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_2_1_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_2_1_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_2_1_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_2_1_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_2_1_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_2_1_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_2_1_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_2_1_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_2_1_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_2_1_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_2_1_14_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_2_2_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_2_2_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_2_2_3_visible19\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_2_13_14_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_2_14_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_2_14_2_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_2_14_3_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_2_14_4_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_2_14_5_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_2_14_6_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_2_14_7_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_2_14_8_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_2_14_9_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_2_14_10_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_2_14_11_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_2_14_12_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_2_14_13_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_2_14_14_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//align_list_visible//H2_1t4_align_list14_3_1_1_visible19\n",
      "ST5_data//H_2_1t6//1_branch_point//H2_1t4_align_list_visible_combine_19_PARTIAL written from 2875 files\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[]"
      ]
     },
     "execution_count": 224,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "combine_visible_align_list(print_visible_files = True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list12_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list12_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_12_3 partition list file converted to list type\n",
      "3 partitions to process\n",
      "(12, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list12_3_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_12_4 partition list file converted to list type\n",
      "3 partitions to process\n",
      "(12, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list12_4_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_12_5 partition list file converted to list type\n",
      "15 partitions to process\n",
      "(12, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list12_5_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_12_6 partition list file converted to list type\n",
      "15 partitions to process\n",
      "(12, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list12_6_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_12_7 partition list file converted to list type\n",
      "45 partitions to process\n",
      "(12, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list12_7_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_12_8 partition list file converted to list type\n",
      "45 partitions to process\n",
      "(12, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list12_8_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_12_9 partition list file converted to list type\n",
      "105 partitions to process\n",
      "(12, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list12_9_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_12_10 partition list file converted to list type\n",
      "105 partitions to process\n",
      "(12, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list12_10_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_12_11 partition list file converted to list type\n",
      "210 partitions to process\n",
      "(12, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list12_11_visible10 written\n",
      "1 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_12_12 partition list file converted to list type\n",
      "210 partitions to process\n",
      "(12, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list12_12_visible10 written\n",
      "7 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_13_1 partition list file converted to list type\n",
      "75 partitions to process\n",
      "(13, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list13_1_visible10 written\n",
      "15 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_13_2 partition list file converted to list type\n",
      "105 partitions to process\n",
      "(13, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list13_2_visible10 written\n",
      "3 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_13_3 partition list file converted to list type\n",
      "175 partitions to process\n",
      "(13, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list13_3_visible10 written\n",
      "22 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_13_4 partition list file converted to list type\n",
      "210 partitions to process\n",
      "(13, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list13_4_visible10 written\n",
      "11 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_13_5 partition list file converted to list type\n",
      "350 partitions to process\n",
      "(13, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list13_5_visible10 written\n",
      "20 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_13_6 partition list file converted to list type\n",
      "378 partitions to process\n",
      "(13, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list13_6_visible10 written\n",
      "27 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_13_7 partition list file converted to list type\n",
      "630 partitions to process\n",
      "(13, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list13_7_visible10 written\n",
      "33 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_13_8 partition list file converted to list type\n",
      "624 partitions to process\n",
      "(13, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list13_8_visible10 written\n",
      "40 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_13_9 partition list file converted to list type\n",
      "1035 partitions to process\n",
      "(13, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list13_9_visible10 written\n",
      "56 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_13_10 partition list file converted to list type\n",
      "951 partitions to process\n",
      "(13, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list13_10_visible10 written\n",
      "61 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_13_11 partition list file converted to list type\n",
      "1565 partitions to process\n",
      "(13, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list13_11_visible10 written\n",
      "149 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_13_12 partition list file converted to list type\n",
      "1350 partitions to process\n",
      "(13, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list13_12_visible10 written\n",
      "132 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_13_13 partition list file converted to list type\n",
      "2200 partitions to process\n",
      "(13, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list13_13_visible10 written\n",
      "347 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_14_1 partition list file converted to list type\n",
      "378 partitions to process\n",
      "(14, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list14_1_visible10 written\n",
      "22 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_14_2 partition list file converted to list type\n",
      "378 partitions to process\n",
      "(14, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list14_2_visible10 written\n",
      "129 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_14_3 partition list file converted to list type\n",
      "630 partitions to process\n",
      "(14, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list14_3_visible10 written\n",
      "27 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_14_4 partition list file converted to list type\n",
      "630 partitions to process\n",
      "(14, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list14_4_visible10 written\n",
      "114 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_14_5 partition list file converted to list type\n",
      "975 partitions to process\n",
      "(14, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list14_5_visible10 written\n",
      "37 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_14_6 partition list file converted to list type\n",
      "975 partitions to process\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(14, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list14_6_visible10 written\n",
      "95 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_14_7 partition list file converted to list type\n",
      "1410 partitions to process\n",
      "(14, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list14_7_visible10 written\n",
      "68 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_14_8 partition list file converted to list type\n",
      "1410 partitions to process\n",
      "(14, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list14_8_visible10 written\n",
      "113 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_14_9 partition list file converted to list type\n",
      "1920 partitions to process\n",
      "(14, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list14_9_visible10 written\n",
      "127 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_14_10 partition list file converted to list type\n",
      "1920 partitions to process\n",
      "(14, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list14_10_visible10 written\n",
      "206 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_14_11 partition list file converted to list type\n",
      "2478 partitions to process\n",
      "(14, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list14_11_visible10 written\n",
      "319 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_14_12 partition list file converted to list type\n",
      "2478 partitions to process\n",
      "(14, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list14_12_visible10 written\n",
      "417 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_14_13 partition list file converted to list type\n",
      "3045 partitions to process\n",
      "(14, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list14_13_visible10 written\n",
      "694 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_14_14 partition list file converted to list type\n",
      "3045 partitions to process\n",
      "(14, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list14_14_visible10 written\n",
      "750 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_15_1 partition list file converted to list type\n",
      "2390 partitions to process\n",
      "(15, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list15_1_visible10 written\n",
      "728 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_15_2 partition list file converted to list type\n",
      "2010 partitions to process\n",
      "(15, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list15_2_visible10 written\n",
      "296 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_15_3 partition list file converted to list type\n",
      "3300 partitions to process\n",
      "(15, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list15_3_visible10 written\n",
      "793 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_15_4 partition list file converted to list type\n",
      "2658 partitions to process\n",
      "(15, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list15_4_visible10 written\n",
      "391 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_15_5 partition list file converted to list type\n",
      "4330 partitions to process\n",
      "(15, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list15_5_visible10 written\n",
      "867 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_15_6 partition list file converted to list type\n",
      "3360 partitions to process\n",
      "(15, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list15_6_visible10 written\n",
      "448 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_15_7 partition list file converted to list type\n",
      "5425 partitions to process\n",
      "(15, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list15_7_visible10 written\n",
      "1017 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_15_8 partition list file converted to list type\n",
      "4074 partitions to process\n",
      "(15, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list15_8_visible10 written\n",
      "565 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_15_9 partition list file converted to list type\n",
      "6510 partitions to process\n",
      "(15, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list15_9_visible10 written\n",
      "1352 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_15_10 partition list file converted to list type\n",
      "4746 partitions to process\n",
      "(15, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list15_10_visible10 written\n",
      "827 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_15_11 partition list file converted to list type\n",
      "7490 partitions to process\n",
      "(15, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list15_11_visible10 written\n",
      "1802 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_15_12 partition list file converted to list type\n",
      "5313 partitions to process\n",
      "(15, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list15_12_visible10 written\n",
      "1325 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_15_13 partition list file converted to list type\n",
      "8265 partitions to process\n",
      "(15, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list15_13_visible10 written\n",
      "2475 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_15_14 partition list file converted to list type\n",
      "5721 partitions to process\n",
      "(15, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list15_14_visible10 written\n",
      "2002 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_15_15 partition list file converted to list type\n",
      "8760 partitions to process\n",
      "(15, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list15_15_visible10 written\n",
      "3148 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_16_1 partition list file converted to list type\n",
      "3570 partitions to process\n",
      "(16, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list16_1_visible10 written\n",
      "447 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_16_2 partition list file converted to list type\n",
      "3570 partitions to process\n",
      "(16, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list16_2_visible10 written\n",
      "1258 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_16_3 partition list file converted to list type\n",
      "4410 partitions to process\n",
      "(16, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list16_3_visible10 written\n",
      "429 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_16_4 partition list file converted to list type\n",
      "4410 partitions to process\n",
      "(16, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list16_4_visible10 written\n",
      "1137 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_16_5 partition list file converted to list type\n",
      "5250 partitions to process\n",
      "(16, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list16_5_visible10 written\n",
      "504 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_16_6 partition list file converted to list type\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "5250 partitions to process\n",
      "(16, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list16_6_visible10 written\n",
      "1139 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_16_7 partition list file converted to list type\n",
      "6030 partitions to process\n",
      "(16, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list16_7_visible10 written\n",
      "702 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_16_8 partition list file converted to list type\n",
      "6030 partitions to process\n",
      "(16, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list16_8_visible10 written\n",
      "1279 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_16_9 partition list file converted to list type\n",
      "6678 partitions to process\n",
      "(16, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list16_9_visible10 written\n",
      "1153 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_16_10 partition list file converted to list type\n",
      "6678 partitions to process\n",
      "(16, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list16_10_visible10 written\n",
      "1563 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_16_11 partition list file converted to list type\n",
      "7140 partitions to process\n",
      "(16, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list16_11_visible10 written\n",
      "1803 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_16_12 partition list file converted to list type\n",
      "7140 partitions to process\n",
      "(16, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list16_12_visible10 written\n",
      "1936 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_16_13 partition list file converted to list type\n",
      "7380 partitions to process\n",
      "(16, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list16_13_visible10 written\n",
      "2595 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_16_14 partition list file converted to list type\n",
      "7380 partitions to process\n",
      "(16, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list16_14_visible10 written\n",
      "2418 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_16_15 partition list file converted to list type\n",
      "7380 partitions to process\n",
      "(16, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list16_15_visible10 written\n",
      "3326 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_16_16 partition list file converted to list type\n",
      "7380 partitions to process\n",
      "(16, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list16_16_visible10 written\n",
      "3132 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_17_1 partition list file converted to list type\n",
      "10890 partitions to process\n",
      "(17, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list17_1_visible10 written\n",
      "4078 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_17_2 partition list file converted to list type\n",
      "7758 partitions to process\n",
      "(17, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list17_2_visible10 written\n",
      "1761 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_17_3 partition list file converted to list type\n",
      "12330 partitions to process\n",
      "(17, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list17_3_visible10 written\n",
      "4116 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_17_4 partition list file converted to list type\n",
      "8598 partitions to process\n",
      "(17, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list17_4_visible10 written\n",
      "1852 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_17_5 partition list file converted to list type\n",
      "13515 partitions to process\n",
      "(17, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list17_5_visible10 written\n",
      "4265 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_17_6 partition list file converted to list type\n",
      "9243 partitions to process\n",
      "(17, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list17_6_visible10 written\n",
      "2041 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_17_7 partition list file converted to list type\n",
      "14355 partitions to process\n",
      "(17, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list17_7_visible10 written\n",
      "4546 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_17_8 partition list file converted to list type\n",
      "9648 partitions to process\n",
      "(17, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list17_8_visible10 written\n",
      "2408 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_17_9 partition list file converted to list type\n",
      "14790 partitions to process\n",
      "(17, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list17_9_visible10 written\n",
      "4741 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_17_10 partition list file converted to list type\n",
      "9786 partitions to process\n",
      "(17, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list17_10_visible10 written\n",
      "2976 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_17_11 partition list file converted to list type\n",
      "14790 partitions to process\n",
      "(17, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list17_11_visible10 written\n",
      "5142 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_17_12 partition list file converted to list type\n",
      "9648 partitions to process\n",
      "(17, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list17_12_visible10 written\n",
      "3675 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_17_13 partition list file converted to list type\n",
      "14355 partitions to process\n",
      "(17, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list17_13_visible10 written\n",
      "5900 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_17_14 partition list file converted to list type\n",
      "9243 partitions to process\n",
      "(17, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list17_14_visible10 written\n",
      "4678 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_17_15 partition list file converted to list type\n",
      "13515 partitions to process\n",
      "(17, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list17_15_visible10 written\n",
      "6881 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_17_16 partition list file converted to list type\n",
      "8598 partitions to process\n",
      "(17, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list17_16_visible10 written\n",
      "5569 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_17_17 partition list file converted to list type\n",
      "12330 partitions to process\n",
      "(17, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list17_17_visible10 written\n",
      "7732 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_18_1 partition list file converted to list type\n",
      "10530 partitions to process\n",
      "(18, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list18_1_visible10 written\n",
      "2156 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_18_2 partition list file converted to list type\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "10530 partitions to process\n",
      "(18, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list18_2_visible10 written\n",
      "3800 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_18_3 partition list file converted to list type\n",
      "11250 partitions to process\n",
      "(18, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list18_3_visible10 written\n",
      "2063 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_18_4 partition list file converted to list type\n",
      "11250 partitions to process\n",
      "(18, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list18_4_visible10 written\n",
      "3526 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_18_5 partition list file converted to list type\n",
      "11700 partitions to process\n",
      "(18, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list18_5_visible10 written\n",
      "2237 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_18_6 partition list file converted to list type\n",
      "11700 partitions to process\n",
      "(18, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list18_6_visible10 written\n",
      "3377 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_18_7 partition list file converted to list type\n",
      "11853 partitions to process\n",
      "(18, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list18_7_visible10 written\n",
      "2655 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_18_8 partition list file converted to list type\n",
      "11853 partitions to process\n",
      "(18, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list18_8_visible10 written\n",
      "3409 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_18_9 partition list file converted to list type\n",
      "11700 partitions to process\n",
      "(18, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list18_9_visible10 written\n",
      "3287 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_18_10 partition list file converted to list type\n",
      "11700 partitions to process\n",
      "(18, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list18_10_visible10 written\n",
      "3533 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_18_11 partition list file converted to list type\n",
      "11250 partitions to process\n",
      "(18, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list18_11_visible10 written\n",
      "3987 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_18_12 partition list file converted to list type\n",
      "11250 partitions to process\n",
      "(18, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list18_12_visible10 written\n",
      "3810 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_18_13 partition list file converted to list type\n",
      "10530 partitions to process\n",
      "(18, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list18_13_visible10 written\n",
      "4518 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_18_14 partition list file converted to list type\n",
      "10530 partitions to process\n",
      "(18, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list18_14_visible10 written\n",
      "4230 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_18_15 partition list file converted to list type\n",
      "9585 partitions to process\n",
      "(18, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list18_15_visible10 written\n",
      "5027 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_18_16 partition list file converted to list type\n",
      "9585 partitions to process\n",
      "(18, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list18_16_visible10 written\n",
      "4871 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_18_17 partition list file converted to list type\n",
      "8478 partitions to process\n",
      "(18, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list18_17_visible10 written\n",
      "5324 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_18_18 partition list file converted to list type\n",
      "8478 partitions to process\n",
      "(18, 18)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list18_18_visible10 written\n",
      "5766 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_19_1 partition list file converted to list type\n",
      "23025 partitions to process\n",
      "(19, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list19_1_visible10 written\n",
      "10431 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_19_2 partition list file converted to list type\n",
      "15165 partitions to process\n",
      "(19, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list19_2_visible10 written\n",
      "4634 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_19_3 partition list file converted to list type\n",
      "23300 partitions to process\n",
      "(19, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list19_3_visible10 written\n",
      "9935 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_19_4 partition list file converted to list type\n",
      "15165 partitions to process\n",
      "(19, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list19_4_visible10 written\n",
      "4844 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_19_5 partition list file converted to list type\n",
      "23025 partitions to process\n",
      "(19, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list19_5_visible10 written\n",
      "9506 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_19_6 partition list file converted to list type\n",
      "14823 partitions to process\n",
      "(19, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list19_6_visible10 written\n",
      "5051 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_19_7 partition list file converted to list type\n",
      "22215 partitions to process\n",
      "(19, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list19_7_visible10 written\n",
      "8769 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_19_8 partition list file converted to list type\n",
      "14157 partitions to process\n",
      "(19, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list19_8_visible10 written\n",
      "5393 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_19_9 partition list file converted to list type\n",
      "20915 partitions to process\n",
      "(19, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list19_9_visible10 written\n",
      "8787 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_19_10 partition list file converted to list type\n",
      "13203 partitions to process\n",
      "(19, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list19_10_visible10 written\n",
      "6000 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_19_11 partition list file converted to list type\n",
      "19200 partitions to process\n",
      "(19, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list19_11_visible10 written\n",
      "8955 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_19_12 partition list file converted to list type\n",
      "12015 partitions to process\n",
      "(19, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list19_12_visible10 written\n",
      "6570 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_19_13 partition list file converted to list type\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "17175 partitions to process\n",
      "(19, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list19_13_visible10 written\n",
      "9115 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_19_14 partition list file converted to list type\n",
      "10665 partitions to process\n",
      "(19, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list19_14_visible10 written\n",
      "7065 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_19_15 partition list file converted to list type\n",
      "14970 partitions to process\n",
      "(19, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list19_15_visible10 written\n",
      "9312 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_19_16 partition list file converted to list type\n",
      "9234 partitions to process\n",
      "(19, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list19_16_visible10 written\n",
      "7392 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_19_17 partition list file converted to list type\n",
      "12710 partitions to process\n",
      "(19, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list19_17_visible10 written\n",
      "9693 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_19_18 partition list file converted to list type\n",
      "7794 partitions to process\n",
      "(19, 18)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list19_18_visible10 written\n",
      "7561 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_19_19 partition list file converted to list type\n",
      "10500 partitions to process\n",
      "(19, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list19_19_visible10 written\n",
      "10200 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_20_1 partition list file converted to list type\n",
      "18000 partitions to process\n",
      "(20, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list20_1_visible10 written\n",
      "4913 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_20_2 partition list file converted to list type\n",
      "18000 partitions to process\n",
      "(20, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list20_2_visible10 written\n",
      "6762 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_20_3 partition list file converted to list type\n",
      "17625 partitions to process\n",
      "(20, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list20_3_visible10 written\n",
      "4669 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_20_4 partition list file converted to list type\n",
      "17625 partitions to process\n",
      "(20, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list20_4_visible10 written\n",
      "6120 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_20_5 partition list file converted to list type\n",
      "16893 partitions to process\n",
      "(20, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list20_5_visible10 written\n",
      "4609 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_20_6 partition list file converted to list type\n",
      "16893 partitions to process\n",
      "(20, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list20_6_visible10 written\n",
      "5676 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_20_7 partition list file converted to list type\n",
      "15840 partitions to process\n",
      "(20, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list20_7_visible10 written\n",
      "4831 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_20_8 partition list file converted to list type\n",
      "15840 partitions to process\n",
      "(20, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list20_8_visible10 written\n",
      "5414 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_20_9 partition list file converted to list type\n",
      "14520 partitions to process\n",
      "(20, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list20_9_visible10 written\n",
      "5142 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_20_10 partition list file converted to list type\n",
      "14520 partitions to process\n",
      "(20, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list20_10_visible10 written\n",
      "5183 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_20_11 partition list file converted to list type\n",
      "13005 partitions to process\n",
      "(20, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list20_11_visible10 written\n",
      "5430 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_20_12 partition list file converted to list type\n",
      "13005 partitions to process\n",
      "(20, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list20_12_visible10 written\n",
      "5134 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_20_13 partition list file converted to list type\n",
      "11385 partitions to process\n",
      "(20, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list20_13_visible10 written\n",
      "5667 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_20_14 partition list file converted to list type\n",
      "11385 partitions to process\n",
      "(20, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list20_14_visible10 written\n",
      "5300 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_20_15 partition list file converted to list type\n",
      "9738 partitions to process\n",
      "(20, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list20_15_visible10 written\n",
      "5777 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_20_16 partition list file converted to list type\n",
      "9738 partitions to process\n",
      "(20, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list20_16_visible10 written\n",
      "5768 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_20_17 partition list file converted to list type\n",
      "8130 partitions to process\n",
      "(20, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list20_17_visible10 written\n",
      "5807 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_20_18 partition list file converted to list type\n",
      "8130 partitions to process\n",
      "(20, 18)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list20_18_visible10 written\n",
      "6569 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_20_19 partition list file converted to list type\n",
      "6615 partitions to process\n",
      "(20, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list20_19_visible10 written\n",
      "5643 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_20_20 partition list file converted to list type\n",
      "6615 partitions to process\n",
      "(20, 20)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list20_20_visible10 written\n",
      "6751 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_21_1 partition list file converted to list type\n",
      "32870 partitions to process\n",
      "(21, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list21_1_visible10 written\n",
      "16852 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_21_2 partition list file converted to list type\n",
      "20784 partitions to process\n",
      "(21, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list21_2_visible10 written\n",
      "8254 admissible configurations found\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_21_3 partition list file converted to list type\n",
      "30980 partitions to process\n",
      "(21, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list21_3_visible10 written\n",
      "14867 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_21_4 partition list file converted to list type\n",
      "19440 partitions to process\n",
      "(21, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list21_4_visible10 written\n",
      "8195 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_21_5 partition list file converted to list type\n",
      "28600 partitions to process\n",
      "(21, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list21_5_visible10 written\n",
      "13225 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_21_6 partition list file converted to list type\n",
      "17820 partitions to process\n",
      "(21, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list21_6_visible10 written\n",
      "8261 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_21_7 partition list file converted to list type\n",
      "25850 partitions to process\n",
      "(21, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list21_7_visible10 written\n",
      "12356 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_21_8 partition list file converted to list type\n",
      "16005 partitions to process\n",
      "(21, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list21_8_visible10 written\n",
      "8334 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_21_9 partition list file converted to list type\n",
      "22875 partitions to process\n",
      "(21, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list21_9_visible10 written\n",
      "11534 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_21_10 partition list file converted to list type\n",
      "14085 partitions to process\n",
      "(21, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list21_10_visible10 written\n",
      "8358 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_21_11 partition list file converted to list type\n",
      "19815 partitions to process\n",
      "(21, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list21_11_visible10 written\n",
      "10877 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_21_12 partition list file converted to list type\n",
      "12141 partitions to process\n",
      "(21, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list21_12_visible10 written\n",
      "8352 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_21_13 partition list file converted to list type\n",
      "16790 partitions to process\n",
      "(21, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list21_13_visible10 written\n",
      "10413 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_21_14 partition list file converted to list type\n",
      "10242 partitions to process\n",
      "(21, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list21_14_visible10 written\n",
      "8268 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_21_15 partition list file converted to list type\n",
      "13900 partitions to process\n",
      "(21, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list21_15_visible10 written\n",
      "10183 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_21_16 partition list file converted to list type\n",
      "8445 partitions to process\n",
      "(21, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list21_16_visible10 written\n",
      "8095 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_21_17 partition list file converted to list type\n",
      "11225 partitions to process\n",
      "(21, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list21_17_visible10 written\n",
      "10225 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_21_18 partition list file converted to list type\n",
      "6795 partitions to process\n",
      "(21, 18)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list21_18_visible10 written\n",
      "7785 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_21_19 partition list file converted to list type\n",
      "8825 partitions to process\n",
      "(21, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list21_19_visible10 written\n",
      "10413 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_21_20 partition list file converted to list type\n",
      "5325 partitions to process\n",
      "(21, 20)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list21_20_visible10 written\n",
      "6829 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_21_21 partition list file converted to list type\n",
      "6740 partitions to process\n",
      "(21, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list21_21_visible10 written\n",
      "9196 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_22_1 partition list file converted to list type\n",
      "22935 partitions to process\n",
      "(22, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list22_1_visible10 written\n",
      "7316 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_22_2 partition list file converted to list type\n",
      "22935 partitions to process\n",
      "(22, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list22_2_visible10 written\n",
      "8565 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_22_3 partition list file converted to list type\n",
      "21153 partitions to process\n",
      "(22, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list22_3_visible10 written\n",
      "6312 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_22_4 partition list file converted to list type\n",
      "21153 partitions to process\n",
      "(22, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list22_4_visible10 written\n",
      "7567 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_22_5 partition list file converted to list type\n",
      "19140 partitions to process\n",
      "(22, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list22_5_visible10 written\n",
      "5966 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_22_6 partition list file converted to list type\n",
      "19140 partitions to process\n",
      "(22, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list22_6_visible10 written\n",
      "6812 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_22_7 partition list file converted to list type\n",
      "16995 partitions to process\n",
      "(22, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list22_7_visible10 written\n",
      "5891 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_22_8 partition list file converted to list type\n",
      "16995 partitions to process\n",
      "(22, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list22_8_visible10 written\n",
      "6206 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_22_9 partition list file converted to list type\n",
      "14805 partitions to process\n",
      "(22, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list22_9_visible10 written\n",
      "5900 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_22_10 partition list file converted to list type\n",
      "14805 partitions to process\n",
      "(22, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list22_10_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "5735 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_22_11 partition list file converted to list type\n",
      "12645 partitions to process\n",
      "(22, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list22_11_visible10 written\n",
      "5858 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_22_12 partition list file converted to list type\n",
      "12645 partitions to process\n",
      "(22, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list22_12_visible10 written\n",
      "5516 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_22_13 partition list file converted to list type\n",
      "10578 partitions to process\n",
      "(22, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list22_13_visible10 written\n",
      "5783 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_22_14 partition list file converted to list type\n",
      "10578 partitions to process\n",
      "(22, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list22_14_visible10 written\n",
      "5585 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_22_15 partition list file converted to list type\n",
      "8655 partitions to process\n",
      "(22, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list22_15_visible10 written\n",
      "5667 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_22_16 partition list file converted to list type\n",
      "8655 partitions to process\n",
      "(22, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list22_16_visible10 written\n",
      "5969 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_22_17 partition list file converted to list type\n",
      "6915 partitions to process\n",
      "(22, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list22_17_visible10 written\n",
      "5466 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_22_18 partition list file converted to list type\n",
      "6915 partitions to process\n",
      "(22, 18)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list22_18_visible10 written\n",
      "6556 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_22_19 partition list file converted to list type\n",
      "5385 partitions to process\n",
      "(22, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list22_19_visible10 written\n",
      "5134 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_22_20 partition list file converted to list type\n",
      "5385 partitions to process\n",
      "(22, 20)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list22_20_visible10 written\n",
      "5946 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_22_21 partition list file converted to list type\n",
      "4080 partitions to process\n",
      "(22, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list22_21_visible10 written\n",
      "4102 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_22_22 partition list file converted to list type\n",
      "4080 partitions to process\n",
      "(22, 22)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list22_22_visible10 written\n",
      "4752 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_23_1 partition list file converted to list type\n",
      "37455 partitions to process\n",
      "(23, 1)\n",
      "(100000, ((23, 1, 4, 2, 15, 9, 18), [[[2, 1, 6, 4, 5, 3, 0], [0, 6, 5, 2, 1, 4, 3]], [[6, 4, 5, 3, 0, 2, 1], [0, 6, 5, 2, 1, 4, 3]]]))\n",
      "Processing 33334 of 37455 partitions\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list23_1_visible10 written\n",
      "20024 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_23_2 partition list file converted to list type\n",
      "23133 partitions to process\n",
      "(23, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list23_2_visible10 written\n",
      "10557 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_23_3 partition list file converted to list type\n",
      "33550 partitions to process\n",
      "(23, 3)\n",
      "(100000, ((23, 3, 6, 6, 8, 3, 23), [[[0, 2, 5, 1, 3, 6, 4], [0, 2, 6, 5, 1, 3, 4]], [[1, 3, 6, 4, 0, 2, 5], [0, 2, 6, 5, 1, 3, 4]]]))\n",
      "Processing 33334 of 33550 partitions\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list23_3_visible10 written\n",
      "17017 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_23_4 partition list file converted to list type\n",
      "20625 partitions to process\n",
      "(23, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list23_4_visible10 written\n",
      "10294 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_23_5 partition list file converted to list type\n",
      "29525 partitions to process\n",
      "(23, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list23_5_visible10 written\n",
      "15137 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_23_6 partition list file converted to list type\n",
      "18075 partitions to process\n",
      "(23, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list23_6_visible10 written\n",
      "9915 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_23_7 partition list file converted to list type\n",
      "25515 partitions to process\n",
      "(23, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list23_7_visible10 written\n",
      "13490 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_23_8 partition list file converted to list type\n",
      "15561 partitions to process\n",
      "(23, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list23_8_visible10 written\n",
      "9554 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_23_9 partition list file converted to list type\n",
      "21635 partitions to process\n",
      "(23, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list23_9_visible10 written\n",
      "12083 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_23_10 partition list file converted to list type\n",
      "13149 partitions to process\n",
      "(23, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list23_10_visible10 written\n",
      "9128 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_23_11 partition list file converted to list type\n",
      "17980 partitions to process\n",
      "(23, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list23_11_visible10 written\n",
      "10971 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_23_12 partition list file converted to list type\n",
      "10893 partitions to process\n",
      "(23, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list23_12_visible10 written\n",
      "8692 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_23_13 partition list file converted to list type\n",
      "14625 partitions to process\n",
      "(23, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list23_13_visible10 written\n",
      "10194 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_23_14 partition list file converted to list type\n",
      "8835 partitions to process\n",
      "(23, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list23_14_visible10 written\n",
      "8240 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_23_15 partition list file converted to list type\n",
      "11625 partitions to process\n",
      "(23, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list23_15_visible10 written\n",
      "9774 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_23_16 partition list file converted to list type\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "7005 partitions to process\n",
      "(23, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list23_16_visible10 written\n",
      "7738 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_23_17 partition list file converted to list type\n",
      "9015 partitions to process\n",
      "(23, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list23_17_visible10 written\n",
      "9596 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_23_18 partition list file converted to list type\n",
      "5421 partitions to process\n",
      "(23, 18)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list23_18_visible10 written\n",
      "7153 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_23_19 partition list file converted to list type\n",
      "6810 partitions to process\n",
      "(23, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list23_19_visible10 written\n",
      "9402 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_23_20 partition list file converted to list type\n",
      "4089 partitions to process\n",
      "(23, 20)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list23_20_visible10 written\n",
      "5772 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_23_21 partition list file converted to list type\n",
      "5005 partitions to process\n",
      "(23, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list23_21_visible10 written\n",
      "7573 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_23_22 partition list file converted to list type\n",
      "3003 partitions to process\n",
      "(23, 22)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list23_22_visible10 written\n",
      "4368 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_23_23 partition list file converted to list type\n",
      "3575 partitions to process\n",
      "(23, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list23_23_visible10 written\n",
      "5875 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_25_1 partition list file converted to list type\n",
      "37225 partitions to process\n",
      "(25, 1)\n",
      "(100000, ((25, 1, 5, 9, 4, 10, 18), [[[5, 1, 3, 6, 4, 0, 2], [0, 2, 6, 5, 1, 3, 4]], [[6, 4, 0, 2, 5, 1, 3], [0, 2, 6, 5, 1, 3, 4]]]))\n",
      "Processing 33334 of 37225 partitions\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list25_1_visible10 written\n",
      "19809 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_25_2 partition list file converted to list type\n",
      "22695 partitions to process\n",
      "(25, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list25_2_visible10 written\n",
      "10875 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_25_3 partition list file converted to list type\n",
      "32165 partitions to process\n",
      "(25, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list25_3_visible10 written\n",
      "16960 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_25_4 partition list file converted to list type\n",
      "19551 partitions to process\n",
      "(25, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list25_4_visible10 written\n",
      "10309 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_25_5 partition list file converted to list type\n",
      "27335 partitions to process\n",
      "(25, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list25_5_visible10 written\n",
      "14630 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_25_6 partition list file converted to list type\n",
      "16569 partitions to process\n",
      "(25, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list25_6_visible10 written\n",
      "9640 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_25_7 partition list file converted to list type\n",
      "22825 partitions to process\n",
      "(25, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list25_7_visible10 written\n",
      "12612 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_25_8 partition list file converted to list type\n",
      "13800 partitions to process\n",
      "(25, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list25_8_visible10 written\n",
      "8961 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_25_9 partition list file converted to list type\n",
      "18705 partitions to process\n",
      "(25, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list25_9_visible10 written\n",
      "10972 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_25_10 partition list file converted to list type\n",
      "11283 partitions to process\n",
      "(25, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list25_10_visible10 written\n",
      "8337 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_25_11 partition list file converted to list type\n",
      "15025 partitions to process\n",
      "(25, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list25_11_visible10 written\n",
      "9736 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_25_12 partition list file converted to list type\n",
      "9045 partitions to process\n",
      "(25, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list25_12_visible10 written\n",
      "7761 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_25_13 partition list file converted to list type\n",
      "11815 partitions to process\n",
      "(25, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list25_13_visible10 written\n",
      "8911 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_25_14 partition list file converted to list type\n",
      "7101 partitions to process\n",
      "(25, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list25_14_visible10 written\n",
      "7193 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_25_15 partition list file converted to list type\n",
      "9085 partitions to process\n",
      "(25, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list25_15_visible10 written\n",
      "8424 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_25_16 partition list file converted to list type\n",
      "5454 partitions to process\n",
      "(25, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list25_16_visible10 written\n",
      "6594 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_25_17 partition list file converted to list type\n",
      "6825 partitions to process\n",
      "(25, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list25_17_visible10 written\n",
      "8102 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_25_18 partition list file converted to list type\n",
      "4095 partitions to process\n",
      "(25, 18)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list25_18_visible10 written\n",
      "5931 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_25_19 partition list file converted to list type\n",
      "5005 partitions to process\n",
      "(25, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list25_19_visible10 written\n",
      "7689 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_25_20 partition list file converted to list type\n",
      "3003 partitions to process\n",
      "(25, 20)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list25_20_visible10 written\n",
      "4476 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_25_21 partition list file converted to list type\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3575 partitions to process\n",
      "(25, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list25_21_visible10 written\n",
      "5928 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_25_22 partition list file converted to list type\n",
      "2145 partitions to process\n",
      "(25, 22)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list25_22_visible10 written\n",
      "3045 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_25_23 partition list file converted to list type\n",
      "2475 partitions to process\n",
      "(25, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list25_23_visible10 written\n",
      "4005 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_25_24 partition list file converted to list type\n",
      "1485 partitions to process\n",
      "(25, 24)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list25_24_visible10 written\n",
      "2025 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_25_25 partition list file converted to list type\n",
      "1650 partitions to process\n",
      "(25, 25)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list25_25_visible10 written\n",
      "2640 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_1_1 partition list file converted to list type\n",
      "3333 partitions to process\n",
      "(24, 1, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_1_1_visible10 written\n",
      "1551 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_1_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_1_3 partition list file converted to list type\n",
      "3180 partitions to process\n",
      "(24, 1, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_1_3_visible10 written\n",
      "980 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_1_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_1_5 partition list file converted to list type\n",
      "2982 partitions to process\n",
      "(24, 1, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_1_5_visible10 written\n",
      "860 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_1_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_1_7 partition list file converted to list type\n",
      "2748 partitions to process\n",
      "(24, 1, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_1_7_visible10 written\n",
      "740 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_1_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_1_9 partition list file converted to list type\n",
      "2487 partitions to process\n",
      "(24, 1, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_1_9_visible10 written\n",
      "625 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_1_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_1_11 partition list file converted to list type\n",
      "2208 partitions to process\n",
      "(24, 1, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_1_11_visible10 written\n",
      "517 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_1_12_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_1_13 partition list file converted to list type\n",
      "1920 partitions to process\n",
      "(24, 1, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_1_13_visible10 written\n",
      "418 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_1_14_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_1_15 partition list file converted to list type\n",
      "1632 partitions to process\n",
      "(24, 1, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_1_15_visible10 written\n",
      "330 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_1_16_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_1_17 partition list file converted to list type\n",
      "1353 partitions to process\n",
      "(24, 1, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_1_17_visible10 written\n",
      "256 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_1_18_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_1_19 partition list file converted to list type\n",
      "1092 partitions to process\n",
      "(24, 1, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_1_19_visible10 written\n",
      "530 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_1_20_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_1_21 partition list file converted to list type\n",
      "858 partitions to process\n",
      "(24, 1, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_1_21_visible10 written\n",
      "433 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_1_22_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_1_23 partition list file converted to list type\n",
      "660 partitions to process\n",
      "(24, 1, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_1_23_visible10 written\n",
      "308 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_1_24_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_2_1 partition list file converted to list type\n",
      "2222 partitions to process\n",
      "(24, 2, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_2_1_visible10 written\n",
      "1159 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_2_2 partition list file converted to list type\n",
      "1111 partitions to process\n",
      "(24, 2, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_2_2_visible10 written\n",
      "781 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_2_3 partition list file converted to list type\n",
      "2120 partitions to process\n",
      "(24, 2, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_2_3_visible10 written\n",
      "1007 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_2_4 partition list file converted to list type\n",
      "1060 partitions to process\n",
      "(24, 2, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_2_4_visible10 written\n",
      "675 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_2_5 partition list file converted to list type\n",
      "1988 partitions to process\n",
      "(24, 2, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_2_5_visible10 written\n",
      "835 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_2_6 partition list file converted to list type\n",
      "994 partitions to process\n",
      "(24, 2, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_2_6_visible10 written\n",
      "573 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_2_7 partition list file converted to list type\n",
      "1832 partitions to process\n",
      "(24, 2, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_2_7_visible10 written\n",
      "685 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_2_8 partition list file converted to list type\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "916 partitions to process\n",
      "(24, 2, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_2_8_visible10 written\n",
      "476 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_2_9 partition list file converted to list type\n",
      "1658 partitions to process\n",
      "(24, 2, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_2_9_visible10 written\n",
      "552 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_2_10 partition list file converted to list type\n",
      "829 partitions to process\n",
      "(24, 2, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_2_10_visible10 written\n",
      "385 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_2_11 partition list file converted to list type\n",
      "1472 partitions to process\n",
      "(24, 2, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_2_11_visible10 written\n",
      "431 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_2_12 partition list file converted to list type\n",
      "736 partitions to process\n",
      "(24, 2, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_2_12_visible10 written\n",
      "301 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_2_13 partition list file converted to list type\n",
      "1280 partitions to process\n",
      "(24, 2, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_2_13_visible10 written\n",
      "323 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_2_14 partition list file converted to list type\n",
      "640 partitions to process\n",
      "(24, 2, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_2_14_visible10 written\n",
      "225 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_2_15 partition list file converted to list type\n",
      "1088 partitions to process\n",
      "(24, 2, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_2_15_visible10 written\n",
      "229 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_2_16 partition list file converted to list type\n",
      "544 partitions to process\n",
      "(24, 2, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_2_16_visible10 written\n",
      "158 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_2_17 partition list file converted to list type\n",
      "902 partitions to process\n",
      "(24, 2, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_2_17_visible10 written\n",
      "150 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_2_18 partition list file converted to list type\n",
      "451 partitions to process\n",
      "(24, 2, 18)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_2_18_visible10 written\n",
      "101 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_2_19 partition list file converted to list type\n",
      "728 partitions to process\n",
      "(24, 2, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_2_19_visible10 written\n",
      "87 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_2_20 partition list file converted to list type\n",
      "364 partitions to process\n",
      "(24, 2, 20)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_2_20_visible10 written\n",
      "70 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_2_21 partition list file converted to list type\n",
      "572 partitions to process\n",
      "(24, 2, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_2_21_visible10 written\n",
      "41 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_2_22 partition list file converted to list type\n",
      "286 partitions to process\n",
      "(24, 2, 22)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_2_22_visible10 written\n",
      "35 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_2_23 partition list file converted to list type\n",
      "440 partitions to process\n",
      "(24, 2, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_2_23_visible10 written\n",
      "3 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_2_24 partition list file converted to list type\n",
      "220 partitions to process\n",
      "(24, 2, 24)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_2_24_visible10 written\n",
      "12 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_3_1 partition list file converted to list type\n",
      "3180 partitions to process\n",
      "(24, 3, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_3_1_visible10 written\n",
      "1062 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_3_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_3_3 partition list file converted to list type\n",
      "2982 partitions to process\n",
      "(24, 3, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_3_3_visible10 written\n",
      "965 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_3_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_3_5 partition list file converted to list type\n",
      "2748 partitions to process\n",
      "(24, 3, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_3_5_visible10 written\n",
      "820 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_3_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_3_7 partition list file converted to list type\n",
      "2487 partitions to process\n",
      "(24, 3, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_3_7_visible10 written\n",
      "680 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_3_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_3_9 partition list file converted to list type\n",
      "2208 partitions to process\n",
      "(24, 3, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_3_9_visible10 written\n",
      "546 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_3_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_3_11 partition list file converted to list type\n",
      "1920 partitions to process\n",
      "(24, 3, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_3_11_visible10 written\n",
      "422 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_3_12_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_3_13 partition list file converted to list type\n",
      "1632 partitions to process\n",
      "(24, 3, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_3_13_visible10 written\n",
      "310 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_3_14_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_3_15 partition list file converted to list type\n",
      "1353 partitions to process\n",
      "(24, 3, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_3_15_visible10 written\n",
      "213 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_3_16_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_3_17 partition list file converted to list type\n",
      "1092 partitions to process\n",
      "(24, 3, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_3_17_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "462 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_3_18_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_3_19 partition list file converted to list type\n",
      "858 partitions to process\n",
      "(24, 3, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_3_19_visible10 written\n",
      "351 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_3_20_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_3_21 partition list file converted to list type\n",
      "660 partitions to process\n",
      "(24, 3, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_3_21_visible10 written\n",
      "240 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_3_22_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_3_23 partition list file converted to list type\n",
      "495 partitions to process\n",
      "(24, 3, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_3_23_visible10 written\n",
      "166 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_3_24_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_4_1 partition list file converted to list type\n",
      "2120 partitions to process\n",
      "(24, 4, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_4_1_visible10 written\n",
      "1116 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_4_2 partition list file converted to list type\n",
      "1060 partitions to process\n",
      "(24, 4, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_4_2_visible10 written\n",
      "675 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_4_3 partition list file converted to list type\n",
      "1988 partitions to process\n",
      "(24, 4, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_4_3_visible10 written\n",
      "962 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_4_4 partition list file converted to list type\n",
      "994 partitions to process\n",
      "(24, 4, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_4_4_visible10 written\n",
      "583 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_4_5 partition list file converted to list type\n",
      "1832 partitions to process\n",
      "(24, 4, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_4_5_visible10 written\n",
      "777 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_4_6 partition list file converted to list type\n",
      "916 partitions to process\n",
      "(24, 4, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_4_6_visible10 written\n",
      "486 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_4_7 partition list file converted to list type\n",
      "1658 partitions to process\n",
      "(24, 4, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_4_7_visible10 written\n",
      "613 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_4_8 partition list file converted to list type\n",
      "829 partitions to process\n",
      "(24, 4, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_4_8_visible10 written\n",
      "395 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_4_9 partition list file converted to list type\n",
      "1472 partitions to process\n",
      "(24, 4, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_4_9_visible10 written\n",
      "476 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_4_10 partition list file converted to list type\n",
      "736 partitions to process\n",
      "(24, 4, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_4_10_visible10 written\n",
      "311 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_4_11 partition list file converted to list type\n",
      "1280 partitions to process\n",
      "(24, 4, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_4_11_visible10 written\n",
      "359 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_4_12 partition list file converted to list type\n",
      "640 partitions to process\n",
      "(24, 4, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_4_12_visible10 written\n",
      "235 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_4_13 partition list file converted to list type\n",
      "1088 partitions to process\n",
      "(24, 4, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_4_13_visible10 written\n",
      "257 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_4_14 partition list file converted to list type\n",
      "544 partitions to process\n",
      "(24, 4, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_4_14_visible10 written\n",
      "168 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_4_15 partition list file converted to list type\n",
      "902 partitions to process\n",
      "(24, 4, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_4_15_visible10 written\n",
      "171 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_4_16 partition list file converted to list type\n",
      "451 partitions to process\n",
      "(24, 4, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_4_16_visible10 written\n",
      "111 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_4_17 partition list file converted to list type\n",
      "728 partitions to process\n",
      "(24, 4, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_4_17_visible10 written\n",
      "102 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_4_18 partition list file converted to list type\n",
      "364 partitions to process\n",
      "(24, 4, 18)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_4_18_visible10 written\n",
      "80 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_4_19 partition list file converted to list type\n",
      "572 partitions to process\n",
      "(24, 4, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_4_19_visible10 written\n",
      "51 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_4_20 partition list file converted to list type\n",
      "286 partitions to process\n",
      "(24, 4, 20)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_4_20_visible10 written\n",
      "45 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_4_21 partition list file converted to list type\n",
      "440 partitions to process\n",
      "(24, 4, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_4_21_visible10 written\n",
      "9 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_4_22 partition list file converted to list type\n",
      "220 partitions to process\n",
      "(24, 4, 22)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_4_22_visible10 written\n",
      "22 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_4_23 partition list file converted to list type\n",
      "330 partitions to process\n",
      "(24, 4, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_4_23_visible10 written\n",
      "3 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_4_24 partition list file converted to list type\n",
      "165 partitions to process\n",
      "(24, 4, 24)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_4_24_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "11 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_5_1 partition list file converted to list type\n",
      "2982 partitions to process\n",
      "(24, 5, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_5_1_visible10 written\n",
      "1036 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_5_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_5_3 partition list file converted to list type\n",
      "2748 partitions to process\n",
      "(24, 5, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_5_3_visible10 written\n",
      "924 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_5_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_5_5 partition list file converted to list type\n",
      "2487 partitions to process\n",
      "(24, 5, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_5_5_visible10 written\n",
      "808 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_5_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_5_7 partition list file converted to list type\n",
      "2208 partitions to process\n",
      "(24, 5, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_5_7_visible10 written\n",
      "659 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_5_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_5_9 partition list file converted to list type\n",
      "1920 partitions to process\n",
      "(24, 5, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_5_9_visible10 written\n",
      "519 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_5_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_5_11 partition list file converted to list type\n",
      "1632 partitions to process\n",
      "(24, 5, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_5_11_visible10 written\n",
      "390 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_5_12_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_5_13 partition list file converted to list type\n",
      "1353 partitions to process\n",
      "(24, 5, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_5_13_visible10 written\n",
      "278 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_5_14_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_5_15 partition list file converted to list type\n",
      "1092 partitions to process\n",
      "(24, 5, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_5_15_visible10 written\n",
      "511 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_5_16_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_5_17 partition list file converted to list type\n",
      "858 partitions to process\n",
      "(24, 5, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_5_17_visible10 written\n",
      "384 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_5_18_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_5_19 partition list file converted to list type\n",
      "660 partitions to process\n",
      "(24, 5, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_5_19_visible10 written\n",
      "259 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_5_20_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_5_21 partition list file converted to list type\n",
      "495 partitions to process\n",
      "(24, 5, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_5_21_visible10 written\n",
      "175 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_5_22_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_5_23 partition list file converted to list type\n",
      "360 partitions to process\n",
      "(24, 5, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_5_23_visible10 written\n",
      "121 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_5_24_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_6_1 partition list file converted to list type\n",
      "1988 partitions to process\n",
      "(24, 6, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_6_1_visible10 written\n",
      "1091 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_6_2 partition list file converted to list type\n",
      "994 partitions to process\n",
      "(24, 6, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_6_2_visible10 written\n",
      "573 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_6_3 partition list file converted to list type\n",
      "1832 partitions to process\n",
      "(24, 6, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_6_3_visible10 written\n",
      "928 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_6_4 partition list file converted to list type\n",
      "916 partitions to process\n",
      "(24, 6, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_6_4_visible10 written\n",
      "486 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_6_5 partition list file converted to list type\n",
      "1658 partitions to process\n",
      "(24, 6, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_6_5_visible10 written\n",
      "733 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_6_6 partition list file converted to list type\n",
      "829 partitions to process\n",
      "(24, 6, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_6_6_visible10 written\n",
      "395 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_6_7 partition list file converted to list type\n",
      "1472 partitions to process\n",
      "(24, 6, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_6_7_visible10 written\n",
      "558 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_6_8 partition list file converted to list type\n",
      "736 partitions to process\n",
      "(24, 6, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_6_8_visible10 written\n",
      "311 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_6_9 partition list file converted to list type\n",
      "1280 partitions to process\n",
      "(24, 6, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_6_9_visible10 written\n",
      "410 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_6_10 partition list file converted to list type\n",
      "640 partitions to process\n",
      "(24, 6, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_6_10_visible10 written\n",
      "235 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_6_11 partition list file converted to list type\n",
      "1088 partitions to process\n",
      "(24, 6, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_6_11_visible10 written\n",
      "293 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_6_12 partition list file converted to list type\n",
      "544 partitions to process\n",
      "(24, 6, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_6_12_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "168 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_6_13 partition list file converted to list type\n",
      "902 partitions to process\n",
      "(24, 6, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_6_13_visible10 written\n",
      "199 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_6_14 partition list file converted to list type\n",
      "451 partitions to process\n",
      "(24, 6, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_6_14_visible10 written\n",
      "111 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_6_15 partition list file converted to list type\n",
      "728 partitions to process\n",
      "(24, 6, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_6_15_visible10 written\n",
      "123 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_6_16 partition list file converted to list type\n",
      "364 partitions to process\n",
      "(24, 6, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_6_16_visible10 written\n",
      "80 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_6_17 partition list file converted to list type\n",
      "572 partitions to process\n",
      "(24, 6, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_6_17_visible10 written\n",
      "66 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_6_18 partition list file converted to list type\n",
      "286 partitions to process\n",
      "(24, 6, 18)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_6_18_visible10 written\n",
      "45 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_6_19 partition list file converted to list type\n",
      "440 partitions to process\n",
      "(24, 6, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_6_19_visible10 written\n",
      "19 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_6_20 partition list file converted to list type\n",
      "220 partitions to process\n",
      "(24, 6, 20)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_6_20_visible10 written\n",
      "22 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_6_21 partition list file converted to list type\n",
      "330 partitions to process\n",
      "(24, 6, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_6_21_visible10 written\n",
      "9 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_6_22 partition list file converted to list type\n",
      "165 partitions to process\n",
      "(24, 6, 22)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_6_22_visible10 written\n",
      "11 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_6_23 partition list file converted to list type\n",
      "240 partitions to process\n",
      "(24, 6, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_6_23_visible10 written\n",
      "3 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_6_24 partition list file converted to list type\n",
      "120 partitions to process\n",
      "(24, 6, 24)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_6_24_visible10 written\n",
      "10 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_7_1 partition list file converted to list type\n",
      "2748 partitions to process\n",
      "(24, 7, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_7_1_visible10 written\n",
      "1004 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_7_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_7_3 partition list file converted to list type\n",
      "2487 partitions to process\n",
      "(24, 7, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_7_3_visible10 written\n",
      "881 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_7_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_7_5 partition list file converted to list type\n",
      "2208 partitions to process\n",
      "(24, 7, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_7_5_visible10 written\n",
      "758 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_7_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_7_7 partition list file converted to list type\n",
      "1920 partitions to process\n",
      "(24, 7, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_7_7_visible10 written\n",
      "628 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_7_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_7_9 partition list file converted to list type\n",
      "1632 partitions to process\n",
      "(24, 7, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_7_9_visible10 written\n",
      "487 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_7_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_7_11 partition list file converted to list type\n",
      "1353 partitions to process\n",
      "(24, 7, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_7_11_visible10 written\n",
      "360 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_7_12_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_7_13 partition list file converted to list type\n",
      "1092 partitions to process\n",
      "(24, 7, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_7_13_visible10 written\n",
      "575 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_7_14_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_7_15 partition list file converted to list type\n",
      "858 partitions to process\n",
      "(24, 7, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_7_15_visible10 written\n",
      "431 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_7_16_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_7_17 partition list file converted to list type\n",
      "660 partitions to process\n",
      "(24, 7, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_7_17_visible10 written\n",
      "289 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_7_18_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_7_19 partition list file converted to list type\n",
      "495 partitions to process\n",
      "(24, 7, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_7_19_visible10 written\n",
      "192 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_7_20_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_7_21 partition list file converted to list type\n",
      "360 partitions to process\n",
      "(24, 7, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_7_21_visible10 written\n",
      "129 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_7_22_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_7_23 partition list file converted to list type\n",
      "252 partitions to process\n",
      "(24, 7, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_7_23_visible10 written\n",
      "85 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_7_24_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_8_1 partition list file converted to list type\n",
      "1832 partitions to process\n",
      "(24, 8, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_8_1_visible10 written\n",
      "1080 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_8_2 partition list file converted to list type\n",
      "916 partitions to process\n",
      "(24, 8, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_8_2_visible10 written\n",
      "476 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_8_3 partition list file converted to list type\n",
      "1658 partitions to process\n",
      "(24, 8, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_8_3_visible10 written\n",
      "910 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_8_4 partition list file converted to list type\n",
      "829 partitions to process\n",
      "(24, 8, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_8_4_visible10 written\n",
      "395 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_8_5 partition list file converted to list type\n",
      "1472 partitions to process\n",
      "(24, 8, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_8_5_visible10 written\n",
      "707 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_8_6 partition list file converted to list type\n",
      "736 partitions to process\n",
      "(24, 8, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_8_6_visible10 written\n",
      "311 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_8_7 partition list file converted to list type\n",
      "1280 partitions to process\n",
      "(24, 8, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_8_7_visible10 written\n",
      "523 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_8_8 partition list file converted to list type\n",
      "640 partitions to process\n",
      "(24, 8, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_8_8_visible10 written\n",
      "235 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_8_9 partition list file converted to list type\n",
      "1088 partitions to process\n",
      "(24, 8, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_8_9_visible10 written\n",
      "365 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_8_10 partition list file converted to list type\n",
      "544 partitions to process\n",
      "(24, 8, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_8_10_visible10 written\n",
      "168 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_8_11 partition list file converted to list type\n",
      "902 partitions to process\n",
      "(24, 8, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_8_11_visible10 written\n",
      "241 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_8_12 partition list file converted to list type\n",
      "451 partitions to process\n",
      "(24, 8, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_8_12_visible10 written\n",
      "111 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_8_13 partition list file converted to list type\n",
      "728 partitions to process\n",
      "(24, 8, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_8_13_visible10 written\n",
      "151 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_8_14 partition list file converted to list type\n",
      "364 partitions to process\n",
      "(24, 8, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_8_14_visible10 written\n",
      "80 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_8_15 partition list file converted to list type\n",
      "572 partitions to process\n",
      "(24, 8, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_8_15_visible10 written\n",
      "87 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_8_16 partition list file converted to list type\n",
      "286 partitions to process\n",
      "(24, 8, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_8_16_visible10 written\n",
      "45 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_8_17 partition list file converted to list type\n",
      "440 partitions to process\n",
      "(24, 8, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_8_17_visible10 written\n",
      "34 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_8_18 partition list file converted to list type\n",
      "220 partitions to process\n",
      "(24, 8, 18)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_8_18_visible10 written\n",
      "22 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_8_19 partition list file converted to list type\n",
      "330 partitions to process\n",
      "(24, 8, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_8_19_visible10 written\n",
      "19 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_8_20 partition list file converted to list type\n",
      "165 partitions to process\n",
      "(24, 8, 20)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_8_20_visible10 written\n",
      "11 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_8_21 partition list file converted to list type\n",
      "240 partitions to process\n",
      "(24, 8, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_8_21_visible10 written\n",
      "9 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_8_22 partition list file converted to list type\n",
      "120 partitions to process\n",
      "(24, 8, 22)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_8_22_visible10 written\n",
      "10 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_8_23 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(24, 8, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_8_23_visible10 written\n",
      "3 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_8_24 partition list file converted to list type\n",
      "84 partitions to process\n",
      "(24, 8, 24)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_8_24_visible10 written\n",
      "9 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_9_1 partition list file converted to list type\n",
      "2487 partitions to process\n",
      "(24, 9, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_9_1_visible10 written\n",
      "966 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_9_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_9_3 partition list file converted to list type\n",
      "2208 partitions to process\n",
      "(24, 9, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_9_3_visible10 written\n",
      "836 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_9_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_9_5 partition list file converted to list type\n",
      "1920 partitions to process\n",
      "(24, 9, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_9_5_visible10 written\n",
      "711 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_9_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_9_7 partition list file converted to list type\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1632 partitions to process\n",
      "(24, 9, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_9_7_visible10 written\n",
      "583 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_9_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_9_9 partition list file converted to list type\n",
      "1353 partitions to process\n",
      "(24, 9, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_9_9_visible10 written\n",
      "456 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_9_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_9_11 partition list file converted to list type\n",
      "1092 partitions to process\n",
      "(24, 9, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_9_11_visible10 written\n",
      "657 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_9_12_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_9_13 partition list file converted to list type\n",
      "858 partitions to process\n",
      "(24, 9, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_9_13_visible10 written\n",
      "495 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_9_14_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_9_15 partition list file converted to list type\n",
      "660 partitions to process\n",
      "(24, 9, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_9_15_visible10 written\n",
      "334 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_9_16_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_9_17 partition list file converted to list type\n",
      "495 partitions to process\n",
      "(24, 9, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_9_17_visible10 written\n",
      "222 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_9_18_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_9_19 partition list file converted to list type\n",
      "360 partitions to process\n",
      "(24, 9, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_9_19_visible10 written\n",
      "146 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_9_20_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_9_21 partition list file converted to list type\n",
      "252 partitions to process\n",
      "(24, 9, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_9_21_visible10 written\n",
      "93 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_9_22_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_9_23 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(24, 9, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_9_23_visible10 written\n",
      "57 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_9_24_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_10_1 partition list file converted to list type\n",
      "1658 partitions to process\n",
      "(24, 10, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_10_1_visible10 written\n",
      "1087 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_10_2 partition list file converted to list type\n",
      "829 partitions to process\n",
      "(24, 10, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_10_2_visible10 written\n",
      "385 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_10_3 partition list file converted to list type\n",
      "1472 partitions to process\n",
      "(24, 10, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_10_3_visible10 written\n",
      "912 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_10_4 partition list file converted to list type\n",
      "736 partitions to process\n",
      "(24, 10, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_10_4_visible10 written\n",
      "311 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_10_5 partition list file converted to list type\n",
      "1280 partitions to process\n",
      "(24, 10, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_10_5_visible10 written\n",
      "703 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_10_6 partition list file converted to list type\n",
      "640 partitions to process\n",
      "(24, 10, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_10_6_visible10 written\n",
      "235 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_10_7 partition list file converted to list type\n",
      "1088 partitions to process\n",
      "(24, 10, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_10_7_visible10 written\n",
      "512 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_10_8 partition list file converted to list type\n",
      "544 partitions to process\n",
      "(24, 10, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_10_8_visible10 written\n",
      "168 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_10_9 partition list file converted to list type\n",
      "902 partitions to process\n",
      "(24, 10, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_10_9_visible10 written\n",
      "346 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_10_10 partition list file converted to list type\n",
      "451 partitions to process\n",
      "(24, 10, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_10_10_visible10 written\n",
      "111 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_10_11 partition list file converted to list type\n",
      "728 partitions to process\n",
      "(24, 10, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_10_11_visible10 written\n",
      "214 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_10_12 partition list file converted to list type\n",
      "364 partitions to process\n",
      "(24, 10, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_10_12_visible10 written\n",
      "80 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_10_13 partition list file converted to list type\n",
      "572 partitions to process\n",
      "(24, 10, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_10_13_visible10 written\n",
      "121 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_10_14 partition list file converted to list type\n",
      "286 partitions to process\n",
      "(24, 10, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_10_14_visible10 written\n",
      "45 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_10_15 partition list file converted to list type\n",
      "440 partitions to process\n",
      "(24, 10, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_10_15_visible10 written\n",
      "55 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_10_16 partition list file converted to list type\n",
      "220 partitions to process\n",
      "(24, 10, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_10_16_visible10 written\n",
      "22 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_10_17 partition list file converted to list type\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "330 partitions to process\n",
      "(24, 10, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_10_17_visible10 written\n",
      "34 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_10_18 partition list file converted to list type\n",
      "165 partitions to process\n",
      "(24, 10, 18)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_10_18_visible10 written\n",
      "11 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_10_19 partition list file converted to list type\n",
      "240 partitions to process\n",
      "(24, 10, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_10_19_visible10 written\n",
      "19 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_10_20 partition list file converted to list type\n",
      "120 partitions to process\n",
      "(24, 10, 20)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_10_20_visible10 written\n",
      "10 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_10_21 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(24, 10, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_10_21_visible10 written\n",
      "9 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_10_22 partition list file converted to list type\n",
      "84 partitions to process\n",
      "(24, 10, 22)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_10_22_visible10 written\n",
      "9 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_10_23 partition list file converted to list type\n",
      "112 partitions to process\n",
      "(24, 10, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_10_23_visible10 written\n",
      "3 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_10_24 partition list file converted to list type\n",
      "56 partitions to process\n",
      "(24, 10, 24)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_10_24_visible10 written\n",
      "8 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_11_1 partition list file converted to list type\n",
      "2208 partitions to process\n",
      "(24, 11, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_11_1_visible10 written\n",
      "928 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_11_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_11_3 partition list file converted to list type\n",
      "1920 partitions to process\n",
      "(24, 11, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_11_3_visible10 written\n",
      "796 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_11_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_11_5 partition list file converted to list type\n",
      "1632 partitions to process\n",
      "(24, 11, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_11_5_visible10 written\n",
      "673 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_11_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_11_7 partition list file converted to list type\n",
      "1353 partitions to process\n",
      "(24, 11, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_11_7_visible10 written\n",
      "551 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_11_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_11_9 partition list file converted to list type\n",
      "1092 partitions to process\n",
      "(24, 11, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_11_9_visible10 written\n",
      "748 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_11_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_11_11 partition list file converted to list type\n",
      "858 partitions to process\n",
      "(24, 11, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_11_11_visible10 written\n",
      "573 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_11_12_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_11_13 partition list file converted to list type\n",
      "660 partitions to process\n",
      "(24, 11, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_11_13_visible10 written\n",
      "396 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_11_14_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_11_15 partition list file converted to list type\n",
      "495 partitions to process\n",
      "(24, 11, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_11_15_visible10 written\n",
      "268 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_11_16_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_11_17 partition list file converted to list type\n",
      "360 partitions to process\n",
      "(24, 11, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_11_17_visible10 written\n",
      "176 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_11_18_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_11_19 partition list file converted to list type\n",
      "252 partitions to process\n",
      "(24, 11, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_11_19_visible10 written\n",
      "110 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_11_20_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_11_21 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(24, 11, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_11_21_visible10 written\n",
      "65 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_11_22_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_11_23 partition list file converted to list type\n",
      "105 partitions to process\n",
      "(24, 11, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_11_23_visible10 written\n",
      "36 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_11_24_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_12_1 partition list file converted to list type\n",
      "1472 partitions to process\n",
      "(24, 12, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_12_1_visible10 written\n",
      "1116 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_12_2 partition list file converted to list type\n",
      "736 partitions to process\n",
      "(24, 12, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_12_2_visible10 written\n",
      "301 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_12_3 partition list file converted to list type\n",
      "1280 partitions to process\n",
      "(24, 12, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_12_3_visible10 written\n",
      "938 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_12_4 partition list file converted to list type\n",
      "640 partitions to process\n",
      "(24, 12, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_12_4_visible10 written\n",
      "235 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_12_5 partition list file converted to list type\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1088 partitions to process\n",
      "(24, 12, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_12_5_visible10 written\n",
      "725 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_12_6 partition list file converted to list type\n",
      "544 partitions to process\n",
      "(24, 12, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_12_6_visible10 written\n",
      "168 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_12_7 partition list file converted to list type\n",
      "902 partitions to process\n",
      "(24, 12, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_12_7_visible10 written\n",
      "529 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_12_8 partition list file converted to list type\n",
      "451 partitions to process\n",
      "(24, 12, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_12_8_visible10 written\n",
      "111 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_12_9 partition list file converted to list type\n",
      "728 partitions to process\n",
      "(24, 12, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_12_9_visible10 written\n",
      "357 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_12_10 partition list file converted to list type\n",
      "364 partitions to process\n",
      "(24, 12, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_12_10_visible10 written\n",
      "80 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_12_11 partition list file converted to list type\n",
      "572 partitions to process\n",
      "(24, 12, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_12_11_visible10 written\n",
      "217 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_12_12 partition list file converted to list type\n",
      "286 partitions to process\n",
      "(24, 12, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_12_12_visible10 written\n",
      "45 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_12_13 partition list file converted to list type\n",
      "440 partitions to process\n",
      "(24, 12, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_12_13_visible10 written\n",
      "110 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_12_14 partition list file converted to list type\n",
      "220 partitions to process\n",
      "(24, 12, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_12_14_visible10 written\n",
      "22 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_12_15 partition list file converted to list type\n",
      "330 partitions to process\n",
      "(24, 12, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_12_15_visible10 written\n",
      "61 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_12_16 partition list file converted to list type\n",
      "165 partitions to process\n",
      "(24, 12, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_12_16_visible10 written\n",
      "11 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_12_17 partition list file converted to list type\n",
      "240 partitions to process\n",
      "(24, 12, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_12_17_visible10 written\n",
      "34 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_12_18 partition list file converted to list type\n",
      "120 partitions to process\n",
      "(24, 12, 18)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_12_18_visible10 written\n",
      "10 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_12_19 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(24, 12, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_12_19_visible10 written\n",
      "19 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_12_20 partition list file converted to list type\n",
      "84 partitions to process\n",
      "(24, 12, 20)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_12_20_visible10 written\n",
      "9 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_12_21 partition list file converted to list type\n",
      "112 partitions to process\n",
      "(24, 12, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_12_21_visible10 written\n",
      "9 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_12_22 partition list file converted to list type\n",
      "56 partitions to process\n",
      "(24, 12, 22)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_12_22_visible10 written\n",
      "8 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_12_23 partition list file converted to list type\n",
      "70 partitions to process\n",
      "(24, 12, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_12_23_visible10 written\n",
      "3 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_12_24 partition list file converted to list type\n",
      "35 partitions to process\n",
      "(24, 12, 24)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_12_24_visible10 written\n",
      "7 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_13_1 partition list file converted to list type\n",
      "1920 partitions to process\n",
      "(24, 13, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_13_1_visible10 written\n",
      "896 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_13_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_13_3 partition list file converted to list type\n",
      "1632 partitions to process\n",
      "(24, 13, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_13_3_visible10 written\n",
      "764 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_13_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_13_5 partition list file converted to list type\n",
      "1353 partitions to process\n",
      "(24, 13, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_13_5_visible10 written\n",
      "646 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_13_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_13_7 partition list file converted to list type\n",
      "1092 partitions to process\n",
      "(24, 13, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_13_7_visible10 written\n",
      "840 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_13_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_13_9 partition list file converted to list type\n",
      "858 partitions to process\n",
      "(24, 13, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_13_9_visible10 written\n",
      "657 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_13_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_13_11 partition list file converted to list type\n",
      "660 partitions to process\n",
      "(24, 13, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_13_11_visible10 written\n",
      "467 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_13_12_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_13_13 partition list file converted to list type\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "495 partitions to process\n",
      "(24, 13, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_13_13_visible10 written\n",
      "326 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_13_14_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_13_15 partition list file converted to list type\n",
      "360 partitions to process\n",
      "(24, 13, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_13_15_visible10 written\n",
      "220 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_13_16_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_13_17 partition list file converted to list type\n",
      "252 partitions to process\n",
      "(24, 13, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_13_17_visible10 written\n",
      "140 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_13_18_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_13_19 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(24, 13, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_13_19_visible10 written\n",
      "82 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_13_20_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_13_21 partition list file converted to list type\n",
      "105 partitions to process\n",
      "(24, 13, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_13_21_visible10 written\n",
      "44 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_13_22_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_13_23 partition list file converted to list type\n",
      "60 partitions to process\n",
      "(24, 13, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_13_23_visible10 written\n",
      "21 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_13_24_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_14_1 partition list file converted to list type\n",
      "1280 partitions to process\n",
      "(24, 14, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_14_1_visible10 written\n",
      "1171 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_14_2 partition list file converted to list type\n",
      "640 partitions to process\n",
      "(24, 14, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_14_2_visible10 written\n",
      "225 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_14_3 partition list file converted to list type\n",
      "1088 partitions to process\n",
      "(24, 14, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_14_3_visible10 written\n",
      "992 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_14_4 partition list file converted to list type\n",
      "544 partitions to process\n",
      "(24, 14, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_14_4_visible10 written\n",
      "168 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_14_5 partition list file converted to list type\n",
      "902 partitions to process\n",
      "(24, 14, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_14_5_visible10 written\n",
      "777 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_14_6 partition list file converted to list type\n",
      "451 partitions to process\n",
      "(24, 14, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_14_6_visible10 written\n",
      "111 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_14_7 partition list file converted to list type\n",
      "728 partitions to process\n",
      "(24, 14, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_14_7_visible10 written\n",
      "576 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_14_8 partition list file converted to list type\n",
      "364 partitions to process\n",
      "(24, 14, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_14_8_visible10 written\n",
      "80 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_14_9 partition list file converted to list type\n",
      "572 partitions to process\n",
      "(24, 14, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_14_9_visible10 written\n",
      "400 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_14_10 partition list file converted to list type\n",
      "286 partitions to process\n",
      "(24, 14, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_14_10_visible10 written\n",
      "45 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_14_11 partition list file converted to list type\n",
      "440 partitions to process\n",
      "(24, 14, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_14_11_visible10 written\n",
      "244 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_14_12 partition list file converted to list type\n",
      "220 partitions to process\n",
      "(24, 14, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_14_12_visible10 written\n",
      "22 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_14_13 partition list file converted to list type\n",
      "330 partitions to process\n",
      "(24, 14, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_14_13_visible10 written\n",
      "149 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_14_14 partition list file converted to list type\n",
      "165 partitions to process\n",
      "(24, 14, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_14_14_visible10 written\n",
      "11 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_14_15 partition list file converted to list type\n",
      "240 partitions to process\n",
      "(24, 14, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_14_15_visible10 written\n",
      "82 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_14_16 partition list file converted to list type\n",
      "120 partitions to process\n",
      "(24, 14, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_14_16_visible10 written\n",
      "10 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_14_17 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(24, 14, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_14_17_visible10 written\n",
      "40 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_14_18 partition list file converted to list type\n",
      "84 partitions to process\n",
      "(24, 14, 18)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_14_18_visible10 written\n",
      "9 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_14_19 partition list file converted to list type\n",
      "112 partitions to process\n",
      "(24, 14, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_14_19_visible10 written\n",
      "19 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_14_20 partition list file converted to list type\n",
      "56 partitions to process\n",
      "(24, 14, 20)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_14_20_visible10 written\n",
      "8 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_14_21 partition list file converted to list type\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "70 partitions to process\n",
      "(24, 14, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_14_21_visible10 written\n",
      "9 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_14_22 partition list file converted to list type\n",
      "35 partitions to process\n",
      "(24, 14, 22)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_14_22_visible10 written\n",
      "7 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_14_23 partition list file converted to list type\n",
      "40 partitions to process\n",
      "(24, 14, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_14_23_visible10 written\n",
      "3 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_14_24 partition list file converted to list type\n",
      "20 partitions to process\n",
      "(24, 14, 24)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_14_24_visible10 written\n",
      "6 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_15_1 partition list file converted to list type\n",
      "1632 partitions to process\n",
      "(24, 15, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_15_1_visible10 written\n",
      "868 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_15_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_15_3 partition list file converted to list type\n",
      "1353 partitions to process\n",
      "(24, 15, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_15_3_visible10 written\n",
      "739 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_15_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_15_5 partition list file converted to list type\n",
      "1092 partitions to process\n",
      "(24, 15, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_15_5_visible10 written\n",
      "929 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_15_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_15_7 partition list file converted to list type\n",
      "858 partitions to process\n",
      "(24, 15, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_15_7_visible10 written\n",
      "740 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_15_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_15_9 partition list file converted to list type\n",
      "660 partitions to process\n",
      "(24, 15, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_15_9_visible10 written\n",
      "539 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_15_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_15_11 partition list file converted to list type\n",
      "495 partitions to process\n",
      "(24, 15, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_15_11_visible10 written\n",
      "387 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_15_12_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_15_13 partition list file converted to list type\n",
      "360 partitions to process\n",
      "(24, 15, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_15_13_visible10 written\n",
      "270 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_15_14_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_15_15 partition list file converted to list type\n",
      "252 partitions to process\n",
      "(24, 15, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_15_15_visible10 written\n",
      "179 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_15_16_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_15_17 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(24, 15, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_15_17_visible10 written\n",
      "110 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_15_18_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_15_19 partition list file converted to list type\n",
      "105 partitions to process\n",
      "(24, 15, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_15_19_visible10 written\n",
      "61 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_15_20_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_15_21 partition list file converted to list type\n",
      "60 partitions to process\n",
      "(24, 15, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_15_21_visible10 written\n",
      "29 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_15_22_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_15_23 partition list file converted to list type\n",
      "30 partitions to process\n",
      "(24, 15, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_15_23_visible10 written\n",
      "11 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_15_24_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_16_1 partition list file converted to list type\n",
      "1088 partitions to process\n",
      "(24, 16, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_16_1_visible10 written\n",
      "1256 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_16_2 partition list file converted to list type\n",
      "544 partitions to process\n",
      "(24, 16, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_16_2_visible10 written\n",
      "158 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_16_3 partition list file converted to list type\n",
      "902 partitions to process\n",
      "(24, 16, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_16_3_visible10 written\n",
      "1078 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_16_4 partition list file converted to list type\n",
      "451 partitions to process\n",
      "(24, 16, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_16_4_visible10 written\n",
      "111 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_16_5 partition list file converted to list type\n",
      "728 partitions to process\n",
      "(24, 16, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_16_5_visible10 written\n",
      "843 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_16_6 partition list file converted to list type\n",
      "364 partitions to process\n",
      "(24, 16, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_16_6_visible10 written\n",
      "80 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_16_7 partition list file converted to list type\n",
      "572 partitions to process\n",
      "(24, 16, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_16_7_visible10 written\n",
      "631 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_16_8 partition list file converted to list type\n",
      "286 partitions to process\n",
      "(24, 16, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_16_8_visible10 written\n",
      "45 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_16_9 partition list file converted to list type\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "440 partitions to process\n",
      "(24, 16, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_16_9_visible10 written\n",
      "437 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_16_10 partition list file converted to list type\n",
      "220 partitions to process\n",
      "(24, 16, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_16_10_visible10 written\n",
      "22 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_16_11 partition list file converted to list type\n",
      "330 partitions to process\n",
      "(24, 16, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_16_11_visible10 written\n",
      "305 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_16_12 partition list file converted to list type\n",
      "165 partitions to process\n",
      "(24, 16, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_16_12_visible10 written\n",
      "11 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_16_13 partition list file converted to list type\n",
      "240 partitions to process\n",
      "(24, 16, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_16_13_visible10 written\n",
      "200 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_16_14 partition list file converted to list type\n",
      "120 partitions to process\n",
      "(24, 16, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_16_14_visible10 written\n",
      "10 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_16_15 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(24, 16, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_16_15_visible10 written\n",
      "119 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_16_16 partition list file converted to list type\n",
      "84 partitions to process\n",
      "(24, 16, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_16_16_visible10 written\n",
      "9 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_16_17 partition list file converted to list type\n",
      "112 partitions to process\n",
      "(24, 16, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_16_17_visible10 written\n",
      "61 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_16_18 partition list file converted to list type\n",
      "56 partitions to process\n",
      "(24, 16, 18)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_16_18_visible10 written\n",
      "8 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_16_19 partition list file converted to list type\n",
      "70 partitions to process\n",
      "(24, 16, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_16_19_visible10 written\n",
      "25 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_16_20 partition list file converted to list type\n",
      "35 partitions to process\n",
      "(24, 16, 20)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_16_20_visible10 written\n",
      "7 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_16_21 partition list file converted to list type\n",
      "40 partitions to process\n",
      "(24, 16, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_16_21_visible10 written\n",
      "9 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_16_22 partition list file converted to list type\n",
      "20 partitions to process\n",
      "(24, 16, 22)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_16_22_visible10 written\n",
      "6 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_16_23 partition list file converted to list type\n",
      "20 partitions to process\n",
      "(24, 16, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_16_23_visible10 written\n",
      "3 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_16_24 partition list file converted to list type\n",
      "10 partitions to process\n",
      "(24, 16, 24)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_16_24_visible10 written\n",
      "5 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_17_1 partition list file converted to list type\n",
      "1353 partitions to process\n",
      "(24, 17, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_17_1_visible10 written\n",
      "843 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_17_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_17_3 partition list file converted to list type\n",
      "1092 partitions to process\n",
      "(24, 17, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_17_3_visible10 written\n",
      "1013 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_17_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_17_5 partition list file converted to list type\n",
      "858 partitions to process\n",
      "(24, 17, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_17_5_visible10 written\n",
      "816 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_17_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_17_7 partition list file converted to list type\n",
      "660 partitions to process\n",
      "(24, 17, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_17_7_visible10 written\n",
      "607 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_17_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_17_9 partition list file converted to list type\n",
      "495 partitions to process\n",
      "(24, 17, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_17_9_visible10 written\n",
      "445 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_17_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_17_11 partition list file converted to list type\n",
      "360 partitions to process\n",
      "(24, 17, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_17_11_visible10 written\n",
      "318 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_17_12_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_17_13 partition list file converted to list type\n",
      "252 partitions to process\n",
      "(24, 17, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_17_13_visible10 written\n",
      "218 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_17_14_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_17_15 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(24, 17, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_17_15_visible10 written\n",
      "141 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_17_16_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_17_17 partition list file converted to list type\n",
      "105 partitions to process\n",
      "(24, 17, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_17_17_visible10 written\n",
      "84 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_17_18_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_17_19 partition list file converted to list type\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "60 partitions to process\n",
      "(24, 17, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_17_19_visible10 written\n",
      "44 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_17_20_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_17_21 partition list file converted to list type\n",
      "30 partitions to process\n",
      "(24, 17, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_17_21_visible10 written\n",
      "19 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_17_22_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_17_23 partition list file converted to list type\n",
      "12 partitions to process\n",
      "(24, 17, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_17_23_visible10 written\n",
      "5 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_17_24_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_18_1 partition list file converted to list type\n",
      "902 partitions to process\n",
      "(24, 18, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_18_1_visible10 written\n",
      "1375 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_18_2 partition list file converted to list type\n",
      "451 partitions to process\n",
      "(24, 18, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_18_2_visible10 written\n",
      "101 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_18_3 partition list file converted to list type\n",
      "728 partitions to process\n",
      "(24, 18, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_18_3_visible10 written\n",
      "1144 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_18_4 partition list file converted to list type\n",
      "364 partitions to process\n",
      "(24, 18, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_18_4_visible10 written\n",
      "80 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_18_5 partition list file converted to list type\n",
      "572 partitions to process\n",
      "(24, 18, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_18_5_visible10 written\n",
      "889 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_18_6 partition list file converted to list type\n",
      "286 partitions to process\n",
      "(24, 18, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_18_6_visible10 written\n",
      "45 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_18_7 partition list file converted to list type\n",
      "440 partitions to process\n",
      "(24, 18, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_18_7_visible10 written\n",
      "650 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_18_8 partition list file converted to list type\n",
      "220 partitions to process\n",
      "(24, 18, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_18_8_visible10 written\n",
      "22 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_18_9 partition list file converted to list type\n",
      "330 partitions to process\n",
      "(24, 18, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_18_9_visible10 written\n",
      "484 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_18_10 partition list file converted to list type\n",
      "165 partitions to process\n",
      "(24, 18, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_18_10_visible10 written\n",
      "11 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_18_11 partition list file converted to list type\n",
      "240 partitions to process\n",
      "(24, 18, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_18_11_visible10 written\n",
      "348 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_18_12 partition list file converted to list type\n",
      "120 partitions to process\n",
      "(24, 18, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_18_12_visible10 written\n",
      "10 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_18_13 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(24, 18, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_18_13_visible10 written\n",
      "239 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_18_14 partition list file converted to list type\n",
      "84 partitions to process\n",
      "(24, 18, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_18_14_visible10 written\n",
      "9 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_18_15 partition list file converted to list type\n",
      "112 partitions to process\n",
      "(24, 18, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_18_15_visible10 written\n",
      "154 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_18_16 partition list file converted to list type\n",
      "56 partitions to process\n",
      "(24, 18, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_18_16_visible10 written\n",
      "8 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_18_17 partition list file converted to list type\n",
      "70 partitions to process\n",
      "(24, 18, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_18_17_visible10 written\n",
      "90 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_18_18 partition list file converted to list type\n",
      "35 partitions to process\n",
      "(24, 18, 18)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_18_18_visible10 written\n",
      "7 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_18_19 partition list file converted to list type\n",
      "40 partitions to process\n",
      "(24, 18, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_18_19_visible10 written\n",
      "44 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_18_20 partition list file converted to list type\n",
      "20 partitions to process\n",
      "(24, 18, 20)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_18_20_visible10 written\n",
      "6 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_18_21 partition list file converted to list type\n",
      "20 partitions to process\n",
      "(24, 18, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_18_21_visible10 written\n",
      "15 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_18_22 partition list file converted to list type\n",
      "10 partitions to process\n",
      "(24, 18, 22)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_18_22_visible10 written\n",
      "5 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_18_23 partition list file converted to list type\n",
      "8 partitions to process\n",
      "(24, 18, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_18_23_visible10 written\n",
      "3 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_18_24 partition list file converted to list type\n",
      "4 partitions to process\n",
      "(24, 18, 24)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_18_24_visible10 written\n",
      "4 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_19_1 partition list file converted to list type\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1092 partitions to process\n",
      "(24, 19, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_19_1_visible10 written\n",
      "1104 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_19_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_19_3 partition list file converted to list type\n",
      "858 partitions to process\n",
      "(24, 19, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_19_3_visible10 written\n",
      "884 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_19_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_19_5 partition list file converted to list type\n",
      "660 partitions to process\n",
      "(24, 19, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_19_5_visible10 written\n",
      "665 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_19_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_19_7 partition list file converted to list type\n",
      "495 partitions to process\n",
      "(24, 19, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_19_7_visible10 written\n",
      "495 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_19_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_19_9 partition list file converted to list type\n",
      "360 partitions to process\n",
      "(24, 19, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_19_9_visible10 written\n",
      "359 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_19_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_19_11 partition list file converted to list type\n",
      "252 partitions to process\n",
      "(24, 19, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_19_11_visible10 written\n",
      "251 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_19_12_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_19_13 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(24, 19, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_19_13_visible10 written\n",
      "167 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_19_14_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_19_15 partition list file converted to list type\n",
      "105 partitions to process\n",
      "(24, 19, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_19_15_visible10 written\n",
      "104 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_19_16_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_19_17 partition list file converted to list type\n",
      "60 partitions to process\n",
      "(24, 19, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_19_17_visible10 written\n",
      "59 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_19_18_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_19_19 partition list file converted to list type\n",
      "30 partitions to process\n",
      "(24, 19, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_19_19_visible10 written\n",
      "29 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_19_20_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_19_21 partition list file converted to list type\n",
      "12 partitions to process\n",
      "(24, 19, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_19_21_visible10 written\n",
      "11 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_19_22_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_19_23 partition list file converted to list type\n",
      "3 partitions to process\n",
      "(24, 19, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_19_23_visible10 written\n",
      "2 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_19_24_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_20_1 partition list file converted to list type\n",
      "728 partitions to process\n",
      "(24, 20, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_20_1_visible10 written\n",
      "1200 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_20_2 partition list file converted to list type\n",
      "364 partitions to process\n",
      "(24, 20, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_20_2_visible10 written\n",
      "70 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_20_3 partition list file converted to list type\n",
      "572 partitions to process\n",
      "(24, 20, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_20_3_visible10 written\n",
      "933 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_20_4 partition list file converted to list type\n",
      "286 partitions to process\n",
      "(24, 20, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_20_4_visible10 written\n",
      "45 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_20_5 partition list file converted to list type\n",
      "440 partitions to process\n",
      "(24, 20, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_20_5_visible10 written\n",
      "678 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_20_6 partition list file converted to list type\n",
      "220 partitions to process\n",
      "(24, 20, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_20_6_visible10 written\n",
      "22 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_20_7 partition list file converted to list type\n",
      "330 partitions to process\n",
      "(24, 20, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_20_7_visible10 written\n",
      "503 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_20_8 partition list file converted to list type\n",
      "165 partitions to process\n",
      "(24, 20, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_20_8_visible10 written\n",
      "11 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_20_9 partition list file converted to list type\n",
      "240 partitions to process\n",
      "(24, 20, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_20_9_visible10 written\n",
      "367 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_20_10 partition list file converted to list type\n",
      "120 partitions to process\n",
      "(24, 20, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_20_10_visible10 written\n",
      "10 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_20_11 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(24, 20, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_20_11_visible10 written\n",
      "258 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_20_12 partition list file converted to list type\n",
      "84 partitions to process\n",
      "(24, 20, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_20_12_visible10 written\n",
      "9 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_20_13 partition list file converted to list type\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "112 partitions to process\n",
      "(24, 20, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_20_13_visible10 written\n",
      "173 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_20_14 partition list file converted to list type\n",
      "56 partitions to process\n",
      "(24, 20, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_20_14_visible10 written\n",
      "8 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_20_15 partition list file converted to list type\n",
      "70 partitions to process\n",
      "(24, 20, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_20_15_visible10 written\n",
      "109 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_20_16 partition list file converted to list type\n",
      "35 partitions to process\n",
      "(24, 20, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_20_16_visible10 written\n",
      "7 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_20_17 partition list file converted to list type\n",
      "40 partitions to process\n",
      "(24, 20, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_20_17_visible10 written\n",
      "63 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_20_18 partition list file converted to list type\n",
      "20 partitions to process\n",
      "(24, 20, 18)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_20_18_visible10 written\n",
      "6 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_20_19 partition list file converted to list type\n",
      "20 partitions to process\n",
      "(24, 20, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_20_19_visible10 written\n",
      "32 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_20_20 partition list file converted to list type\n",
      "10 partitions to process\n",
      "(24, 20, 20)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_20_20_visible10 written\n",
      "5 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_20_21 partition list file converted to list type\n",
      "8 partitions to process\n",
      "(24, 20, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_20_21_visible10 written\n",
      "13 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_20_22 partition list file converted to list type\n",
      "4 partitions to process\n",
      "(24, 20, 22)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_20_22_visible10 written\n",
      "4 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_20_23 partition list file converted to list type\n",
      "2 partitions to process\n",
      "(24, 20, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_20_23_visible10 written\n",
      "3 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_20_24 partition list file converted to list type\n",
      "1 partitions to process\n",
      "(24, 20, 24)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_20_24_visible10 written\n",
      "3 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_21_1 partition list file converted to list type\n",
      "858 partitions to process\n",
      "(24, 21, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_21_1_visible10 written\n",
      "883 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_21_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_21_3 partition list file converted to list type\n",
      "660 partitions to process\n",
      "(24, 21, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_21_3_visible10 written\n",
      "664 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_21_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_21_5 partition list file converted to list type\n",
      "495 partitions to process\n",
      "(24, 21, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_21_5_visible10 written\n",
      "496 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_21_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_21_7 partition list file converted to list type\n",
      "360 partitions to process\n",
      "(24, 21, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_21_7_visible10 written\n",
      "360 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_21_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_21_9 partition list file converted to list type\n",
      "252 partitions to process\n",
      "(24, 21, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_21_9_visible10 written\n",
      "252 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_21_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_21_11 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(24, 21, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_21_11_visible10 written\n",
      "168 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_21_12_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_21_13 partition list file converted to list type\n",
      "105 partitions to process\n",
      "(24, 21, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_21_13_visible10 written\n",
      "105 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_21_14_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_21_15 partition list file converted to list type\n",
      "60 partitions to process\n",
      "(24, 21, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_21_15_visible10 written\n",
      "60 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_21_16_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_21_17 partition list file converted to list type\n",
      "30 partitions to process\n",
      "(24, 21, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_21_17_visible10 written\n",
      "30 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_21_18_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_21_19 partition list file converted to list type\n",
      "12 partitions to process\n",
      "(24, 21, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_21_19_visible10 written\n",
      "12 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_21_20_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_21_21 partition list file converted to list type\n",
      "3 partitions to process\n",
      "(24, 21, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_21_21_visible10 written\n",
      "3 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_21_22_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_21_23_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_21_24_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_22_1 partition list file converted to list type\n",
      "572 partitions to process\n",
      "(24, 22, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_22_1_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1193 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_22_2 partition list file converted to list type\n",
      "286 partitions to process\n",
      "(24, 22, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_22_2_visible10 written\n",
      "35 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_22_3 partition list file converted to list type\n",
      "440 partitions to process\n",
      "(24, 22, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_22_3_visible10 written\n",
      "901 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_22_4 partition list file converted to list type\n",
      "220 partitions to process\n",
      "(24, 22, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_22_4_visible10 written\n",
      "22 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_22_5 partition list file converted to list type\n",
      "330 partitions to process\n",
      "(24, 22, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_22_5_visible10 written\n",
      "669 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_22_6 partition list file converted to list type\n",
      "165 partitions to process\n",
      "(24, 22, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_22_6_visible10 written\n",
      "11 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_22_7 partition list file converted to list type\n",
      "240 partitions to process\n",
      "(24, 22, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_22_7_visible10 written\n",
      "488 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_22_8 partition list file converted to list type\n",
      "120 partitions to process\n",
      "(24, 22, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_22_8_visible10 written\n",
      "10 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_22_9 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(24, 22, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_22_9_visible10 written\n",
      "343 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_22_10 partition list file converted to list type\n",
      "84 partitions to process\n",
      "(24, 22, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_22_10_visible10 written\n",
      "9 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_22_11 partition list file converted to list type\n",
      "112 partitions to process\n",
      "(24, 22, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_22_11_visible10 written\n",
      "230 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_22_12 partition list file converted to list type\n",
      "56 partitions to process\n",
      "(24, 22, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_22_12_visible10 written\n",
      "8 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_22_13 partition list file converted to list type\n",
      "70 partitions to process\n",
      "(24, 22, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_22_13_visible10 written\n",
      "145 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_22_14 partition list file converted to list type\n",
      "35 partitions to process\n",
      "(24, 22, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_22_14_visible10 written\n",
      "7 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_22_15 partition list file converted to list type\n",
      "40 partitions to process\n",
      "(24, 22, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_22_15_visible10 written\n",
      "84 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_22_16 partition list file converted to list type\n",
      "20 partitions to process\n",
      "(24, 22, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_22_16_visible10 written\n",
      "6 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_22_17 partition list file converted to list type\n",
      "20 partitions to process\n",
      "(24, 22, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_22_17_visible10 written\n",
      "43 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_22_18 partition list file converted to list type\n",
      "10 partitions to process\n",
      "(24, 22, 18)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_22_18_visible10 written\n",
      "5 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_22_19 partition list file converted to list type\n",
      "8 partitions to process\n",
      "(24, 22, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_22_19_visible10 written\n",
      "18 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_22_20 partition list file converted to list type\n",
      "4 partitions to process\n",
      "(24, 22, 20)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_22_20_visible10 written\n",
      "4 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_22_21 partition list file converted to list type\n",
      "2 partitions to process\n",
      "(24, 22, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_22_21_visible10 written\n",
      "5 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_22_22 partition list file converted to list type\n",
      "1 partitions to process\n",
      "(24, 22, 22)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_22_22_visible10 written\n",
      "3 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_22_23_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_22_24_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_23_1 partition list file converted to list type\n",
      "660 partitions to process\n",
      "(24, 23, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_23_1_visible10 written\n",
      "883 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_23_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_23_3 partition list file converted to list type\n",
      "495 partitions to process\n",
      "(24, 23, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_23_3_visible10 written\n",
      "660 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_23_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_23_5 partition list file converted to list type\n",
      "360 partitions to process\n",
      "(24, 23, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_23_5_visible10 written\n",
      "480 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_23_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_23_7 partition list file converted to list type\n",
      "252 partitions to process\n",
      "(24, 23, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_23_7_visible10 written\n",
      "336 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_23_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_23_9 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(24, 23, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_23_9_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "224 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_23_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_23_11 partition list file converted to list type\n",
      "105 partitions to process\n",
      "(24, 23, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_23_11_visible10 written\n",
      "140 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_23_12_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_23_13 partition list file converted to list type\n",
      "60 partitions to process\n",
      "(24, 23, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_23_13_visible10 written\n",
      "80 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_23_14_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_23_15 partition list file converted to list type\n",
      "30 partitions to process\n",
      "(24, 23, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_23_15_visible10 written\n",
      "40 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_23_16_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_23_17 partition list file converted to list type\n",
      "12 partitions to process\n",
      "(24, 23, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_23_17_visible10 written\n",
      "16 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_23_18_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_23_19 partition list file converted to list type\n",
      "3 partitions to process\n",
      "(24, 23, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_23_19_visible10 written\n",
      "4 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_23_20_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_23_21_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_23_22_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_23_23_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_23_24_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_24_1 partition list file converted to list type\n",
      "440 partitions to process\n",
      "(24, 24, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_24_1_visible10 written\n",
      "890 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_24_2 partition list file converted to list type\n",
      "220 partitions to process\n",
      "(24, 24, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_24_2_visible10 written\n",
      "12 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_24_3 partition list file converted to list type\n",
      "330 partitions to process\n",
      "(24, 24, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_24_3_visible10 written\n",
      "669 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_24_4 partition list file converted to list type\n",
      "165 partitions to process\n",
      "(24, 24, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_24_4_visible10 written\n",
      "11 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_24_5 partition list file converted to list type\n",
      "240 partitions to process\n",
      "(24, 24, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_24_5_visible10 written\n",
      "488 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_24_6 partition list file converted to list type\n",
      "120 partitions to process\n",
      "(24, 24, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_24_6_visible10 written\n",
      "10 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_24_7 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(24, 24, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_24_7_visible10 written\n",
      "343 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_24_8 partition list file converted to list type\n",
      "84 partitions to process\n",
      "(24, 24, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_24_8_visible10 written\n",
      "9 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_24_9 partition list file converted to list type\n",
      "112 partitions to process\n",
      "(24, 24, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_24_9_visible10 written\n",
      "230 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_24_10 partition list file converted to list type\n",
      "56 partitions to process\n",
      "(24, 24, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_24_10_visible10 written\n",
      "8 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_24_11 partition list file converted to list type\n",
      "70 partitions to process\n",
      "(24, 24, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_24_11_visible10 written\n",
      "145 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_24_12 partition list file converted to list type\n",
      "35 partitions to process\n",
      "(24, 24, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_24_12_visible10 written\n",
      "7 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_24_13 partition list file converted to list type\n",
      "40 partitions to process\n",
      "(24, 24, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_24_13_visible10 written\n",
      "84 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_24_14 partition list file converted to list type\n",
      "20 partitions to process\n",
      "(24, 24, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_24_14_visible10 written\n",
      "6 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_24_15 partition list file converted to list type\n",
      "20 partitions to process\n",
      "(24, 24, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_24_15_visible10 written\n",
      "43 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_24_16 partition list file converted to list type\n",
      "10 partitions to process\n",
      "(24, 24, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_24_16_visible10 written\n",
      "5 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_24_17 partition list file converted to list type\n",
      "8 partitions to process\n",
      "(24, 24, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_24_17_visible10 written\n",
      "18 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_24_18 partition list file converted to list type\n",
      "4 partitions to process\n",
      "(24, 24, 18)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_24_18_visible10 written\n",
      "4 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_24_19 partition list file converted to list type\n",
      "2 partitions to process\n",
      "(24, 24, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_24_19_visible10 written\n",
      "5 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_24_24_20 partition list file converted to list type\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1 partitions to process\n",
      "(24, 24, 20)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_24_20_visible10 written\n",
      "3 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_24_21_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_24_22_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_24_23_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list24_24_24_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_1_1 partition list file converted to list type\n",
      "3612 partitions to process\n",
      "(26, 1, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_1_1_visible10 written\n",
      "1136 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_1_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_1_3 partition list file converted to list type\n",
      "3318 partitions to process\n",
      "(26, 1, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_1_3_visible10 written\n",
      "972 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_1_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_1_5 partition list file converted to list type\n",
      "3000 partitions to process\n",
      "(26, 1, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_1_5_visible10 written\n",
      "820 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_1_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_1_7 partition list file converted to list type\n",
      "2667 partitions to process\n",
      "(26, 1, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_1_7_visible10 written\n",
      "684 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_1_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_1_9 partition list file converted to list type\n",
      "2328 partitions to process\n",
      "(26, 1, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_1_9_visible10 written\n",
      "555 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_1_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_1_11 partition list file converted to list type\n",
      "1992 partitions to process\n",
      "(26, 1, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_1_11_visible10 written\n",
      "436 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_1_12_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_1_13 partition list file converted to list type\n",
      "1668 partitions to process\n",
      "(26, 1, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_1_13_visible10 written\n",
      "329 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_1_14_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_1_15 partition list file converted to list type\n",
      "1365 partitions to process\n",
      "(26, 1, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_1_15_visible10 written\n",
      "237 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_1_16_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_1_17 partition list file converted to list type\n",
      "1092 partitions to process\n",
      "(26, 1, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_1_17_visible10 written\n",
      "163 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_1_18_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_1_19 partition list file converted to list type\n",
      "858 partitions to process\n",
      "(26, 1, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_1_19_visible10 written\n",
      "384 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_1_20_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_1_21 partition list file converted to list type\n",
      "660 partitions to process\n",
      "(26, 1, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_1_21_visible10 written\n",
      "262 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_1_22_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_1_23 partition list file converted to list type\n",
      "495 partitions to process\n",
      "(26, 1, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_1_23_visible10 written\n",
      "167 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_1_24_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_1_25 partition list file converted to list type\n",
      "360 partitions to process\n",
      "(26, 1, 25)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_1_25_visible10 written\n",
      "120 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_1_26_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_2_1 partition list file converted to list type\n",
      "2408 partitions to process\n",
      "(26, 2, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_2_1_visible10 written\n",
      "1257 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_2_2 partition list file converted to list type\n",
      "1204 partitions to process\n",
      "(26, 2, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_2_2_visible10 written\n",
      "848 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_2_3 partition list file converted to list type\n",
      "2212 partitions to process\n",
      "(26, 2, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_2_3_visible10 written\n",
      "1033 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_2_4 partition list file converted to list type\n",
      "1106 partitions to process\n",
      "(26, 2, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_2_4_visible10 written\n",
      "712 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_2_5 partition list file converted to list type\n",
      "2000 partitions to process\n",
      "(26, 2, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_2_5_visible10 written\n",
      "827 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_2_6 partition list file converted to list type\n",
      "1000 partitions to process\n",
      "(26, 2, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_2_6_visible10 written\n",
      "585 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_2_7 partition list file converted to list type\n",
      "1778 partitions to process\n",
      "(26, 2, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_2_7_visible10 written\n",
      "651 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_2_8 partition list file converted to list type\n",
      "889 partitions to process\n",
      "(26, 2, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_2_8_visible10 written\n",
      "468 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_2_9 partition list file converted to list type\n",
      "1552 partitions to process\n",
      "(26, 2, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_2_9_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "500 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_2_10 partition list file converted to list type\n",
      "776 partitions to process\n",
      "(26, 2, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_2_10_visible10 written\n",
      "362 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_2_11 partition list file converted to list type\n",
      "1328 partitions to process\n",
      "(26, 2, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_2_11_visible10 written\n",
      "369 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_2_12 partition list file converted to list type\n",
      "664 partitions to process\n",
      "(26, 2, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_2_12_visible10 written\n",
      "268 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_2_13 partition list file converted to list type\n",
      "1112 partitions to process\n",
      "(26, 2, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_2_13_visible10 written\n",
      "257 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_2_14 partition list file converted to list type\n",
      "556 partitions to process\n",
      "(26, 2, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_2_14_visible10 written\n",
      "187 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_2_15 partition list file converted to list type\n",
      "910 partitions to process\n",
      "(26, 2, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_2_15_visible10 written\n",
      "165 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_2_16 partition list file converted to list type\n",
      "455 partitions to process\n",
      "(26, 2, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_2_16_visible10 written\n",
      "120 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_2_17 partition list file converted to list type\n",
      "728 partitions to process\n",
      "(26, 2, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_2_17_visible10 written\n",
      "94 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_2_18 partition list file converted to list type\n",
      "364 partitions to process\n",
      "(26, 2, 18)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_2_18_visible10 written\n",
      "72 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_2_19 partition list file converted to list type\n",
      "572 partitions to process\n",
      "(26, 2, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_2_19_visible10 written\n",
      "45 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_2_20 partition list file converted to list type\n",
      "286 partitions to process\n",
      "(26, 2, 20)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_2_20_visible10 written\n",
      "33 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_2_21 partition list file converted to list type\n",
      "440 partitions to process\n",
      "(26, 2, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_2_21_visible10 written\n",
      "15 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_2_22 partition list file converted to list type\n",
      "220 partitions to process\n",
      "(26, 2, 22)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_2_22_visible10 written\n",
      "10 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_2_23 partition list file converted to list type\n",
      "330 partitions to process\n",
      "(26, 2, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_2_23_visible10 written\n",
      "1 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_2_24 partition list file converted to list type\n",
      "165 partitions to process\n",
      "(26, 2, 24)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_2_24_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_2_25 partition list file converted to list type\n",
      "240 partitions to process\n",
      "(26, 2, 25)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_2_25_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_2_26 partition list file converted to list type\n",
      "120 partitions to process\n",
      "(26, 2, 26)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_2_26_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_3_1 partition list file converted to list type\n",
      "3318 partitions to process\n",
      "(26, 3, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_3_1_visible10 written\n",
      "1065 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_3_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_3_3 partition list file converted to list type\n",
      "3000 partitions to process\n",
      "(26, 3, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_3_3_visible10 written\n",
      "953 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_3_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_3_5 partition list file converted to list type\n",
      "2667 partitions to process\n",
      "(26, 3, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_3_5_visible10 written\n",
      "784 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_3_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_3_7 partition list file converted to list type\n",
      "2328 partitions to process\n",
      "(26, 3, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_3_7_visible10 written\n",
      "635 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_3_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_3_9 partition list file converted to list type\n",
      "1992 partitions to process\n",
      "(26, 3, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_3_9_visible10 written\n",
      "498 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_3_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_3_11 partition list file converted to list type\n",
      "1668 partitions to process\n",
      "(26, 3, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_3_11_visible10 written\n",
      "374 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_3_12_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_3_13 partition list file converted to list type\n",
      "1365 partitions to process\n",
      "(26, 3, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_3_13_visible10 written\n",
      "266 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_3_14_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_3_15 partition list file converted to list type\n",
      "1092 partitions to process\n",
      "(26, 3, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_3_15_visible10 written\n",
      "176 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_3_16_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_3_17 partition list file converted to list type\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "858 partitions to process\n",
      "(26, 3, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_3_17_visible10 written\n",
      "383 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_3_18_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_3_19 partition list file converted to list type\n",
      "660 partitions to process\n",
      "(26, 3, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_3_19_visible10 written\n",
      "265 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_3_20_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_3_21 partition list file converted to list type\n",
      "495 partitions to process\n",
      "(26, 3, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_3_21_visible10 written\n",
      "172 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_3_22_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_3_23 partition list file converted to list type\n",
      "360 partitions to process\n",
      "(26, 3, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_3_23_visible10 written\n",
      "121 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_3_24_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_3_25 partition list file converted to list type\n",
      "252 partitions to process\n",
      "(26, 3, 25)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_3_25_visible10 written\n",
      "84 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_3_26_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_4_1 partition list file converted to list type\n",
      "2212 partitions to process\n",
      "(26, 4, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_4_1_visible10 written\n",
      "1174 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_4_2 partition list file converted to list type\n",
      "1106 partitions to process\n",
      "(26, 4, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_4_2_visible10 written\n",
      "712 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_4_3 partition list file converted to list type\n",
      "2000 partitions to process\n",
      "(26, 4, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_4_3_visible10 written\n",
      "946 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_4_4 partition list file converted to list type\n",
      "1000 partitions to process\n",
      "(26, 4, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_4_4_visible10 written\n",
      "585 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_4_5 partition list file converted to list type\n",
      "1778 partitions to process\n",
      "(26, 4, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_4_5_visible10 written\n",
      "734 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_4_6 partition list file converted to list type\n",
      "889 partitions to process\n",
      "(26, 4, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_4_6_visible10 written\n",
      "468 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_4_7 partition list file converted to list type\n",
      "1552 partitions to process\n",
      "(26, 4, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_4_7_visible10 written\n",
      "555 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_4_8 partition list file converted to list type\n",
      "776 partitions to process\n",
      "(26, 4, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_4_8_visible10 written\n",
      "362 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_4_9 partition list file converted to list type\n",
      "1328 partitions to process\n",
      "(26, 4, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_4_9_visible10 written\n",
      "407 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_4_10 partition list file converted to list type\n",
      "664 partitions to process\n",
      "(26, 4, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_4_10_visible10 written\n",
      "268 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_4_11 partition list file converted to list type\n",
      "1112 partitions to process\n",
      "(26, 4, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_4_11_visible10 written\n",
      "285 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_4_12 partition list file converted to list type\n",
      "556 partitions to process\n",
      "(26, 4, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_4_12_visible10 written\n",
      "187 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_4_13 partition list file converted to list type\n",
      "910 partitions to process\n",
      "(26, 4, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_4_13_visible10 written\n",
      "186 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_4_14 partition list file converted to list type\n",
      "455 partitions to process\n",
      "(26, 4, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_4_14_visible10 written\n",
      "120 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_4_15 partition list file converted to list type\n",
      "728 partitions to process\n",
      "(26, 4, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_4_15_visible10 written\n",
      "109 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_4_16 partition list file converted to list type\n",
      "364 partitions to process\n",
      "(26, 4, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_4_16_visible10 written\n",
      "72 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_4_17 partition list file converted to list type\n",
      "572 partitions to process\n",
      "(26, 4, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_4_17_visible10 written\n",
      "55 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_4_18 partition list file converted to list type\n",
      "286 partitions to process\n",
      "(26, 4, 18)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_4_18_visible10 written\n",
      "33 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_4_19 partition list file converted to list type\n",
      "440 partitions to process\n",
      "(26, 4, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_4_19_visible10 written\n",
      "21 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_4_20 partition list file converted to list type\n",
      "220 partitions to process\n",
      "(26, 4, 20)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_4_20_visible10 written\n",
      "10 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_4_21 partition list file converted to list type\n",
      "330 partitions to process\n",
      "(26, 4, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_4_21_visible10 written\n",
      "4 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_4_22 partition list file converted to list type\n",
      "165 partitions to process\n",
      "(26, 4, 22)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_4_22_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_4_23 partition list file converted to list type\n",
      "240 partitions to process\n",
      "(26, 4, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_4_23_visible10 written\n",
      "1 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_4_24 partition list file converted to list type\n",
      "120 partitions to process\n",
      "(26, 4, 24)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_4_24_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_4_25 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(26, 4, 25)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_4_25_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_4_26 partition list file converted to list type\n",
      "84 partitions to process\n",
      "(26, 4, 26)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_4_26_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_5_1 partition list file converted to list type\n",
      "3000 partitions to process\n",
      "(26, 5, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_5_1_visible10 written\n",
      "990 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_5_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_5_3 partition list file converted to list type\n",
      "2667 partitions to process\n",
      "(26, 5, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_5_3_visible10 written\n",
      "866 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_5_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_5_5 partition list file converted to list type\n",
      "2328 partitions to process\n",
      "(26, 5, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_5_5_visible10 written\n",
      "726 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_5_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_5_7 partition list file converted to list type\n",
      "1992 partitions to process\n",
      "(26, 5, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_5_7_visible10 written\n",
      "574 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_5_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_5_9 partition list file converted to list type\n",
      "1668 partitions to process\n",
      "(26, 5, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_5_9_visible10 written\n",
      "437 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_5_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_5_11 partition list file converted to list type\n",
      "1365 partitions to process\n",
      "(26, 5, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_5_11_visible10 written\n",
      "316 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_5_12_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_5_13 partition list file converted to list type\n",
      "1092 partitions to process\n",
      "(26, 5, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_5_13_visible10 written\n",
      "214 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_5_14_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_5_15 partition list file converted to list type\n",
      "858 partitions to process\n",
      "(26, 5, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_5_15_visible10 written\n",
      "405 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_5_16_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_5_17 partition list file converted to list type\n",
      "660 partitions to process\n",
      "(26, 5, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_5_17_visible10 written\n",
      "275 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_5_18_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_5_19 partition list file converted to list type\n",
      "495 partitions to process\n",
      "(26, 5, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_5_19_visible10 written\n",
      "184 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_5_20_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_5_21 partition list file converted to list type\n",
      "360 partitions to process\n",
      "(26, 5, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_5_21_visible10 written\n",
      "126 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_5_22_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_5_23 partition list file converted to list type\n",
      "252 partitions to process\n",
      "(26, 5, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_5_23_visible10 written\n",
      "85 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_5_24_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_5_25 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(26, 5, 25)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_5_25_visible10 written\n",
      "56 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_5_26_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_6_1 partition list file converted to list type\n",
      "2000 partitions to process\n",
      "(26, 6, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_6_1_visible10 written\n",
      "1104 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_6_2 partition list file converted to list type\n",
      "1000 partitions to process\n",
      "(26, 6, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_6_2_visible10 written\n",
      "585 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_6_3 partition list file converted to list type\n",
      "1778 partitions to process\n",
      "(26, 6, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_6_3_visible10 written\n",
      "874 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_6_4 partition list file converted to list type\n",
      "889 partitions to process\n",
      "(26, 6, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_6_4_visible10 written\n",
      "468 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_6_5 partition list file converted to list type\n",
      "1552 partitions to process\n",
      "(26, 6, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_6_5_visible10 written\n",
      "660 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_6_6 partition list file converted to list type\n",
      "776 partitions to process\n",
      "(26, 6, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_6_6_visible10 written\n",
      "362 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_6_7 partition list file converted to list type\n",
      "1328 partitions to process\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(26, 6, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_6_7_visible10 written\n",
      "478 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_6_8 partition list file converted to list type\n",
      "664 partitions to process\n",
      "(26, 6, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_6_8_visible10 written\n",
      "268 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_6_9 partition list file converted to list type\n",
      "1112 partitions to process\n",
      "(26, 6, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_6_9_visible10 written\n",
      "331 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_6_10 partition list file converted to list type\n",
      "556 partitions to process\n",
      "(26, 6, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_6_10_visible10 written\n",
      "187 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_6_11 partition list file converted to list type\n",
      "910 partitions to process\n",
      "(26, 6, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_6_11_visible10 written\n",
      "216 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_6_12 partition list file converted to list type\n",
      "455 partitions to process\n",
      "(26, 6, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_6_12_visible10 written\n",
      "120 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_6_13 partition list file converted to list type\n",
      "728 partitions to process\n",
      "(26, 6, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_6_13_visible10 written\n",
      "130 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_6_14 partition list file converted to list type\n",
      "364 partitions to process\n",
      "(26, 6, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_6_14_visible10 written\n",
      "72 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_6_15 partition list file converted to list type\n",
      "572 partitions to process\n",
      "(26, 6, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_6_15_visible10 written\n",
      "70 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_6_16 partition list file converted to list type\n",
      "286 partitions to process\n",
      "(26, 6, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_6_16_visible10 written\n",
      "33 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_6_17 partition list file converted to list type\n",
      "440 partitions to process\n",
      "(26, 6, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_6_17_visible10 written\n",
      "31 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_6_18 partition list file converted to list type\n",
      "220 partitions to process\n",
      "(26, 6, 18)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_6_18_visible10 written\n",
      "10 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_6_19 partition list file converted to list type\n",
      "330 partitions to process\n",
      "(26, 6, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_6_19_visible10 written\n",
      "10 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_6_20 partition list file converted to list type\n",
      "165 partitions to process\n",
      "(26, 6, 20)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_6_20_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_6_21 partition list file converted to list type\n",
      "240 partitions to process\n",
      "(26, 6, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_6_21_visible10 written\n",
      "4 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_6_22 partition list file converted to list type\n",
      "120 partitions to process\n",
      "(26, 6, 22)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_6_22_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_6_23 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(26, 6, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_6_23_visible10 written\n",
      "1 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_6_24 partition list file converted to list type\n",
      "84 partitions to process\n",
      "(26, 6, 24)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_6_24_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_6_25 partition list file converted to list type\n",
      "112 partitions to process\n",
      "(26, 6, 25)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_6_25_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_6_26 partition list file converted to list type\n",
      "56 partitions to process\n",
      "(26, 6, 26)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_6_26_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_7_1 partition list file converted to list type\n",
      "2667 partitions to process\n",
      "(26, 7, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_7_1_visible10 written\n",
      "924 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_7_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_7_3 partition list file converted to list type\n",
      "2328 partitions to process\n",
      "(26, 7, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_7_3_visible10 written\n",
      "795 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_7_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_7_5 partition list file converted to list type\n",
      "1992 partitions to process\n",
      "(26, 7, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_7_5_visible10 written\n",
      "655 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_7_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_7_7 partition list file converted to list type\n",
      "1668 partitions to process\n",
      "(26, 7, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_7_7_visible10 written\n",
      "518 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_7_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_7_9 partition list file converted to list type\n",
      "1365 partitions to process\n",
      "(26, 7, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_7_9_visible10 written\n",
      "389 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_7_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_7_11 partition list file converted to list type\n",
      "1092 partitions to process\n",
      "(26, 7, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_7_11_visible10 written\n",
      "278 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_7_12_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_7_13 partition list file converted to list type\n",
      "858 partitions to process\n",
      "(26, 7, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_7_13_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "453 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_7_14_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_7_15 partition list file converted to list type\n",
      "660 partitions to process\n",
      "(26, 7, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_7_15_visible10 written\n",
      "309 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_7_16_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_7_17 partition list file converted to list type\n",
      "495 partitions to process\n",
      "(26, 7, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_7_17_visible10 written\n",
      "206 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_7_18_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_7_19 partition list file converted to list type\n",
      "360 partitions to process\n",
      "(26, 7, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_7_19_visible10 written\n",
      "138 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_7_20_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_7_21 partition list file converted to list type\n",
      "252 partitions to process\n",
      "(26, 7, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_7_21_visible10 written\n",
      "90 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_7_22_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_7_23 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(26, 7, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_7_23_visible10 written\n",
      "57 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_7_24_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_7_25 partition list file converted to list type\n",
      "105 partitions to process\n",
      "(26, 7, 25)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_7_25_visible10 written\n",
      "35 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_7_26_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_8_1 partition list file converted to list type\n",
      "1778 partitions to process\n",
      "(26, 8, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_8_1_visible10 written\n",
      "1052 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_8_2 partition list file converted to list type\n",
      "889 partitions to process\n",
      "(26, 8, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_8_2_visible10 written\n",
      "468 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_8_3 partition list file converted to list type\n",
      "1552 partitions to process\n",
      "(26, 8, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_8_3_visible10 written\n",
      "823 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_8_4 partition list file converted to list type\n",
      "776 partitions to process\n",
      "(26, 8, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_8_4_visible10 written\n",
      "362 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_8_5 partition list file converted to list type\n",
      "1328 partitions to process\n",
      "(26, 8, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_8_5_visible10 written\n",
      "609 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_8_6 partition list file converted to list type\n",
      "664 partitions to process\n",
      "(26, 8, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_8_6_visible10 written\n",
      "268 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_8_7 partition list file converted to list type\n",
      "1112 partitions to process\n",
      "(26, 8, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_8_7_visible10 written\n",
      "426 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_8_8 partition list file converted to list type\n",
      "556 partitions to process\n",
      "(26, 8, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_8_8_visible10 written\n",
      "187 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_8_9 partition list file converted to list type\n",
      "910 partitions to process\n",
      "(26, 8, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_8_9_visible10 written\n",
      "278 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_8_10 partition list file converted to list type\n",
      "455 partitions to process\n",
      "(26, 8, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_8_10_visible10 written\n",
      "120 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_8_11 partition list file converted to list type\n",
      "728 partitions to process\n",
      "(26, 8, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_8_11_visible10 written\n",
      "168 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_8_12 partition list file converted to list type\n",
      "364 partitions to process\n",
      "(26, 8, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_8_12_visible10 written\n",
      "72 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_8_13 partition list file converted to list type\n",
      "572 partitions to process\n",
      "(26, 8, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_8_13_visible10 written\n",
      "93 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_8_14 partition list file converted to list type\n",
      "286 partitions to process\n",
      "(26, 8, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_8_14_visible10 written\n",
      "33 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_8_15 partition list file converted to list type\n",
      "440 partitions to process\n",
      "(26, 8, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_8_15_visible10 written\n",
      "46 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_8_16 partition list file converted to list type\n",
      "220 partitions to process\n",
      "(26, 8, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_8_16_visible10 written\n",
      "10 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_8_17 partition list file converted to list type\n",
      "330 partitions to process\n",
      "(26, 8, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_8_17_visible10 written\n",
      "20 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_8_18 partition list file converted to list type\n",
      "165 partitions to process\n",
      "(26, 8, 18)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_8_18_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_8_19 partition list file converted to list type\n",
      "240 partitions to process\n",
      "(26, 8, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_8_19_visible10 written\n",
      "10 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_8_20 partition list file converted to list type\n",
      "120 partitions to process\n",
      "(26, 8, 20)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_8_20_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_8_21 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(26, 8, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_8_21_visible10 written\n",
      "4 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_8_22 partition list file converted to list type\n",
      "84 partitions to process\n",
      "(26, 8, 22)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_8_22_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_8_23 partition list file converted to list type\n",
      "112 partitions to process\n",
      "(26, 8, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_8_23_visible10 written\n",
      "1 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_8_24 partition list file converted to list type\n",
      "56 partitions to process\n",
      "(26, 8, 24)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_8_24_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_8_25 partition list file converted to list type\n",
      "70 partitions to process\n",
      "(26, 8, 25)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_8_25_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_8_26 partition list file converted to list type\n",
      "35 partitions to process\n",
      "(26, 8, 26)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_8_26_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_9_1 partition list file converted to list type\n",
      "2328 partitions to process\n",
      "(26, 9, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_9_1_visible10 written\n",
      "862 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_9_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_9_3 partition list file converted to list type\n",
      "1992 partitions to process\n",
      "(26, 9, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_9_3_visible10 written\n",
      "734 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_9_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_9_5 partition list file converted to list type\n",
      "1668 partitions to process\n",
      "(26, 9, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_9_5_visible10 written\n",
      "599 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_9_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_9_7 partition list file converted to list type\n",
      "1365 partitions to process\n",
      "(26, 9, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_9_7_visible10 written\n",
      "471 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_9_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_9_9 partition list file converted to list type\n",
      "1092 partitions to process\n",
      "(26, 9, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_9_9_visible10 written\n",
      "355 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_9_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_9_11 partition list file converted to list type\n",
      "858 partitions to process\n",
      "(26, 9, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_9_11_visible10 written\n",
      "516 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_9_12_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_9_13 partition list file converted to list type\n",
      "660 partitions to process\n",
      "(26, 9, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_9_13_visible10 written\n",
      "358 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_9_14_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_9_15 partition list file converted to list type\n",
      "495 partitions to process\n",
      "(26, 9, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_9_15_visible10 written\n",
      "241 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_9_16_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_9_17 partition list file converted to list type\n",
      "360 partitions to process\n",
      "(26, 9, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_9_17_visible10 written\n",
      "160 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_9_18_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_9_19 partition list file converted to list type\n",
      "252 partitions to process\n",
      "(26, 9, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_9_19_visible10 written\n",
      "102 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_9_20_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_9_21 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(26, 9, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_9_21_visible10 written\n",
      "62 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_9_22_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_9_23 partition list file converted to list type\n",
      "105 partitions to process\n",
      "(26, 9, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_9_23_visible10 written\n",
      "36 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_9_24_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_9_25 partition list file converted to list type\n",
      "60 partitions to process\n",
      "(26, 9, 25)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_9_25_visible10 written\n",
      "20 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_9_26_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_10_1 partition list file converted to list type\n",
      "1552 partitions to process\n",
      "(26, 10, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_10_1_visible10 written\n",
      "1023 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_10_2 partition list file converted to list type\n",
      "776 partitions to process\n",
      "(26, 10, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_10_2_visible10 written\n",
      "362 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_10_3 partition list file converted to list type\n",
      "1328 partitions to process\n",
      "(26, 10, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_10_3_visible10 written\n",
      "797 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_10_4 partition list file converted to list type\n",
      "664 partitions to process\n",
      "(26, 10, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_10_4_visible10 written\n",
      "268 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_10_5 partition list file converted to list type\n",
      "1112 partitions to process\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(26, 10, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_10_5_visible10 written\n",
      "585 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_10_6 partition list file converted to list type\n",
      "556 partitions to process\n",
      "(26, 10, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_10_6_visible10 written\n",
      "187 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_10_7 partition list file converted to list type\n",
      "910 partitions to process\n",
      "(26, 10, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_10_7_visible10 written\n",
      "403 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_10_8 partition list file converted to list type\n",
      "455 partitions to process\n",
      "(26, 10, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_10_8_visible10 written\n",
      "120 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_10_9 partition list file converted to list type\n",
      "728 partitions to process\n",
      "(26, 10, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_10_9_visible10 written\n",
      "254 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_10_10 partition list file converted to list type\n",
      "364 partitions to process\n",
      "(26, 10, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_10_10_visible10 written\n",
      "72 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_10_11 partition list file converted to list type\n",
      "572 partitions to process\n",
      "(26, 10, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_10_11_visible10 written\n",
      "147 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_10_12 partition list file converted to list type\n",
      "286 partitions to process\n",
      "(26, 10, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_10_12_visible10 written\n",
      "33 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_10_13 partition list file converted to list type\n",
      "440 partitions to process\n",
      "(26, 10, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_10_13_visible10 written\n",
      "77 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_10_14 partition list file converted to list type\n",
      "220 partitions to process\n",
      "(26, 10, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_10_14_visible10 written\n",
      "10 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_10_15 partition list file converted to list type\n",
      "330 partitions to process\n",
      "(26, 10, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_10_15_visible10 written\n",
      "37 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_10_16 partition list file converted to list type\n",
      "165 partitions to process\n",
      "(26, 10, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_10_16_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_10_17 partition list file converted to list type\n",
      "240 partitions to process\n",
      "(26, 10, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_10_17_visible10 written\n",
      "20 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_10_18 partition list file converted to list type\n",
      "120 partitions to process\n",
      "(26, 10, 18)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_10_18_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_10_19 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(26, 10, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_10_19_visible10 written\n",
      "10 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_10_20 partition list file converted to list type\n",
      "84 partitions to process\n",
      "(26, 10, 20)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_10_20_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_10_21 partition list file converted to list type\n",
      "112 partitions to process\n",
      "(26, 10, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_10_21_visible10 written\n",
      "4 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_10_22 partition list file converted to list type\n",
      "56 partitions to process\n",
      "(26, 10, 22)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_10_22_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_10_23 partition list file converted to list type\n",
      "70 partitions to process\n",
      "(26, 10, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_10_23_visible10 written\n",
      "1 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_10_24 partition list file converted to list type\n",
      "35 partitions to process\n",
      "(26, 10, 24)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_10_24_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_10_25 partition list file converted to list type\n",
      "40 partitions to process\n",
      "(26, 10, 25)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_10_25_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_10_26 partition list file converted to list type\n",
      "20 partitions to process\n",
      "(26, 10, 26)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_10_26_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_11_1 partition list file converted to list type\n",
      "1992 partitions to process\n",
      "(26, 11, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_11_1_visible10 written\n",
      "812 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_11_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_11_3 partition list file converted to list type\n",
      "1668 partitions to process\n",
      "(26, 11, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_11_3_visible10 written\n",
      "687 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_11_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_11_5 partition list file converted to list type\n",
      "1365 partitions to process\n",
      "(26, 11, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_11_5_visible10 written\n",
      "559 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_11_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_11_7 partition list file converted to list type\n",
      "1092 partitions to process\n",
      "(26, 11, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_11_7_visible10 written\n",
      "441 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_11_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_11_9 partition list file converted to list type\n",
      "858 partitions to process\n",
      "(26, 11, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_11_9_visible10 written\n",
      "589 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_11_10_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_11_11 partition list file converted to list type\n",
      "660 partitions to process\n",
      "(26, 11, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_11_11_visible10 written\n",
      "418 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_11_12_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_11_13 partition list file converted to list type\n",
      "495 partitions to process\n",
      "(26, 11, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_11_13_visible10 written\n",
      "288 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_11_14_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_11_15 partition list file converted to list type\n",
      "360 partitions to process\n",
      "(26, 11, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_11_15_visible10 written\n",
      "194 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_11_16_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_11_17 partition list file converted to list type\n",
      "252 partitions to process\n",
      "(26, 11, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_11_17_visible10 written\n",
      "124 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_11_18_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_11_19 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(26, 11, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_11_19_visible10 written\n",
      "74 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_11_20_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_11_21 partition list file converted to list type\n",
      "105 partitions to process\n",
      "(26, 11, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_11_21_visible10 written\n",
      "41 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_11_22_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_11_23 partition list file converted to list type\n",
      "60 partitions to process\n",
      "(26, 11, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_11_23_visible10 written\n",
      "21 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_11_24_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_11_25 partition list file converted to list type\n",
      "30 partitions to process\n",
      "(26, 11, 25)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_11_25_visible10 written\n",
      "10 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_11_26_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_12_1 partition list file converted to list type\n",
      "1328 partitions to process\n",
      "(26, 12, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_12_1_visible10 written\n",
      "1021 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_12_2 partition list file converted to list type\n",
      "664 partitions to process\n",
      "(26, 12, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_12_2_visible10 written\n",
      "268 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_12_3 partition list file converted to list type\n",
      "1112 partitions to process\n",
      "(26, 12, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_12_3_visible10 written\n",
      "800 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_12_4 partition list file converted to list type\n",
      "556 partitions to process\n",
      "(26, 12, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_12_4_visible10 written\n",
      "187 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_12_5 partition list file converted to list type\n",
      "910 partitions to process\n",
      "(26, 12, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_12_5_visible10 written\n",
      "592 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_12_6 partition list file converted to list type\n",
      "455 partitions to process\n",
      "(26, 12, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_12_6_visible10 written\n",
      "120 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_12_7 partition list file converted to list type\n",
      "728 partitions to process\n",
      "(26, 12, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_12_7_visible10 written\n",
      "413 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_12_8 partition list file converted to list type\n",
      "364 partitions to process\n",
      "(26, 12, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_12_8_visible10 written\n",
      "72 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_12_9 partition list file converted to list type\n",
      "572 partitions to process\n",
      "(26, 12, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_12_9_visible10 written\n",
      "263 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_12_10 partition list file converted to list type\n",
      "286 partitions to process\n",
      "(26, 12, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_12_10_visible10 written\n",
      "33 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_12_11 partition list file converted to list type\n",
      "440 partitions to process\n",
      "(26, 12, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_12_11_visible10 written\n",
      "155 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_12_12 partition list file converted to list type\n",
      "220 partitions to process\n",
      "(26, 12, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_12_12_visible10 written\n",
      "10 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_12_13 partition list file converted to list type\n",
      "330 partitions to process\n",
      "(26, 12, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_12_13_visible10 written\n",
      "84 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_12_14 partition list file converted to list type\n",
      "165 partitions to process\n",
      "(26, 12, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_12_14_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_12_15 partition list file converted to list type\n",
      "240 partitions to process\n",
      "(26, 12, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_12_15_visible10 written\n",
      "45 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_12_16 partition list file converted to list type\n",
      "120 partitions to process\n",
      "(26, 12, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_12_16_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_12_17 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(26, 12, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_12_17_visible10 written\n",
      "22 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_12_18 partition list file converted to list type\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "84 partitions to process\n",
      "(26, 12, 18)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_12_18_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_12_19 partition list file converted to list type\n",
      "112 partitions to process\n",
      "(26, 12, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_12_19_visible10 written\n",
      "10 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_12_20 partition list file converted to list type\n",
      "56 partitions to process\n",
      "(26, 12, 20)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_12_20_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_12_21 partition list file converted to list type\n",
      "70 partitions to process\n",
      "(26, 12, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_12_21_visible10 written\n",
      "4 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_12_22 partition list file converted to list type\n",
      "35 partitions to process\n",
      "(26, 12, 22)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_12_22_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_12_23 partition list file converted to list type\n",
      "40 partitions to process\n",
      "(26, 12, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_12_23_visible10 written\n",
      "1 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_12_24 partition list file converted to list type\n",
      "20 partitions to process\n",
      "(26, 12, 24)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_12_24_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_12_25 partition list file converted to list type\n",
      "20 partitions to process\n",
      "(26, 12, 25)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_12_25_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_12_26 partition list file converted to list type\n",
      "10 partitions to process\n",
      "(26, 12, 26)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_12_26_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_13_1 partition list file converted to list type\n",
      "1668 partitions to process\n",
      "(26, 13, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_13_1_visible10 written\n",
      "772 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_13_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_13_3 partition list file converted to list type\n",
      "1365 partitions to process\n",
      "(26, 13, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_13_3_visible10 written\n",
      "652 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_13_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_13_5 partition list file converted to list type\n",
      "1092 partitions to process\n",
      "(26, 13, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_13_5_visible10 written\n",
      "532 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_13_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_13_7 partition list file converted to list type\n",
      "858 partitions to process\n",
      "(26, 13, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_13_7_visible10 written\n",
      "667 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_13_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_13_9 partition list file converted to list type\n",
      "660 partitions to process\n",
      "(26, 13, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_13_9_visible10 written\n",
      "484 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_13_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_13_11 partition list file converted to list type\n",
      "495 partitions to process\n",
      "(26, 13, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_13_11_visible10 written\n",
      "342 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_13_12_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_13_13 partition list file converted to list type\n",
      "360 partitions to process\n",
      "(26, 13, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_13_13_visible10 written\n",
      "236 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_13_14_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_13_15 partition list file converted to list type\n",
      "252 partitions to process\n",
      "(26, 13, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_13_15_visible10 written\n",
      "155 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_13_16_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_13_17 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(26, 13, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_13_17_visible10 written\n",
      "95 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_13_18_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_13_19 partition list file converted to list type\n",
      "105 partitions to process\n",
      "(26, 13, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_13_19_visible10 written\n",
      "53 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_13_20_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_13_21 partition list file converted to list type\n",
      "60 partitions to process\n",
      "(26, 13, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_13_21_visible10 written\n",
      "26 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_13_22_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_13_23 partition list file converted to list type\n",
      "30 partitions to process\n",
      "(26, 13, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_13_23_visible10 written\n",
      "11 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_13_24_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_13_25 partition list file converted to list type\n",
      "12 partitions to process\n",
      "(26, 13, 25)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_13_25_visible10 written\n",
      "4 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_13_26_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_14_1 partition list file converted to list type\n",
      "1112 partitions to process\n",
      "(26, 14, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_14_1_visible10 written\n",
      "1050 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_14_2 partition list file converted to list type\n",
      "556 partitions to process\n",
      "(26, 14, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_14_2_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "187 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_14_3 partition list file converted to list type\n",
      "910 partitions to process\n",
      "(26, 14, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_14_3_visible10 written\n",
      "836 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_14_4 partition list file converted to list type\n",
      "455 partitions to process\n",
      "(26, 14, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_14_4_visible10 written\n",
      "120 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_14_5 partition list file converted to list type\n",
      "728 partitions to process\n",
      "(26, 14, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_14_5_visible10 written\n",
      "634 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_14_6 partition list file converted to list type\n",
      "364 partitions to process\n",
      "(26, 14, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_14_6_visible10 written\n",
      "72 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_14_7 partition list file converted to list type\n",
      "572 partitions to process\n",
      "(26, 14, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_14_7_visible10 written\n",
      "440 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_14_8 partition list file converted to list type\n",
      "286 partitions to process\n",
      "(26, 14, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_14_8_visible10 written\n",
      "33 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_14_9 partition list file converted to list type\n",
      "440 partitions to process\n",
      "(26, 14, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_14_9_visible10 written\n",
      "293 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_14_10 partition list file converted to list type\n",
      "220 partitions to process\n",
      "(26, 14, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_14_10_visible10 written\n",
      "10 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_14_11 partition list file converted to list type\n",
      "330 partitions to process\n",
      "(26, 14, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_14_11_visible10 written\n",
      "186 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_14_12 partition list file converted to list type\n",
      "165 partitions to process\n",
      "(26, 14, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_14_12_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_14_13 partition list file converted to list type\n",
      "240 partitions to process\n",
      "(26, 14, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_14_13_visible10 written\n",
      "114 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_14_14 partition list file converted to list type\n",
      "120 partitions to process\n",
      "(26, 14, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_14_14_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_14_15 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(26, 14, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_14_15_visible10 written\n",
      "63 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_14_16 partition list file converted to list type\n",
      "84 partitions to process\n",
      "(26, 14, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_14_16_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_14_17 partition list file converted to list type\n",
      "112 partitions to process\n",
      "(26, 14, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_14_17_visible10 written\n",
      "30 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_14_18 partition list file converted to list type\n",
      "56 partitions to process\n",
      "(26, 14, 18)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_14_18_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_14_19 partition list file converted to list type\n",
      "70 partitions to process\n",
      "(26, 14, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_14_19_visible10 written\n",
      "12 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_14_20 partition list file converted to list type\n",
      "35 partitions to process\n",
      "(26, 14, 20)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_14_20_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_14_21 partition list file converted to list type\n",
      "40 partitions to process\n",
      "(26, 14, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_14_21_visible10 written\n",
      "4 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_14_22 partition list file converted to list type\n",
      "20 partitions to process\n",
      "(26, 14, 22)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_14_22_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_14_23 partition list file converted to list type\n",
      "20 partitions to process\n",
      "(26, 14, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_14_23_visible10 written\n",
      "1 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_14_24 partition list file converted to list type\n",
      "10 partitions to process\n",
      "(26, 14, 24)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_14_24_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_14_25 partition list file converted to list type\n",
      "8 partitions to process\n",
      "(26, 14, 25)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_14_25_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_14_26 partition list file converted to list type\n",
      "4 partitions to process\n",
      "(26, 14, 26)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_14_26_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_15_1 partition list file converted to list type\n",
      "1365 partitions to process\n",
      "(26, 15, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_15_1_visible10 written\n",
      "740 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_15_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_15_3 partition list file converted to list type\n",
      "1092 partitions to process\n",
      "(26, 15, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_15_3_visible10 written\n",
      "626 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_15_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_15_5 partition list file converted to list type\n",
      "858 partitions to process\n",
      "(26, 15, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_15_5_visible10 written\n",
      "747 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_15_6_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_15_7 partition list file converted to list type\n",
      "660 partitions to process\n",
      "(26, 15, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_15_7_visible10 written\n",
      "551 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_15_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_15_9 partition list file converted to list type\n",
      "495 partitions to process\n",
      "(26, 15, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_15_9_visible10 written\n",
      "398 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_15_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_15_11 partition list file converted to list type\n",
      "360 partitions to process\n",
      "(26, 15, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_15_11_visible10 written\n",
      "281 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_15_12_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_15_13 partition list file converted to list type\n",
      "252 partitions to process\n",
      "(26, 15, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_15_13_visible10 written\n",
      "190 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_15_14_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_15_15 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(26, 15, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_15_15_visible10 written\n",
      "121 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_15_16_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_15_17 partition list file converted to list type\n",
      "105 partitions to process\n",
      "(26, 15, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_15_17_visible10 written\n",
      "71 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_15_18_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_15_19 partition list file converted to list type\n",
      "60 partitions to process\n",
      "(26, 15, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_15_19_visible10 written\n",
      "37 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_15_20_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_15_21 partition list file converted to list type\n",
      "30 partitions to process\n",
      "(26, 15, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_15_21_visible10 written\n",
      "16 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_15_22_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_15_23 partition list file converted to list type\n",
      "12 partitions to process\n",
      "(26, 15, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_15_23_visible10 written\n",
      "5 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_15_24_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_15_25 partition list file converted to list type\n",
      "3 partitions to process\n",
      "(26, 15, 25)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_15_25_visible10 written\n",
      "1 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_15_26_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_16_1 partition list file converted to list type\n",
      "910 partitions to process\n",
      "(26, 16, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_16_1_visible10 written\n",
      "1115 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_16_2 partition list file converted to list type\n",
      "455 partitions to process\n",
      "(26, 16, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_16_2_visible10 written\n",
      "120 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_16_3 partition list file converted to list type\n",
      "728 partitions to process\n",
      "(26, 16, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_16_3_visible10 written\n",
      "909 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_16_4 partition list file converted to list type\n",
      "364 partitions to process\n",
      "(26, 16, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_16_4_visible10 written\n",
      "72 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_16_5 partition list file converted to list type\n",
      "572 partitions to process\n",
      "(26, 16, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_16_5_visible10 written\n",
      "659 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_16_6 partition list file converted to list type\n",
      "286 partitions to process\n",
      "(26, 16, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_16_6_visible10 written\n",
      "33 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_16_7 partition list file converted to list type\n",
      "440 partitions to process\n",
      "(26, 16, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_16_7_visible10 written\n",
      "472 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_16_8 partition list file converted to list type\n",
      "220 partitions to process\n",
      "(26, 16, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_16_8_visible10 written\n",
      "10 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_16_9 partition list file converted to list type\n",
      "330 partitions to process\n",
      "(26, 16, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_16_9_visible10 written\n",
      "330 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_16_10 partition list file converted to list type\n",
      "165 partitions to process\n",
      "(26, 16, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_16_10_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_16_11 partition list file converted to list type\n",
      "240 partitions to process\n",
      "(26, 16, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_16_11_visible10 written\n",
      "226 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_16_12 partition list file converted to list type\n",
      "120 partitions to process\n",
      "(26, 16, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_16_12_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_16_13 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(26, 16, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_16_13_visible10 written\n",
      "146 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_16_14 partition list file converted to list type\n",
      "84 partitions to process\n",
      "(26, 16, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_16_14_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_16_15 partition list file converted to list type\n",
      "112 partitions to process\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(26, 16, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_16_15_visible10 written\n",
      "87 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_16_16 partition list file converted to list type\n",
      "56 partitions to process\n",
      "(26, 16, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_16_16_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_16_17 partition list file converted to list type\n",
      "70 partitions to process\n",
      "(26, 16, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_16_17_visible10 written\n",
      "46 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_16_18 partition list file converted to list type\n",
      "35 partitions to process\n",
      "(26, 16, 18)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_16_18_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_16_19 partition list file converted to list type\n",
      "40 partitions to process\n",
      "(26, 16, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_16_19_visible10 written\n",
      "20 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_16_20 partition list file converted to list type\n",
      "20 partitions to process\n",
      "(26, 16, 20)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_16_20_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_16_21 partition list file converted to list type\n",
      "20 partitions to process\n",
      "(26, 16, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_16_21_visible10 written\n",
      "6 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_16_22 partition list file converted to list type\n",
      "10 partitions to process\n",
      "(26, 16, 22)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_16_22_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_16_23 partition list file converted to list type\n",
      "8 partitions to process\n",
      "(26, 16, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_16_23_visible10 written\n",
      "1 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_16_24 partition list file converted to list type\n",
      "4 partitions to process\n",
      "(26, 16, 24)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_16_24_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_16_25 partition list file converted to list type\n",
      "2 partitions to process\n",
      "(26, 16, 25)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_16_25_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_16_26 partition list file converted to list type\n",
      "1 partitions to process\n",
      "(26, 16, 26)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_16_26_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_17_1 partition list file converted to list type\n",
      "1092 partitions to process\n",
      "(26, 17, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_17_1_visible10 written\n",
      "713 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_17_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_17_3 partition list file converted to list type\n",
      "858 partitions to process\n",
      "(26, 17, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_17_3_visible10 written\n",
      "826 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_17_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_17_5 partition list file converted to list type\n",
      "660 partitions to process\n",
      "(26, 17, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_17_5_visible10 written\n",
      "616 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_17_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_17_7 partition list file converted to list type\n",
      "495 partitions to process\n",
      "(26, 17, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_17_7_visible10 written\n",
      "451 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_17_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_17_9 partition list file converted to list type\n",
      "360 partitions to process\n",
      "(26, 17, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_17_9_visible10 written\n",
      "324 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_17_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_17_11 partition list file converted to list type\n",
      "252 partitions to process\n",
      "(26, 17, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_17_11_visible10 written\n",
      "224 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_17_12_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_17_13 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(26, 17, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_17_13_visible10 written\n",
      "147 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_17_14_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_17_15 partition list file converted to list type\n",
      "105 partitions to process\n",
      "(26, 17, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_17_15_visible10 written\n",
      "90 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_17_16_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_17_17 partition list file converted to list type\n",
      "60 partitions to process\n",
      "(26, 17, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_17_17_visible10 written\n",
      "50 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_17_18_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_17_19 partition list file converted to list type\n",
      "30 partitions to process\n",
      "(26, 17, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_17_19_visible10 written\n",
      "24 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_17_20_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_17_21 partition list file converted to list type\n",
      "12 partitions to process\n",
      "(26, 17, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_17_21_visible10 written\n",
      "9 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_17_22_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_17_23 partition list file converted to list type\n",
      "3 partitions to process\n",
      "(26, 17, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_17_23_visible10 written\n",
      "2 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_17_24_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_17_25_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_17_26_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_18_1 partition list file converted to list type\n",
      "728 partitions to process\n",
      "(26, 18, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_18_1_visible10 written\n",
      "1221 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_18_2 partition list file converted to list type\n",
      "364 partitions to process\n",
      "(26, 18, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_18_2_visible10 written\n",
      "72 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_18_3 partition list file converted to list type\n",
      "572 partitions to process\n",
      "(26, 18, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_18_3_visible10 written\n",
      "913 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_18_4 partition list file converted to list type\n",
      "286 partitions to process\n",
      "(26, 18, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_18_4_visible10 written\n",
      "33 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_18_5 partition list file converted to list type\n",
      "440 partitions to process\n",
      "(26, 18, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_18_5_visible10 written\n",
      "673 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_18_6 partition list file converted to list type\n",
      "220 partitions to process\n",
      "(26, 18, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_18_6_visible10 written\n",
      "10 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_18_7 partition list file converted to list type\n",
      "330 partitions to process\n",
      "(26, 18, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_18_7_visible10 written\n",
      "495 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_18_8 partition list file converted to list type\n",
      "165 partitions to process\n",
      "(26, 18, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_18_8_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_18_9 partition list file converted to list type\n",
      "240 partitions to process\n",
      "(26, 18, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_18_9_visible10 written\n",
      "360 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_18_10 partition list file converted to list type\n",
      "120 partitions to process\n",
      "(26, 18, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_18_10_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_18_11 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(26, 18, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_18_11_visible10 written\n",
      "252 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_18_12 partition list file converted to list type\n",
      "84 partitions to process\n",
      "(26, 18, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_18_12_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_18_13 partition list file converted to list type\n",
      "112 partitions to process\n",
      "(26, 18, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_18_13_visible10 written\n",
      "168 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_18_14 partition list file converted to list type\n",
      "56 partitions to process\n",
      "(26, 18, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_18_14_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_18_15 partition list file converted to list type\n",
      "70 partitions to process\n",
      "(26, 18, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_18_15_visible10 written\n",
      "105 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_18_16 partition list file converted to list type\n",
      "35 partitions to process\n",
      "(26, 18, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_18_16_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_18_17 partition list file converted to list type\n",
      "40 partitions to process\n",
      "(26, 18, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_18_17_visible10 written\n",
      "60 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_18_18 partition list file converted to list type\n",
      "20 partitions to process\n",
      "(26, 18, 18)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_18_18_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_18_19 partition list file converted to list type\n",
      "20 partitions to process\n",
      "(26, 18, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_18_19_visible10 written\n",
      "30 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_18_20 partition list file converted to list type\n",
      "10 partitions to process\n",
      "(26, 18, 20)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_18_20_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_18_21 partition list file converted to list type\n",
      "8 partitions to process\n",
      "(26, 18, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_18_21_visible10 written\n",
      "12 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_18_22 partition list file converted to list type\n",
      "4 partitions to process\n",
      "(26, 18, 22)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_18_22_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_18_23 partition list file converted to list type\n",
      "2 partitions to process\n",
      "(26, 18, 23)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_18_23_visible10 written\n",
      "3 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_18_24 partition list file converted to list type\n",
      "1 partitions to process\n",
      "(26, 18, 24)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_18_24_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_18_25_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_18_26_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_19_1 partition list file converted to list type\n",
      "858 partitions to process\n",
      "(26, 19, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_19_1_visible10 written\n",
      "891 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_19_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_19_3 partition list file converted to list type\n",
      "660 partitions to process\n",
      "(26, 19, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_19_3_visible10 written\n",
      "674 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_19_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_19_5 partition list file converted to list type\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "495 partitions to process\n",
      "(26, 19, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_19_5_visible10 written\n",
      "497 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_19_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_19_7 partition list file converted to list type\n",
      "360 partitions to process\n",
      "(26, 19, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_19_7_visible10 written\n",
      "360 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_19_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_19_9 partition list file converted to list type\n",
      "252 partitions to process\n",
      "(26, 19, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_19_9_visible10 written\n",
      "252 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_19_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_19_11 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(26, 19, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_19_11_visible10 written\n",
      "168 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_19_12_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_19_13 partition list file converted to list type\n",
      "105 partitions to process\n",
      "(26, 19, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_19_13_visible10 written\n",
      "105 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_19_14_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_19_15 partition list file converted to list type\n",
      "60 partitions to process\n",
      "(26, 19, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_19_15_visible10 written\n",
      "60 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_19_16_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_19_17 partition list file converted to list type\n",
      "30 partitions to process\n",
      "(26, 19, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_19_17_visible10 written\n",
      "30 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_19_18_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_19_19 partition list file converted to list type\n",
      "12 partitions to process\n",
      "(26, 19, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_19_19_visible10 written\n",
      "12 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_19_20_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_19_21 partition list file converted to list type\n",
      "3 partitions to process\n",
      "(26, 19, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_19_21_visible10 written\n",
      "3 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_19_22_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_19_23_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_19_24_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_19_25_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_19_26_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_20_1 partition list file converted to list type\n",
      "572 partitions to process\n",
      "(26, 20, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_20_1_visible10 written\n",
      "1219 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_20_2 partition list file converted to list type\n",
      "286 partitions to process\n",
      "(26, 20, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_20_2_visible10 written\n",
      "33 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_20_3 partition list file converted to list type\n",
      "440 partitions to process\n",
      "(26, 20, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_20_3_visible10 written\n",
      "903 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_20_4 partition list file converted to list type\n",
      "220 partitions to process\n",
      "(26, 20, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_20_4_visible10 written\n",
      "10 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_20_5 partition list file converted to list type\n",
      "330 partitions to process\n",
      "(26, 20, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_20_5_visible10 written\n",
      "660 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_20_6 partition list file converted to list type\n",
      "165 partitions to process\n",
      "(26, 20, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_20_6_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_20_7 partition list file converted to list type\n",
      "240 partitions to process\n",
      "(26, 20, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_20_7_visible10 written\n",
      "480 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_20_8 partition list file converted to list type\n",
      "120 partitions to process\n",
      "(26, 20, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_20_8_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_20_9 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(26, 20, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_20_9_visible10 written\n",
      "336 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_20_10 partition list file converted to list type\n",
      "84 partitions to process\n",
      "(26, 20, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_20_10_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_20_11 partition list file converted to list type\n",
      "112 partitions to process\n",
      "(26, 20, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_20_11_visible10 written\n",
      "224 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_20_12 partition list file converted to list type\n",
      "56 partitions to process\n",
      "(26, 20, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_20_12_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_20_13 partition list file converted to list type\n",
      "70 partitions to process\n",
      "(26, 20, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_20_13_visible10 written\n",
      "140 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_20_14 partition list file converted to list type\n",
      "35 partitions to process\n",
      "(26, 20, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_20_14_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_20_15 partition list file converted to list type\n",
      "40 partitions to process\n",
      "(26, 20, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_20_15_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "80 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_20_16 partition list file converted to list type\n",
      "20 partitions to process\n",
      "(26, 20, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_20_16_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_20_17 partition list file converted to list type\n",
      "20 partitions to process\n",
      "(26, 20, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_20_17_visible10 written\n",
      "40 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_20_18 partition list file converted to list type\n",
      "10 partitions to process\n",
      "(26, 20, 18)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_20_18_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_20_19 partition list file converted to list type\n",
      "8 partitions to process\n",
      "(26, 20, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_20_19_visible10 written\n",
      "16 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_20_20 partition list file converted to list type\n",
      "4 partitions to process\n",
      "(26, 20, 20)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_20_20_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_20_21 partition list file converted to list type\n",
      "2 partitions to process\n",
      "(26, 20, 21)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_20_21_visible10 written\n",
      "4 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_20_22 partition list file converted to list type\n",
      "1 partitions to process\n",
      "(26, 20, 22)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_20_22_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_20_23_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_20_24_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_20_25_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_20_26_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_21_1 partition list file converted to list type\n",
      "660 partitions to process\n",
      "(26, 21, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_21_1_visible10 written\n",
      "896 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_21_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_21_3 partition list file converted to list type\n",
      "495 partitions to process\n",
      "(26, 21, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_21_3_visible10 written\n",
      "663 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_21_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_21_5 partition list file converted to list type\n",
      "360 partitions to process\n",
      "(26, 21, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_21_5_visible10 written\n",
      "480 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_21_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_21_7 partition list file converted to list type\n",
      "252 partitions to process\n",
      "(26, 21, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_21_7_visible10 written\n",
      "336 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_21_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_21_9 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(26, 21, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_21_9_visible10 written\n",
      "224 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_21_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_21_11 partition list file converted to list type\n",
      "105 partitions to process\n",
      "(26, 21, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_21_11_visible10 written\n",
      "140 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_21_12_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_21_13 partition list file converted to list type\n",
      "60 partitions to process\n",
      "(26, 21, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_21_13_visible10 written\n",
      "80 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_21_14_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_21_15 partition list file converted to list type\n",
      "30 partitions to process\n",
      "(26, 21, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_21_15_visible10 written\n",
      "40 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_21_16_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_21_17 partition list file converted to list type\n",
      "12 partitions to process\n",
      "(26, 21, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_21_17_visible10 written\n",
      "16 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_21_18_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_21_19 partition list file converted to list type\n",
      "3 partitions to process\n",
      "(26, 21, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_21_19_visible10 written\n",
      "4 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_21_20_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_21_21_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_21_22_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_21_23_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_21_24_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_21_25_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_21_26_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_22_1 partition list file converted to list type\n",
      "440 partitions to process\n",
      "(26, 22, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_22_1_visible10 written\n",
      "903 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_22_2 partition list file converted to list type\n",
      "220 partitions to process\n",
      "(26, 22, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_22_2_visible10 written\n",
      "10 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_22_3 partition list file converted to list type\n",
      "330 partitions to process\n",
      "(26, 22, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_22_3_visible10 written\n",
      "660 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_22_4 partition list file converted to list type\n",
      "165 partitions to process\n",
      "(26, 22, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_22_4_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_22_5 partition list file converted to list type\n",
      "240 partitions to process\n",
      "(26, 22, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_22_5_visible10 written\n",
      "480 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_22_6 partition list file converted to list type\n",
      "120 partitions to process\n",
      "(26, 22, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_22_6_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_22_7 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(26, 22, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_22_7_visible10 written\n",
      "336 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_22_8 partition list file converted to list type\n",
      "84 partitions to process\n",
      "(26, 22, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_22_8_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_22_9 partition list file converted to list type\n",
      "112 partitions to process\n",
      "(26, 22, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_22_9_visible10 written\n",
      "224 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_22_10 partition list file converted to list type\n",
      "56 partitions to process\n",
      "(26, 22, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_22_10_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_22_11 partition list file converted to list type\n",
      "70 partitions to process\n",
      "(26, 22, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_22_11_visible10 written\n",
      "140 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_22_12 partition list file converted to list type\n",
      "35 partitions to process\n",
      "(26, 22, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_22_12_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_22_13 partition list file converted to list type\n",
      "40 partitions to process\n",
      "(26, 22, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_22_13_visible10 written\n",
      "80 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_22_14 partition list file converted to list type\n",
      "20 partitions to process\n",
      "(26, 22, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_22_14_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_22_15 partition list file converted to list type\n",
      "20 partitions to process\n",
      "(26, 22, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_22_15_visible10 written\n",
      "40 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_22_16 partition list file converted to list type\n",
      "10 partitions to process\n",
      "(26, 22, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_22_16_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_22_17 partition list file converted to list type\n",
      "8 partitions to process\n",
      "(26, 22, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_22_17_visible10 written\n",
      "16 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_22_18 partition list file converted to list type\n",
      "4 partitions to process\n",
      "(26, 22, 18)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_22_18_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_22_19 partition list file converted to list type\n",
      "2 partitions to process\n",
      "(26, 22, 19)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_22_19_visible10 written\n",
      "4 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_22_20 partition list file converted to list type\n",
      "1 partitions to process\n",
      "(26, 22, 20)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_22_20_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_22_21_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_22_22_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_22_23_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_22_24_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_22_25_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_22_26_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_23_1 partition list file converted to list type\n",
      "495 partitions to process\n",
      "(26, 23, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_23_1_visible10 written\n",
      "663 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_23_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_23_3 partition list file converted to list type\n",
      "360 partitions to process\n",
      "(26, 23, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_23_3_visible10 written\n",
      "480 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_23_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_23_5 partition list file converted to list type\n",
      "252 partitions to process\n",
      "(26, 23, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_23_5_visible10 written\n",
      "336 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_23_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_23_7 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(26, 23, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_23_7_visible10 written\n",
      "224 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_23_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_23_9 partition list file converted to list type\n",
      "105 partitions to process\n",
      "(26, 23, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_23_9_visible10 written\n",
      "140 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_23_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_23_11 partition list file converted to list type\n",
      "60 partitions to process\n",
      "(26, 23, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_23_11_visible10 written\n",
      "80 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_23_12_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_23_13 partition list file converted to list type\n",
      "30 partitions to process\n",
      "(26, 23, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_23_13_visible10 written\n",
      "40 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_23_14_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_23_15 partition list file converted to list type\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "12 partitions to process\n",
      "(26, 23, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_23_15_visible10 written\n",
      "16 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_23_16_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_23_17 partition list file converted to list type\n",
      "3 partitions to process\n",
      "(26, 23, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_23_17_visible10 written\n",
      "4 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_23_18_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_23_19_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_23_20_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_23_21_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_23_22_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_23_23_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_23_24_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_23_25_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_23_26_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_24_1 partition list file converted to list type\n",
      "330 partitions to process\n",
      "(26, 24, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_24_1_visible10 written\n",
      "660 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_24_2 partition list file converted to list type\n",
      "165 partitions to process\n",
      "(26, 24, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_24_2_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_24_3 partition list file converted to list type\n",
      "240 partitions to process\n",
      "(26, 24, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_24_3_visible10 written\n",
      "480 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_24_4 partition list file converted to list type\n",
      "120 partitions to process\n",
      "(26, 24, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_24_4_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_24_5 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(26, 24, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_24_5_visible10 written\n",
      "336 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_24_6 partition list file converted to list type\n",
      "84 partitions to process\n",
      "(26, 24, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_24_6_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_24_7 partition list file converted to list type\n",
      "112 partitions to process\n",
      "(26, 24, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_24_7_visible10 written\n",
      "224 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_24_8 partition list file converted to list type\n",
      "56 partitions to process\n",
      "(26, 24, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_24_8_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_24_9 partition list file converted to list type\n",
      "70 partitions to process\n",
      "(26, 24, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_24_9_visible10 written\n",
      "140 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_24_10 partition list file converted to list type\n",
      "35 partitions to process\n",
      "(26, 24, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_24_10_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_24_11 partition list file converted to list type\n",
      "40 partitions to process\n",
      "(26, 24, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_24_11_visible10 written\n",
      "80 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_24_12 partition list file converted to list type\n",
      "20 partitions to process\n",
      "(26, 24, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_24_12_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_24_13 partition list file converted to list type\n",
      "20 partitions to process\n",
      "(26, 24, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_24_13_visible10 written\n",
      "40 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_24_14 partition list file converted to list type\n",
      "10 partitions to process\n",
      "(26, 24, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_24_14_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_24_15 partition list file converted to list type\n",
      "8 partitions to process\n",
      "(26, 24, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_24_15_visible10 written\n",
      "16 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_24_16 partition list file converted to list type\n",
      "4 partitions to process\n",
      "(26, 24, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_24_16_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_24_17 partition list file converted to list type\n",
      "2 partitions to process\n",
      "(26, 24, 17)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_24_17_visible10 written\n",
      "4 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_24_18 partition list file converted to list type\n",
      "1 partitions to process\n",
      "(26, 24, 18)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_24_18_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_24_19_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_24_20_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_24_21_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_24_22_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_24_23_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_24_24_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_24_25_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_24_26_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_25_1 partition list file converted to list type\n",
      "360 partitions to process\n",
      "(26, 25, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_25_1_visible10 written\n",
      "480 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_25_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_25_3 partition list file converted to list type\n",
      "252 partitions to process\n",
      "(26, 25, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_25_3_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "336 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_25_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_25_5 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(26, 25, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_25_5_visible10 written\n",
      "224 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_25_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_25_7 partition list file converted to list type\n",
      "105 partitions to process\n",
      "(26, 25, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_25_7_visible10 written\n",
      "140 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_25_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_25_9 partition list file converted to list type\n",
      "60 partitions to process\n",
      "(26, 25, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_25_9_visible10 written\n",
      "80 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_25_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_25_11 partition list file converted to list type\n",
      "30 partitions to process\n",
      "(26, 25, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_25_11_visible10 written\n",
      "40 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_25_12_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_25_13 partition list file converted to list type\n",
      "12 partitions to process\n",
      "(26, 25, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_25_13_visible10 written\n",
      "16 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_25_14_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_25_15 partition list file converted to list type\n",
      "3 partitions to process\n",
      "(26, 25, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_25_15_visible10 written\n",
      "4 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_25_16_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_25_17_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_25_18_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_25_19_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_25_20_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_25_21_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_25_22_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_25_23_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_25_24_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_25_25_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_25_26_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_26_1 partition list file converted to list type\n",
      "240 partitions to process\n",
      "(26, 26, 1)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_26_1_visible10 written\n",
      "480 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_26_2 partition list file converted to list type\n",
      "120 partitions to process\n",
      "(26, 26, 2)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_26_2_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_26_3 partition list file converted to list type\n",
      "168 partitions to process\n",
      "(26, 26, 3)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_26_3_visible10 written\n",
      "336 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_26_4 partition list file converted to list type\n",
      "84 partitions to process\n",
      "(26, 26, 4)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_26_4_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_26_5 partition list file converted to list type\n",
      "112 partitions to process\n",
      "(26, 26, 5)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_26_5_visible10 written\n",
      "224 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_26_6 partition list file converted to list type\n",
      "56 partitions to process\n",
      "(26, 26, 6)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_26_6_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_26_7 partition list file converted to list type\n",
      "70 partitions to process\n",
      "(26, 26, 7)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_26_7_visible10 written\n",
      "140 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_26_8 partition list file converted to list type\n",
      "35 partitions to process\n",
      "(26, 26, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_26_8_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_26_9 partition list file converted to list type\n",
      "40 partitions to process\n",
      "(26, 26, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_26_9_visible10 written\n",
      "80 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_26_10 partition list file converted to list type\n",
      "20 partitions to process\n",
      "(26, 26, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_26_10_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_26_11 partition list file converted to list type\n",
      "20 partitions to process\n",
      "(26, 26, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_26_11_visible10 written\n",
      "40 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_26_12 partition list file converted to list type\n",
      "10 partitions to process\n",
      "(26, 26, 12)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_26_12_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_26_13 partition list file converted to list type\n",
      "8 partitions to process\n",
      "(26, 26, 13)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_26_13_visible10 written\n",
      "16 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_26_14 partition list file converted to list type\n",
      "4 partitions to process\n",
      "(26, 26, 14)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_26_14_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_26_15 partition list file converted to list type\n",
      "2 partitions to process\n",
      "(26, 26, 15)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_26_15_visible10 written\n",
      "4 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_26_26_16 partition list file converted to list type\n",
      "1 partitions to process\n",
      "(26, 26, 16)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_26_16_visible10 written\n",
      "0 admissible configurations found\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_26_17_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_26_18_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_26_19_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_26_20_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_26_21_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_26_22_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_26_24_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_26_23_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_26_25_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list26_26_26_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_1_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_1_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_1_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_1_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_1_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_1_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_1_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_1_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_1_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_1_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_1_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_2_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_2_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_2_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_2_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_2_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_2_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_2_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_2_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_2_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_2_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_2_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_3_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_3_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_3_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_3_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_3_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_3_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_3_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_3_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_3_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_3_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_3_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_4_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_4_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_4_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_4_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_4_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_4_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_4_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_4_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_4_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_4_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_4_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_5_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_5_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_5_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_5_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_5_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_5_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_5_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_5_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_5_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_5_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_5_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_6_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_6_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_6_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_6_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_6_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_6_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_6_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_6_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_6_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_6_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_6_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_7_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_7_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_7_3_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_7_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_7_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_7_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_7_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_7_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_7_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_7_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_7_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_8_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_8_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_8_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_8_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_8_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_8_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_8_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_8_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_8_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_8_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_8_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_9_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_9_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_9_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_9_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_9_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_9_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_9_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_9_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_9_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_9_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_9_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_10_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_10_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_10_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_10_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_10_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_10_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_10_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_10_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_10_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_10_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_10_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_11_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_11_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_11_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_11_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_11_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_11_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_11_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_11_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_11_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_11_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_1_11_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_1_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_1_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_1_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_1_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_1_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_1_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_1_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_1_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_1_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_1_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_1_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_2_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_2_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_2_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_2_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_2_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_2_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_2_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_2_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_2_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_2_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_2_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_3_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_3_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_3_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_3_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_3_5_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_3_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_3_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_3_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_3_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_3_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_3_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_4_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_4_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_4_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_4_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_4_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_4_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_4_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_4_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_4_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_4_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_4_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_5_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_5_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_5_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_5_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_5_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_5_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_5_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_5_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_5_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_5_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_5_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_6_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_6_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_6_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_6_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_6_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_6_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_6_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_6_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_6_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_6_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_6_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_7_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_7_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_7_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_7_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_7_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_7_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_7_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_7_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_7_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_7_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_7_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_8_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_8_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_8_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_8_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_8_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_8_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_8_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_8_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_8_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_8_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_8_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_9_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_9_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_9_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_9_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_9_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_9_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_9_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_9_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_9_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_9_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_9_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_10_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_10_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_10_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_10_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_10_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_10_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_10_7_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_10_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_10_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_10_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_10_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_11_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_11_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_11_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_11_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_11_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_11_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_11_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_11_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_11_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_11_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_2_11_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_1_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_1_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_1_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_1_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_1_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_1_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_1_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_1_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_1_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_1_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_1_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_2_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_2_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_2_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_2_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_2_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_2_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_2_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_2_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_2_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_2_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_2_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_3_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_3_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_3_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_3_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_3_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_3_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_3_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_3_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_3_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_3_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_3_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_4_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_4_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_4_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_4_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_4_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_4_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_4_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_4_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_4_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_4_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_4_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_5_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_5_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_5_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_5_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_5_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_5_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_5_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_5_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_5_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_5_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_5_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_6_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_6_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_6_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_6_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_6_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_6_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_6_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_6_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_6_8_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_6_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_6_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_7_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_7_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_7_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_7_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_7_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_7_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_7_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_7_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_7_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_7_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_7_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_8_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_8_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_8_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_8_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_8_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_8_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_8_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_8_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_8_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_8_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_8_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_9_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_9_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_9_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_9_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_9_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_9_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_9_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_9_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_9_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_9_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_9_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_10_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_10_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_10_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_10_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_10_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_10_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_10_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_10_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_10_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_10_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_10_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_11_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_11_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_11_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_11_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_11_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_11_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_11_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_11_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_11_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_11_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_3_11_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_1_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_1_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_1_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_1_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_1_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_1_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_1_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_1_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_1_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_1_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_1_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_2_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_2_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_2_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_2_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_2_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_2_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_2_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_2_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_2_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_2_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_2_11_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_3_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_3_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_3_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_3_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_3_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_3_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_3_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_3_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_3_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_3_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_3_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_4_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_4_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_4_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_4_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_4_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_4_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_4_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_4_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_4_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_4_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_4_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_5_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_5_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_5_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_5_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_5_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_5_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_5_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_5_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_5_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_5_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_5_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_6_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_6_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_6_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_6_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_6_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_6_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_6_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_6_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_6_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_6_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_6_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_7_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_7_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_7_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_7_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_7_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_7_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_7_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_7_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_7_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_7_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_7_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_8_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_8_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_8_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_8_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_8_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_8_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_8_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_8_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_8_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_8_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_8_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_9_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_9_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_9_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_9_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_9_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_9_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_9_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_9_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_9_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_9_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_9_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_10_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_10_2_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_10_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_10_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_10_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_10_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_10_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_10_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_10_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_10_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_10_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_11_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_11_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_11_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_11_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_11_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_11_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_11_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_11_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_11_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_11_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_4_11_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_1_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_1_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_1_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_1_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_1_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_1_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_1_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_1_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_1_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_1_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_1_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_2_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_2_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_2_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_2_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_2_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_2_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_2_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_2_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_2_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_2_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_2_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_3_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_3_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_3_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_3_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_3_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_3_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_3_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_3_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_3_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_3_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_3_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_4_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_4_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_4_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_4_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_4_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_4_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_4_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_4_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_4_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_4_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_4_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_5_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_5_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_5_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_5_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_5_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_5_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_5_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_5_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_5_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_5_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_5_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_6_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_6_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_6_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_6_4_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_6_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_6_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_6_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_6_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_6_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_6_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_6_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_7_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_7_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_7_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_7_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_7_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_7_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_7_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_7_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_7_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_7_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_7_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_8_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_8_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_8_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_8_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_8_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_8_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_8_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_8_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_8_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_8_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_8_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_9_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_9_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_9_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_9_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_9_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_9_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_9_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_9_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_9_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_9_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_9_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_10_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_10_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_10_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_10_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_10_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_10_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_10_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_10_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_10_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_10_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_10_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_11_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_11_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_11_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_11_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_11_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_11_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_11_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_11_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_11_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_11_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_5_11_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_1_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_1_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_1_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_1_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_1_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_1_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_1_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_1_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_1_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_1_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_1_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_2_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_2_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_2_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_2_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_2_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_2_6_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_2_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_2_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_2_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_2_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_2_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_3_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_3_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_3_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_3_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_3_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_3_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_3_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_3_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_3_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_3_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_3_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_4_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_4_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_4_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_4_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_4_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_4_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_4_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_4_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_4_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_4_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_4_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_5_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_5_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_5_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_5_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_5_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_5_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_5_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_5_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_5_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_5_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_5_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_6_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_6_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_6_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_6_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_6_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_6_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_6_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_6_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_6_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_6_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_6_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_7_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_7_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_7_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_7_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_7_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_7_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_7_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_7_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_7_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_7_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_7_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_8_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_8_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_8_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_8_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_8_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_8_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_8_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_8_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_8_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_8_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_8_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_9_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_9_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_9_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_9_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_9_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_9_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_9_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_9_8_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_9_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_9_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_9_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_10_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_10_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_10_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_10_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_10_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_10_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_10_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_10_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_10_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_10_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_10_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_11_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_11_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_11_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_11_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_11_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_11_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_11_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_11_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_11_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_11_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_6_11_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_1_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_1_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_1_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_1_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_1_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_1_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_1_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_1_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_1_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_1_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_1_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_2_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_2_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_2_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_2_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_2_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_2_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_2_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_2_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_2_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_2_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_2_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_3_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_3_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_3_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_3_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_3_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_3_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_3_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_3_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_3_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_3_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_3_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_4_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_4_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_4_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_4_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_4_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_4_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_4_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_4_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_4_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_4_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_4_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_5_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_5_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_5_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_5_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_5_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_5_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_5_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_5_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_5_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_5_10_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_5_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_6_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_6_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_6_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_6_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_6_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_6_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_6_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_6_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_6_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_6_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_6_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_7_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_7_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_7_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_7_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_7_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_7_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_7_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_7_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_7_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_7_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_7_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_8_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_8_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_8_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_8_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_8_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_8_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_8_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_8_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_8_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_8_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_8_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_9_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_9_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_9_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_9_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_9_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_9_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_9_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_9_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_9_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_9_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_9_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_10_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_10_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_10_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_10_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_10_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_10_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_10_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_10_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_10_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_10_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_10_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_11_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_11_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_11_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_11_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_11_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_11_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_11_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_11_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_11_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_11_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_7_11_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_1_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_1_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_1_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_1_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_1_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_1_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_1_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_1_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_1_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_1_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_1_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_2_1_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_2_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_2_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_2_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_2_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_2_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_2_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_2_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_2_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_2_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_2_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_3_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_3_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_3_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_3_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_3_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_3_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_3_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_3_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_3_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_3_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_3_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_4_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_4_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_4_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_4_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_4_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_4_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_4_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_4_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_4_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_4_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_4_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_5_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_5_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_5_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_5_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_5_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_5_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_5_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_5_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_5_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_5_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_5_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_6_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_6_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_6_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_6_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_6_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_6_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_6_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_6_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_6_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_6_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_6_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_7_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_7_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_7_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_7_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_7_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_7_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_7_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_7_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_7_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_7_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_7_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_8_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_8_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_8_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_8_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_8_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_8_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_8_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_8_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_8_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_8_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_8_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_9_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_9_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_9_3_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_9_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_9_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_9_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_9_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_9_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_9_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_9_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_9_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_10_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_10_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_10_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_10_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_10_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_10_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_10_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_10_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_10_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_11_8_10_10 partition list file converted to list type\n",
      "1 partitions to process\n",
      "(11, 8, 10, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_10_10_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_11_8_10_11 partition list file converted to list type\n",
      "1 partitions to process\n",
      "(11, 8, 10, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_10_11_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_11_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_11_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_11_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_11_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_11_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_11_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_11_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_11_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_11_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_11_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_11_8_11_11 partition list file converted to list type\n",
      "1 partitions to process\n",
      "(11, 8, 11, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_8_11_11_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_1_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_1_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_1_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_1_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_1_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_1_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_1_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_1_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_1_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_1_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_1_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_2_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_2_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_2_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_2_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_2_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_2_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_2_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_2_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_2_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_2_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_2_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_3_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_3_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_3_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_3_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_3_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_3_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_3_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_3_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_3_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_3_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_3_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_4_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_4_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_4_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_4_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_4_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_4_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_4_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_4_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_4_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_4_10_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_4_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_5_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_5_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_5_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_5_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_5_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_5_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_5_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_5_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_5_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_5_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_5_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_6_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_6_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_6_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_6_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_6_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_6_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_6_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_6_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_6_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_6_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_6_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_7_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_7_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_7_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_7_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_7_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_7_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_7_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_7_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_7_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_7_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_7_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_8_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_8_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_8_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_8_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_8_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_8_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_8_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_8_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_8_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_8_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_8_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_9_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_9_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_9_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_9_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_9_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_9_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_9_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_9_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_9_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_9_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_9_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_10_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_10_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_10_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_10_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_10_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_10_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_10_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_10_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_10_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_11_9_10_10 partition list file converted to list type\n",
      "2 partitions to process\n",
      "(11, 9, 10, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_10_10_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_11_9_10_11 partition list file converted to list type\n",
      "1 partitions to process\n",
      "(11, 9, 10, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_10_11_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_11_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_11_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_11_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_11_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_11_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_11_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_11_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_11_8_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_11_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_11_9_11_10 partition list file converted to list type\n",
      "1 partitions to process\n",
      "(11, 9, 11, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_11_10_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_11_9_11_11 partition list file converted to list type\n",
      "1 partitions to process\n",
      "(11, 9, 11, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_9_11_11_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_1_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_1_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_1_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_1_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_1_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_1_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_1_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_1_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_1_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_1_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_1_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_2_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_2_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_2_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_2_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_2_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_2_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_2_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_2_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_2_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_2_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_2_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_3_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_3_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_3_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_3_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_3_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_3_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_3_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_3_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_3_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_3_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_3_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_4_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_4_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_4_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_4_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_4_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_4_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_4_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_4_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_4_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_4_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_4_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_5_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_5_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_5_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_5_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_5_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_5_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_5_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_5_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_5_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_5_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_5_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_6_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_6_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_6_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_6_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_6_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_6_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_6_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_6_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_6_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_6_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_7_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_6_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_7_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_7_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_7_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_7_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_7_6_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_7_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_7_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_7_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_7_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_7_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_8_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_8_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_8_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_8_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_8_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_8_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_8_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_8_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_8_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_11_10_8_10 partition list file converted to list type\n",
      "1 partitions to process\n",
      "(11, 10, 8, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_8_10_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_11_10_8_11 partition list file converted to list type\n",
      "1 partitions to process\n",
      "(11, 10, 8, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_8_11_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_9_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_9_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_9_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_9_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_9_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_9_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_9_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_9_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_9_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_9_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_11_10_9_11 partition list file converted to list type\n",
      "1 partitions to process\n",
      "(11, 10, 9, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_9_11_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_10_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_10_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_10_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_10_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_10_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_10_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_10_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_11_10_10_8 partition list file converted to list type\n",
      "1 partitions to process\n",
      "(11, 10, 10, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_10_8_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_11_10_10_9 partition list file converted to list type\n",
      "1 partitions to process\n",
      "(11, 10, 10, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_10_9_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_11_10_10_10 partition list file converted to list type\n",
      "3 partitions to process\n",
      "(11, 10, 10, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_10_10_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_11_10_10_11 partition list file converted to list type\n",
      "3 partitions to process\n",
      "(11, 10, 10, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_10_11_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_11_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_11_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_11_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_11_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_11_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_11_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_11_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_11_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_11_10_11_9 partition list file converted to list type\n",
      "1 partitions to process\n",
      "(11, 10, 11, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_11_9_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_11_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_11_10_11_11 partition list file converted to list type\n",
      "3 partitions to process\n",
      "(11, 10, 11, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_10_11_11_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_1_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_1_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_1_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_1_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_1_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_1_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_1_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_1_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_1_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_1_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_1_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_2_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_2_2_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_2_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_2_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_2_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_2_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_2_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_2_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_2_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_2_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_2_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_3_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_3_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_3_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_3_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_3_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_3_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_3_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_3_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_3_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_3_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_3_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_4_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_4_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_4_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_4_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_4_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_4_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_4_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_4_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_4_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_4_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_4_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_5_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_5_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_5_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_5_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_5_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_5_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_5_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_5_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_5_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_5_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_5_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_6_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_6_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_6_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_6_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_6_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_6_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_6_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_6_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_6_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_6_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_6_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_7_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_7_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_7_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_7_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_7_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_7_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_7_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_7_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_7_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_7_10_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_7_11_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_8_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_8_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_8_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_8_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_8_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_8_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_8_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_8_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_8_9_visible10 written\n",
      "(11, 11, 8, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_11_11_8_10 partition list file converted to list type\n",
      "2 partitions to process\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_8_10_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_11_11_8_11 partition list file converted to list type\n",
      "1 partitions to process\n",
      "(11, 11, 8, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_8_11_visible10 written\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_9_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_9_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_9_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_9_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_9_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_9_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_9_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_9_8_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_9_9_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_11_11_9_10 partition list file converted to list type\n",
      "1 partitions to process\n",
      "(11, 11, 9, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_9_10_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_11_11_9_11 partition list file converted to list type\n",
      "(11, 11, 9, 11)\n",
      "1 partitions to process\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_9_11_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_10_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_10_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_10_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_10_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_10_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_10_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_10_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_11_11_10_8 partition list file converted to list type\n",
      "2 partitions to process\n",
      "(11, 11, 10, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_10_8_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_11_11_10_9 partition list file converted to list type\n",
      "1 partitions to process\n",
      "(11, 11, 10, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_10_9_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_11_11_10_10 partition list file converted to list type\n",
      "6 partitions to process\n",
      "(11, 11, 10, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_10_10_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_11_11_10_11 partition list file converted to list type\n",
      "3 partitions to process\n",
      "(11, 11, 10, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_10_11_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_11_1_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_11_2_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_11_3_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_11_4_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_11_5_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_11_6_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_11_7_visible10 written\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_11_11_11_8 partition list file converted to list type\n",
      "1 partitions to process\n",
      "(11, 11, 11, 8)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_11_8_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_11_11_11_9 partition list file converted to list type\n",
      "1 partitions to process\n",
      "(11, 11, 11, 9)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_11_9_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_11_11_11_10 partition list file converted to list type\n",
      "3 partitions to process\n",
      "(11, 11, 11, 10)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_11_10_visible10 written\n",
      "0 admissible configurations found\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//partitions//H2_1_1_part_11_11_11_11 partition list file converted to list type\n",
      "3 partitions to process\n",
      "(11, 11, 11, 11)\n",
      "ST5_data//H_2_1t6//2_branch_point_TEST//align_list_visible//H2_1_1_align_list11_11_11_11_visible10 written\n",
      "0 admissible configurations found\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Process PoolWorker-1:\n",
      "Traceback (most recent call last):\n",
      "  File \"/home/affinebeast/SageMath/local/lib/python2.7/multiprocessing/process.py\", line 267, in _bootstrap\n",
      "    self.run()\n",
      "  File \"/home/affinebeast/SageMath/local/lib/python2.7/multiprocessing/process.py\", line 114, in run\n",
      "    self._target(*self._args, **self._kwargs)\n",
      "  File \"/home/affinebeast/SageMath/local/lib/python2.7/multiprocessing/pool.py\", line 102, in worker\n",
      "    task = get()\n",
      "  File \"/home/affinebeast/SageMath/local/lib/python2.7/multiprocessing/queues.py\", line 376, in get\n",
      "    return recv()\n",
      "  File \"src/cysignals/signals.pyx\", line 265, in cysignals.signals.python_check_interrupt\n",
      "  File \"src/cysignals/signals.pyx\", line 98, in cysignals.signals.sig_raise_exception\n",
      "KeyboardInterrupt\n"
     ]
    }
   ],
   "source": [
    "if True:\n",
    "    pool = Pool(processes=1)\n",
    "    pool.map(part_list_visible_sc_check_from_file_for_pool, visible_range_available_list(s0_range_full = False))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "if False:\n",
    "    pool = Pool(processes=14)\n",
    "    pool.map(part_list_visible_sc_check_from_file_for_pool, visible_range_available_list())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Appendix: Unnecessary Functions"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "It is natural to try to perform the visible check on the partitions corresponding to the 1-cylinder diagram in H(1,1).  However, the search does not return any useful results.  In fact, all possible combinations of parameters do not lead to a contradiction.  Therefore, we excluded this search all together.  The interested reader can use the function below to see that this is the case.  The function is identical to the one used above, but many commands have been simplified due to the particular setting."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#The following function is completely useless in that it returns the list of all combinatorial possibilities.\n",
    "#Since it does not result in a reduction, there is no reason to execute it.\n",
    "\n",
    "def part_list_visible_sc_check_simple(s1, part_list = H1t2_part):\n",
    "    #This function is designed to be minimally intensive on RAM\n",
    "    #The idea is to construct each align list per partition and \n",
    "    #only store data that passes the non-visible check\n",
    "    filename_root = 'H1_1_align_list'\n",
    "    t_1_max = 72-2*s1\n",
    "    total = []\n",
    "    count = 0\n",
    "    part_list_len_str = str(len(part_list))\n",
    "    for part in part_list:\n",
    "        count += 1\n",
    "        t_1 = part[0]\n",
    "        if t_1 <= t_1_max:\n",
    "            admissible = visible_top_init_check(s1, part, [[0,1,2,3], [0,1,2,3]])\n",
    "            if len(admissible) > 0:\n",
    "                total.append(admissible)\n",
    "            if count%100000==0:\n",
    "                print(count,i)\n",
    "                print('Processing ' + str(part_list.index(part)+1) + ' of ' + part_list_len_str + ' partitions')\n",
    "    filename = filename_root+'_visible'+str(s1)\n",
    "    with open(filename, 'w') as file:\n",
    "        file.write(str(total))\n",
    "    print(filename + ' written')\n",
    "    return total"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#At this point, none of the files above need to be loaded for this to run.\n",
    "#Once the files above are generated, the file sizes are small enough that these can be loaded on the fly.\n",
    "\n",
    "def align_list_visible_to_window_t0_pair(align_list_visible):\n",
    "    coord_pair = []\n",
    "    for config in align_list_visible:\n",
    "        coord_pair.append((config[0], config[1][0]))\n",
    "    return coord_pair\n",
    "\n",
    "def combine_align_list_visible(align_list_visible1, align_list_visible2):\n",
    "    print(str(len(align_list_visible1)) + '*' + str(len(align_list_visible2)) + '=' \n",
    "          +str(len(align_list_visible1)*len(align_list_visible2)) + ' combinations to check')\n",
    "    coord_pair_list1 = align_list_visible_to_window_t0_pair(align_list_visible1)\n",
    "    print(align_list_visible1, len(align_list_visible1))\n",
    "    print(coord_pair_list1, len(coord_pair_list1))\n",
    "    width = sum(align_list_visible1[0][1])\n",
    "    print('Coordinate pair list generated for first align_list_visible')\n",
    "    print(coord_pair_list1)\n",
    "    total = []\n",
    "    for coord_pair in enumerate(coord_pair_list1):\n",
    "        config1 = align_list_visible1[coord_pair[0]]\n",
    "        for config2 in align_list_visible2:\n",
    "            if coord_pair[1] == (config2[1][0], config2[0]):\n",
    "                for s_start in config1[3]:\n",
    "                    for t_start in config2[3]:\n",
    "                        check_starts = 2*sum(coord_pair[1]) + s_start + t_start\n",
    "                        #This is all that needs to be computed to prove that the start numbers align\n",
    "                        if check_starts == width:\n",
    "                            print(s_start, t_start)\n",
    "                            total += [(align_list_visible1[coord_pair[0]][1:3], s_start, config2[1:3])]\n",
    "                        else:\n",
    "                            print('Failed check_starts test', config1, config2)\n",
    "    return total\n",
    "\n",
    "def combine_align_list_visible_write_file(s_range = range(4,10), \n",
    "                                          s_filename_root = 'align_list_visible//H_2_2_1_1_align_list_', \n",
    "                                          t_range = range(9,16,2), \n",
    "                                          t_filename_root = 'align_list_visible//H1_1_align_list_',\n",
    "                                          root_dir = 'ST5_data//H_2_2_1t4//1_branch_point//'):\n",
    "    admissible_list = []\n",
    "    for s in s_range:\n",
    "        for t in t_range:\n",
    "            t_align_list_visible_filename = root_dir + t_filename_root + str(t) + '_visible_' + str(s)\n",
    "            with open(t_align_list_visible_filename, 'r') as file:\n",
    "                t_align_list_visible = eval(file.read())\n",
    "                print(t_align_list_visible_filename + ' read')\n",
    "            s_align_list_visible_filename = root_dir + s_filename_root + str(s) + '_visible_' + str(t)\n",
    "            with open(s_align_list_visible_filename, 'r') as file:\n",
    "                s_align_list_visible = eval(file.read())\n",
    "                print(s_align_list_visible_filename + ' read')\n",
    "            if t_align_list_visible == [] or s_align_list_visible == []:\n",
    "                print('empty list')\n",
    "                admissible_list += []\n",
    "            else:\n",
    "                admissible_list += combine_align_list_visible(t_align_list_visible, s_align_list_visible)\n",
    "    admissible_list_filename = root_dir + 'admissible_list'\n",
    "    with open(admissible_list_filename, 'w') as file:\n",
    "            file.write(str(admissible_list))\n",
    "    return 'admissible_list written with ' + str(len(admissible_list)) + ' elements'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "if False:\n",
    "    for s in range(8,18):\n",
    "        part_list_visible_sc_check_simple(s)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.3",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ST5_files/ST5_Search_H_2,1,1,1,1,1,1__2_Branch_Points.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# $\\mathcal{H}(2,1^6)$ Extra Branching Occurs Over Two Points"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This notebook addresses the case where there is one simple zero over each of the four $2$-torsion points, and the two remaining simple zeros occur over one of the $2$-torsion points corresponding to $\\{(0,0), (1,0)\\}$ and the double zero occurs over one of the points in $\\{(0,1), (1,1)\\}$.\n",
    "\n",
    "We recall that in $\\mathcal{H}(2,1^6)$, $d_{opt} = 36$ and by the arrangement above, there is a $2$-torsion point in the boundary of each horizontal cylinder that has exactly one simple zero above it."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This case is representative of all other cases and NOT like the other case in this stratum.  Due to the smaller file sizes, it is possible to perform the analysis piecemeal and store all intermediate data.  We will not emphasize this point in any other stratum."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "import re\n",
    "from multiprocessing import Pool"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "#These are the 1-Cylinder diagram lists from the strata H(1,1,1,1) and H(2,1,1)\n",
    "#We copied them here rather than calling them from an external file\n",
    "\n",
    "H1t4_cyl_diags = [[[[0,3,7,4,1,2,6,5],[0,3,6,4,1,2,7,5]]], [[[0,7,2,1,6,4,5,3],[0,6,7,5,2,1,4,3]]], \n",
    "                  [[[0,7,5,1,3,2,4,6],[0,1,4,7,3,6,5,2]]], [[[0,7,5,2,3,4,6,1],[0,2,4,7,6,5,3,1]]]]\n",
    "\n",
    "H2_1_1_cyl_diags = [[[[0, 2, 1, 6, 4, 5, 3], [0, 6, 5, 2, 1, 4, 3]]], \n",
    "                    [[[0, 2, 5, 1, 3, 6, 4], [0, 2, 6, 5, 1, 3, 4]]], \n",
    "                    [[[0, 2, 5, 3, 1, 6, 4], [0, 2, 6, 3, 1, 5, 4]]], \n",
    "                    [[[0, 6, 2, 3, 4, 5, 1], [0, 2, 4, 6, 5, 3, 1]]], \n",
    "                    [[[0, 6, 4, 1, 2, 3, 5], [0, 1, 3, 6, 5, 4, 2]]]]\n",
    "\n",
    "#This loads all of the functions for processing cylinder diagrams\n",
    "\n",
    "%run ./ST5_fcns/cyl_diag_fcns.ipynb\n",
    "\n",
    "H2_1_1_vertex_data = strat_odd_sc(H2_1_1_cyl_diags)\n",
    "\n",
    "H1t4_vertex_data = strat_odd_sc(H1t4_cyl_diags)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We recall that in the strata $\\mathcal{H}(2,1,1)$ and $\\mathcal{H}(1^4)$, there are exactly $7$ and $8$ horizontal saddle connections, respectively.  Therefore, we consider partitions of $72$ into $7$ and $8$ positive integers.\n",
    "\n",
    "Among partitions of $72$ into $7$ numbers the minimum of the maximum numbers among all partitions is given by $\\lceil 2d_{opt}/7 \\rceil = 11$.\n",
    "\n",
    "Among partitions of $72$ into $8$ numbers the minimum of the maximum numbers among all partitions is given by $\\lceil 2d_{opt}/8 \\rceil= 10$.\n",
    "\n",
    "Solving $72 - 2(10) - 2t_0 \\geq 0$ implies that the largest value of $t_0$ is $26$.\n",
    "\n",
    "Solving $72 - 2s_0 - 2(11) \\geq 0$ implies that the largest value of $s_0$ is $25$.\n",
    "\n",
    "In summary:\n",
    "\n",
    "$$\\mathcal{H}(1^4): 10 \\leq s_0 \\leq 25$$\n",
    "\n",
    "$$\\mathcal{H}(2,1,1): 11 \\leq t_0 \\leq 26$$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This loads all of the standard partition functions needed for nearly every case\n",
    "#This includes the partition evaluate function\n",
    "\n",
    "%run ./ST5_fcns/partition_functions.ipynb\n",
    "\n",
    "if False:\n",
    "    create_sc_partition_file(t_tuple_begin = (), part_length = 7, t0_range = range(11,27), d_opt = 36, \n",
    "                             filename_root = 'ST5_data//H_2_1t6//2_branch_point//partitions//H2_1_1_part')\n",
    "\n",
    "if False:\n",
    "    create_sc_partition_file(t_tuple_begin = (), part_length = 8, t0_range = range(10,26), d_opt = 36, \n",
    "                             filename_root = 'ST5_data//H_2_1t6//2_branch_point//partitions//H1t4_part')\n",
    "\n",
    "#Load the partitions\n",
    "\n",
    "if False:\n",
    "    with open('ST5_data//H_2_1t6//2_branch_point//partitions//H1t4_part', 'r') as file:\n",
    "        H1t4_part = eval_part(file.read())\n",
    "\n",
    "if False:\n",
    "    with open('ST5_data//H_2_1t6//2_branch_point//partitions//H2_1_1_part', 'r') as file:\n",
    "        H2_1_1_part = eval_part(file.read())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This loads all of the align_list functions needed for nearly every case\n",
    "#This includes the align_list evaluate function\n",
    "\n",
    "%run ./ST5_fcns/align_list_fcns.ipynb\n",
    "\n",
    "if False:\n",
    "    for s in range(11,27):\n",
    "        align_list_write_file(H2_1_1_part, H2_1_1_vertex_data, \n",
    "                              'ST5_data//H_2_1t6//2_branch_point//align_list//H2_1_1_align_list', \n",
    "                              t0 = s)\n",
    "\n",
    "if False:\n",
    "    for t in range(10,26):\n",
    "        align_list_write_file(H1t4_part, H1t4_vertex_data, \n",
    "                              'ST5_data//H_2_1t6//2_branch_point//align_list//H1t4_align_list', \n",
    "                              t0 = t)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This loads all of the visible_align_list functions needed for nearly every case\n",
    "\n",
    "%run ./ST5_fcns/align_list_visible_fcns.ipynb\n",
    "\n",
    "\n",
    "if False:\n",
    "    generate_all_align_list_visible_files(range(11,27), range(10,26), 36, \n",
    "                                          'ST5_data//H_2_1t6//2_branch_point//', \n",
    "                                          'align_list//H1t4_align_list_', \n",
    "                                          'align_list_visible//H1t4_align_list_')\n",
    "\n",
    "if False:\n",
    "    generate_all_align_list_visible_files(range(10,26), range(11,27), 36, \n",
    "                                          'ST5_data//H_2_1t6//2_branch_point//', \n",
    "                                          'align_list//H2_1_1_align_list_', 'align_list_visible//H2_1_1_align_list_')\n",
    "\n",
    "#Alternatively, this can be run with pool to take advantage of multiple processors\n",
    "#Change this to True to print\n",
    "print_pool_instructions(False)\n",
    "\n",
    "def generate_align_list_visible_pool_s(item): \n",
    "    return generate_align_list_visible(item, 36, 'ST5_data//H_2_1t6//2_branch_point//', \n",
    "                                       'align_list//H1t4_align_list_', \n",
    "                                       'align_list_visible//H1t4_align_list_')\n",
    "\n",
    "if False:\n",
    "    pool = Pool(processes=2)\n",
    "    pool.map(generate_align_list_visible_pool_s, \n",
    "             align_visible_to_make_list(range(11,27), range(10,26), 36, \n",
    "                                        'ST5_data//H_2_1t6//2_branch_point//align_list_visible//H1t4_align_list_'))\n",
    "\n",
    "\n",
    "def generate_align_list_visible_pool_t(item): \n",
    "    return generate_align_list_visible(item, 36, 'ST5_data//H_2_1t6//2_branch_point//', \n",
    "                                       'align_list//H2_1_1_align_list_', \n",
    "                                       'align_list_visible//H2_1_1_align_list_')\n",
    "\n",
    "if False:\n",
    "    pool = Pool(processes=12)\n",
    "    pool.map(generate_align_list_visible_pool_t, \n",
    "             align_visible_to_make_list(range(10,26), range(11,27), 36, \n",
    "                                        'ST5_data//H_2_1t6//2_branch_point//align_list_visible//H2_1_1_align_list_'))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "#At this point, none of the files above need to be loaded for this to run.\n",
    "#Once the files above are generated, the file sizes are small enough that these can be loaded on the fly.\n",
    "\n",
    "#This loads all of the visible_align_list functions needed for nearly every case\n",
    "\n",
    "%run ./ST5_fcns/combine_align_list_visible_fcns.ipynb\n",
    "\n",
    "if False:\n",
    "    combine_align_list_visible_write_file(s_range = range(11,27), \n",
    "                                          s_filename_root = 'align_list_visible//H2_1_1_align_list_', \n",
    "                                          t_range = range(10,26), \n",
    "                                          t_filename_root = 'align_list_visible//H1t4_align_list_',\n",
    "                                          d_opt = 36, \n",
    "                                          root_dir = 'ST5_data//H_2_1t6//2_branch_point//')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "admissible_list read with 135533 candidates\n",
      "admissible_list_vert_perm_check written with 636 elements\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the vertical permutation check functions needed for nearly every case\n",
    "#This function can be run once admissible_list is written and without needing to load any other file\n",
    "\n",
    "%run ./ST5_fcns/vert_perm_check_fcns.ipynb\n",
    "\n",
    "#The following line checks that one of the vertical permutations has the correct length of 2*d_opt\n",
    "\n",
    "if True:\n",
    "    vert_perm_check_file(36, 'ST5_data//H_2_1t6//2_branch_point//')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "admissible_list_vert_perm_check read with 636 candidates\n",
      "admissible_list_all_vert_perm_check written with 263 elements\n"
     ]
    }
   ],
   "source": [
    "#This checks that all (both) of the vertical permutations have the correct length of 2*d_opt\n",
    "\n",
    "if True:\n",
    "    all_vert_perm_check_file(36, 'ST5_data//H_2_1t6//2_branch_point//')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 7"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "admissible_list_all_vert_perm_check read with 263 candidates\n",
      "vert_perm_total_1 produced with 17 elements\n",
      "vert_perm_total_2 produced with 0 elements\n",
      "All possibilities have been excluded\n"
     ]
    }
   ],
   "source": [
    "%run ./ST5_fcns/slope_test_fcn.ipynb\n",
    "\n",
    "if True:\n",
    "    final_list = slope_test(36, 'ST5_data//H_2_1t6//2_branch_point//')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.3",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ST5_files/ST5_Search_H_2,2,1,1,1,1__1_Branch_Point.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# $\\mathcal{H}(2,2,1^4)$ Extra Branching Occurs Over One Point"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This notebook addresses the case where there is one simple zero over each of the four $2$-torsion points, and both double zeros descend to a point in $\\{(0,0), (1,0)\\}$.\n",
    "\n",
    "We recall that in $\\mathcal{H}(2,2,1^4)$, $d_{opt} = 18$ and by the arrangement above, there is a $2$-torsion point in the boundary of each horizontal cylinder that has exactly one simple zero above it."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import re\n",
    "import time"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This loads all of the 1-cylinder diagrams in H(2,1^4) formatted as python lists\n",
    "\n",
    "with open('ST5_data//1-cyl_diags//cyl_diags-2_2_1_1-c-1', 'r') as file:\n",
    "    H2_2_1_1_cyl_diags = eval(file.read())\n",
    "\n",
    "H1_1_cyl_diags = [[[[0,1,2,3],[0,1,2,3]]]]\n",
    "\n",
    "#This loads all of the functions for processing cylinder diagrams\n",
    "\n",
    "%run ./ST5_fcns/cyl_diag_fcns.ipynb\n",
    "\n",
    "#This runs almost instantly and constructs\n",
    "#all of the binary lists associated to each\n",
    "#simple zero for every cylinder diagram\n",
    "\n",
    "H2_2_1_1_vertex_data = strat_odd_sc(H2_2_1_1_cyl_diags)\n",
    "\n",
    "H1_1_vertex_data = strat_odd_sc(H1_1_cyl_diags)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Among partitions of $36$ into four odd numbers the minimum of the maximum numbers among all partitions is $2d_{opt}/4 = 9$.\n",
    "\n",
    "For the partition of $36$ into $10$ numbers, we have that the minimum is given by $\\lceil 36/10 \\rceil = 4$.\n",
    "\n",
    "Solving $36 - 2(9) - 2t_0 \\geq 0$ implies that the largest value of $t_0$ is $9$.\n",
    "\n",
    "Solving $36 - 2s_0 - 2(4) \\geq 0$ implies that the largest value of $s_0$ is $14$.  Since the number must be odd, the largest value of $s_0$ is in fact $13$.\n",
    "\n",
    "In summary:\n",
    "\n",
    "$$s_0 \\in \\{9, 11, 13\\} \\text{  and  } 4 \\leq t_0 \\leq 9$$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_2_1t4//1_branch_point//partitions//H1t2_part written\n",
      "ST5_data//H_2_2_1t4//1_branch_point//partitions//H_2_2_1t2_part written\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the standard partition functions needed for nearly every case\n",
    "#It also loads the partition evaluate function\n",
    "\n",
    "%run ./ST5_fcns/partition_functions.ipynb\n",
    "\n",
    "\n",
    "if True:\n",
    "    create_sc_partition_file((), part_length = 4, t0_range = range(9,14), d_opt = 18,\n",
    "                             filename_root = 'ST5_data//H_2_2_1t4//1_branch_point//partitions//H1t2_part')\n",
    "\n",
    "if True:\n",
    "    create_sc_partition_file((), part_length = 10, t0_range = range(4,10), d_opt = 18,\n",
    "                             filename_root = 'ST5_data//H_2_2_1t4//1_branch_point//partitions//H_2_2_1t2_part')\n",
    "\n",
    "#Load the partitions\n",
    "\n",
    "if True:\n",
    "    with open('ST5_data//H_2_2_1t4//1_branch_point//partitions//H1t2_part', 'r') as file:\n",
    "        H1t2_part = eval_part(file.read())\n",
    "\n",
    "if True:\n",
    "    with open('ST5_data//H_2_2_1t4//1_branch_point//partitions//H_2_2_1t2_part', 'r') as file:\n",
    "        H_2_2_1_1_part = eval_part(file.read())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "21 partitions to search\n",
      "2982 partitions to search\n",
      "61047 partitions to search\n",
      "('10000 partitions processed', (6, 5, 3, 3, 3, 6, 2, 4, 2, 2))\n",
      "('20000 partitions processed', (6, 6, 2, 4, 1, 5, 3, 1, 6, 2))\n",
      "('30000 partitions processed', (6, 6, 6, 2, 2, 5, 1, 3, 1, 4))\n",
      "('40000 partitions processed', (6, 4, 2, 2, 3, 1, 5, 5, 4, 4))\n",
      "('50000 partitions processed', (6, 4, 4, 6, 4, 1, 1, 3, 1, 6))\n",
      "('60000 partitions processed', (6, 4, 1, 5, 1, 3, 2, 2, 6, 6))\n",
      "43722 partitions to search\n",
      "('10000 partitions processed', (7, 1, 3, 2, 2, 6, 4, 4, 6, 1))\n",
      "('20000 partitions processed', (7, 7, 4, 4, 4, 2, 2, 2, 1, 3))\n",
      "('30000 partitions processed', (7, 1, 5, 5, 2, 2, 2, 6, 2, 4))\n",
      "('40000 partitions processed', (7, 1, 2, 4, 2, 4, 6, 1, 3, 6))\n",
      "103950 partitions to search\n",
      "('10000 partitions processed', (8, 2, 1, 1, 4, 6, 6, 4, 3, 1))\n",
      "('20000 partitions processed', (8, 1, 5, 6, 2, 2, 2, 7, 1, 2))\n",
      "('30000 partitions processed', (8, 3, 1, 4, 4, 3, 3, 6, 2, 2))\n",
      "('40000 partitions processed', (8, 7, 5, 1, 1, 2, 2, 4, 4, 2))\n",
      "('50000 partitions processed', (8, 2, 2, 3, 7, 2, 1, 1, 8, 2))\n",
      "('60000 partitions processed', (8, 4, 2, 4, 2, 4, 1, 1, 7, 3))\n",
      "('70000 partitions processed', (8, 5, 1, 2, 2, 4, 3, 5, 2, 4))\n",
      "('80000 partitions processed', (8, 3, 1, 2, 2, 4, 3, 3, 6, 4))\n",
      "('90000 partitions processed', (8, 6, 5, 1, 1, 1, 4, 2, 2, 6))\n",
      "('100000 partitions processed', (8, 1, 1, 2, 2, 2, 8, 3, 1, 8))\n",
      "37884 partitions to search\n",
      "('10000 partitions processed', (9, 6, 2, 2, 2, 4, 3, 1, 6, 1))\n",
      "('20000 partitions processed', (9, 1, 8, 2, 2, 2, 1, 3, 6, 2))\n",
      "('30000 partitions processed', (9, 1, 4, 3, 3, 4, 2, 2, 4, 4))\n",
      "1 partitions to search\n",
      "15 partitions to search\n",
      "36 partitions to search\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the align_list functions needed for nearly every case\n",
    "#This includes the align_list evaluate function\n",
    "\n",
    "%run ./ST5_fcns/align_list_fcns.ipynb\n",
    "\n",
    "if True:\n",
    "    for t in range(4,10):\n",
    "        align_list_write_file(H_2_2_1_1_part, H2_2_1_1_vertex_data, \n",
    "                              'ST5_data//H_2_2_1t4//1_branch_point//align_list//H_2_2_1_1_align_list', \n",
    "                              t0 = t)\n",
    "\n",
    "if True:\n",
    "    for t in range(9,14,2):\n",
    "        align_list_write_file(H1t2_part, H1_1_vertex_data, \n",
    "                              'ST5_data//H_2_2_1t4//1_branch_point//align_list//H_1_1_align_list', \n",
    "                              t0 = t)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "total_list generated\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list//H_1_1_align_list_9 read\n",
      "1 configurations to search\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list_visible//H1_1_align_list_9_visible_4 written\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list//H_1_1_align_list_9 read\n",
      "1 configurations to search\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list_visible//H1_1_align_list_9_visible_5 written\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list//H_1_1_align_list_9 read\n",
      "1 configurations to search\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list_visible//H1_1_align_list_9_visible_6 written\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list//H_1_1_align_list_9 read\n",
      "1 configurations to search\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list_visible//H1_1_align_list_9_visible_7 written\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list//H_1_1_align_list_9 read\n",
      "1 configurations to search\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list_visible//H1_1_align_list_9_visible_8 written\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list//H_1_1_align_list_9 read\n",
      "1 configurations to search\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list_visible//H1_1_align_list_9_visible_9 written\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list//H_1_1_align_list_11 read\n",
      "15 configurations to search\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list_visible//H1_1_align_list_11_visible_4 written\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list//H_1_1_align_list_11 read\n",
      "15 configurations to search\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list_visible//H1_1_align_list_11_visible_5 written\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list//H_1_1_align_list_11 read\n",
      "15 configurations to search\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list_visible//H1_1_align_list_11_visible_6 written\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list//H_1_1_align_list_11 read\n",
      "15 configurations to search\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list_visible//H1_1_align_list_11_visible_7 written\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list//H_1_1_align_list_13 read\n",
      "36 configurations to search\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list_visible//H1_1_align_list_13_visible_4 written\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list//H_1_1_align_list_13 read\n",
      "36 configurations to search\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list_visible//H1_1_align_list_13_visible_5 written\n",
      "total_list generated\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list//H_2_2_1_1_align_list_4 read\n",
      "1365 configurations to search\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list_visible//H_2_2_1_1_align_list_4_visible_9 written\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list//H_2_2_1_1_align_list_4 read\n",
      "1365 configurations to search\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list_visible//H_2_2_1_1_align_list_4_visible_11 written\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list//H_2_2_1_1_align_list_4 read\n",
      "1365 configurations to search\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list_visible//H_2_2_1_1_align_list_4_visible_13 written\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list//H_2_2_1_1_align_list_5 read\n",
      "193830 configurations to search\n",
      "(10000, ((5, 3, 3, 4, 4, 4, 4, 4, 4, 1), [[[8, 4, 5, 6, 2, 1, 9, 7, 3, 0], [0, 4, 9, 6, 8, 7, 5, 2, 1, 3]], [[2, 1, 9, 7, 3, 0, 8, 4, 5, 6], [0, 4, 9, 6, 8, 7, 5, 2, 1, 3]]]))\n",
      "(20000, ((5, 5, 4, 4, 3, 3, 4, 4, 2, 2), [[[3, 2, 8, 7, 4, 1, 9, 6, 5, 0], [0, 8, 6, 3, 2, 9, 4, 1, 7, 5]], [[8, 7, 4, 1, 9, 6, 5, 0, 3, 2], [0, 8, 6, 3, 2, 9, 4, 1, 7, 5]]]))\n",
      "(30000, ((5, 5, 4, 2, 2, 5, 5, 2, 4, 2), [[[1, 8, 4, 2, 9, 6, 5, 0, 7, 3], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]], [[6, 5, 0, 7, 3, 1, 8, 4, 2, 9], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(40000, ((5, 1, 2, 4, 4, 5, 5, 4, 4, 2), [[[9, 7, 3, 1, 6, 5, 4, 2, 8, 0], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]], [[5, 4, 2, 8, 0, 9, 7, 3, 1, 6], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]], [[1, 6, 5, 4, 2, 8, 0, 9, 7, 3], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]], [[8, 0, 9, 7, 3, 1, 6, 5, 4, 2], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]]]))\n",
      "(50000, ((5, 4, 2, 5, 5, 4, 2, 4, 2, 3), [[[4, 7, 2, 0, 9, 3, 1, 8, 6, 5], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(60000, ((5, 4, 4, 4, 3, 5, 2, 2, 4, 3), [[[4, 2, 1, 8, 6, 5, 3, 0, 9, 7], [0, 4, 6, 9, 2, 1, 5, 7, 8, 3]], [[5, 3, 0, 9, 7, 4, 2, 1, 8, 6], [0, 4, 6, 9, 2, 1, 5, 7, 8, 3]], [[7, 4, 2, 1, 8, 6, 5, 3, 0, 9], [0, 4, 6, 9, 2, 1, 5, 7, 8, 3]], [[6, 5, 3, 0, 9, 7, 4, 2, 1, 8], [0, 4, 6, 9, 2, 1, 5, 7, 8, 3]]]))\n",
      "(70000, ((5, 2, 5, 5, 2, 2, 4, 4, 4, 3), [[[5, 7, 3, 0, 9, 2, 1, 8, 4, 6], [0, 5, 9, 7, 8, 6, 2, 1, 4, 3]]]))\n",
      "(80000, ((5, 3, 4, 4, 2, 2, 4, 4, 5, 3), [[[4, 7, 2, 0, 9, 3, 1, 8, 6, 5], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(90000, ((5, 5, 4, 4, 5, 1, 2, 4, 2, 4), [[[9, 7, 2, 3, 5, 4, 6, 8, 1, 0], [0, 2, 4, 7, 6, 5, 8, 9, 3, 1]], [[2, 3, 5, 4, 6, 8, 1, 0, 9, 7], [0, 2, 4, 7, 6, 5, 8, 9, 3, 1]]]))\n",
      "(100000, ((5, 5, 2, 2, 2, 4, 5, 5, 2, 4), [[[5, 4, 1, 6, 8, 0, 9, 7, 3, 2], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(110000, ((5, 1, 4, 5, 5, 2, 4, 2, 4, 4), [[[9, 4, 6, 5, 2, 1, 8, 7, 3, 0], [0, 4, 8, 2, 1, 5, 9, 7, 6, 3]]]))\n",
      "(120000, ((5, 3, 2, 3, 5, 4, 2, 4, 4, 4), [[[8, 1, 0, 9, 7, 4, 2, 3, 6, 5], [0, 2, 8, 6, 7, 5, 9, 4, 3, 1]]]))\n",
      "(130000, ((5, 1, 2, 2, 4, 4, 5, 5, 4, 4), [[[2, 8, 5, 0, 3, 1, 9, 6, 7, 4], [0, 9, 8, 4, 2, 7, 3, 1, 6, 5]]]))\n",
      "(140000, ((5, 2, 4, 4, 4, 5, 3, 2, 2, 5), [[[6, 5, 8, 1, 0, 9, 7, 2, 3, 4], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(150000, ((5, 3, 5, 2, 4, 2, 4, 4, 2, 5), [[[2, 1, 9, 7, 3, 0, 8, 4, 5, 6], [0, 4, 9, 6, 7, 8, 5, 2, 1, 3]]]))\n",
      "(160000, ((5, 3, 2, 4, 2, 4, 4, 4, 3, 5), [[[9, 6, 5, 0, 7, 3, 1, 8, 4, 2], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(170000, ((5, 2, 4, 3, 3, 4, 4, 2, 4, 5), [[[4, 7, 2, 0, 9, 3, 1, 8, 6, 5], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(180000, ((5, 4, 2, 2, 2, 5, 3, 4, 4, 5), [[[7, 3, 0, 8, 4, 5, 6, 2, 1, 9], [0, 4, 9, 6, 7, 8, 5, 2, 1, 3]]]))\n",
      "(190000, ((5, 4, 4, 2, 4, 2, 2, 3, 5, 5), [[[5, 7, 3, 2, 9, 6, 4, 0, 1, 8], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list_visible//H_2_2_1_1_align_list_5_visible_9 written\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list//H_2_2_1_1_align_list_5 read\n",
      "193830 configurations to search\n",
      "(10000, ((5, 3, 3, 4, 4, 4, 4, 4, 4, 1), [[[8, 4, 5, 6, 2, 1, 9, 7, 3, 0], [0, 4, 9, 6, 8, 7, 5, 2, 1, 3]], [[2, 1, 9, 7, 3, 0, 8, 4, 5, 6], [0, 4, 9, 6, 8, 7, 5, 2, 1, 3]]]))\n",
      "(20000, ((5, 5, 4, 4, 3, 3, 4, 4, 2, 2), [[[3, 2, 8, 7, 4, 1, 9, 6, 5, 0], [0, 8, 6, 3, 2, 9, 4, 1, 7, 5]], [[8, 7, 4, 1, 9, 6, 5, 0, 3, 2], [0, 8, 6, 3, 2, 9, 4, 1, 7, 5]]]))\n",
      "(30000, ((5, 5, 4, 2, 2, 5, 5, 2, 4, 2), [[[1, 8, 4, 2, 9, 6, 5, 0, 7, 3], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]], [[6, 5, 0, 7, 3, 1, 8, 4, 2, 9], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(40000, ((5, 1, 2, 4, 4, 5, 5, 4, 4, 2), [[[9, 7, 3, 1, 6, 5, 4, 2, 8, 0], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]], [[5, 4, 2, 8, 0, 9, 7, 3, 1, 6], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]], [[1, 6, 5, 4, 2, 8, 0, 9, 7, 3], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]], [[8, 0, 9, 7, 3, 1, 6, 5, 4, 2], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]]]))\n",
      "(50000, ((5, 4, 2, 5, 5, 4, 2, 4, 2, 3), [[[4, 7, 2, 0, 9, 3, 1, 8, 6, 5], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(60000, ((5, 4, 4, 4, 3, 5, 2, 2, 4, 3), [[[4, 2, 1, 8, 6, 5, 3, 0, 9, 7], [0, 4, 6, 9, 2, 1, 5, 7, 8, 3]], [[5, 3, 0, 9, 7, 4, 2, 1, 8, 6], [0, 4, 6, 9, 2, 1, 5, 7, 8, 3]], [[7, 4, 2, 1, 8, 6, 5, 3, 0, 9], [0, 4, 6, 9, 2, 1, 5, 7, 8, 3]], [[6, 5, 3, 0, 9, 7, 4, 2, 1, 8], [0, 4, 6, 9, 2, 1, 5, 7, 8, 3]]]))\n",
      "(70000, ((5, 2, 5, 5, 2, 2, 4, 4, 4, 3), [[[5, 7, 3, 0, 9, 2, 1, 8, 4, 6], [0, 5, 9, 7, 8, 6, 2, 1, 4, 3]]]))\n",
      "(80000, ((5, 3, 4, 4, 2, 2, 4, 4, 5, 3), [[[4, 7, 2, 0, 9, 3, 1, 8, 6, 5], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(90000, ((5, 5, 4, 4, 5, 1, 2, 4, 2, 4), [[[9, 7, 2, 3, 5, 4, 6, 8, 1, 0], [0, 2, 4, 7, 6, 5, 8, 9, 3, 1]], [[2, 3, 5, 4, 6, 8, 1, 0, 9, 7], [0, 2, 4, 7, 6, 5, 8, 9, 3, 1]]]))\n",
      "(100000, ((5, 5, 2, 2, 2, 4, 5, 5, 2, 4), [[[5, 4, 1, 6, 8, 0, 9, 7, 3, 2], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(110000, ((5, 1, 4, 5, 5, 2, 4, 2, 4, 4), [[[9, 4, 6, 5, 2, 1, 8, 7, 3, 0], [0, 4, 8, 2, 1, 5, 9, 7, 6, 3]]]))\n",
      "(120000, ((5, 3, 2, 3, 5, 4, 2, 4, 4, 4), [[[8, 1, 0, 9, 7, 4, 2, 3, 6, 5], [0, 2, 8, 6, 7, 5, 9, 4, 3, 1]]]))\n",
      "(130000, ((5, 1, 2, 2, 4, 4, 5, 5, 4, 4), [[[2, 8, 5, 0, 3, 1, 9, 6, 7, 4], [0, 9, 8, 4, 2, 7, 3, 1, 6, 5]]]))\n",
      "(140000, ((5, 2, 4, 4, 4, 5, 3, 2, 2, 5), [[[6, 5, 8, 1, 0, 9, 7, 2, 3, 4], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(150000, ((5, 3, 5, 2, 4, 2, 4, 4, 2, 5), [[[2, 1, 9, 7, 3, 0, 8, 4, 5, 6], [0, 4, 9, 6, 7, 8, 5, 2, 1, 3]]]))\n",
      "(160000, ((5, 3, 2, 4, 2, 4, 4, 4, 3, 5), [[[9, 6, 5, 0, 7, 3, 1, 8, 4, 2], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(170000, ((5, 2, 4, 3, 3, 4, 4, 2, 4, 5), [[[4, 7, 2, 0, 9, 3, 1, 8, 6, 5], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(180000, ((5, 4, 2, 2, 2, 5, 3, 4, 4, 5), [[[7, 3, 0, 8, 4, 5, 6, 2, 1, 9], [0, 4, 9, 6, 7, 8, 5, 2, 1, 3]]]))\n",
      "(190000, ((5, 4, 4, 2, 4, 2, 2, 3, 5, 5), [[[5, 7, 3, 2, 9, 6, 4, 0, 1, 8], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list_visible//H_2_2_1_1_align_list_5_visible_11 written\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list//H_2_2_1_1_align_list_5 read\n",
      "193830 configurations to search\n",
      "(10000, ((5, 3, 3, 4, 4, 4, 4, 4, 4, 1), [[[8, 4, 5, 6, 2, 1, 9, 7, 3, 0], [0, 4, 9, 6, 8, 7, 5, 2, 1, 3]], [[2, 1, 9, 7, 3, 0, 8, 4, 5, 6], [0, 4, 9, 6, 8, 7, 5, 2, 1, 3]]]))\n",
      "(20000, ((5, 5, 4, 4, 3, 3, 4, 4, 2, 2), [[[3, 2, 8, 7, 4, 1, 9, 6, 5, 0], [0, 8, 6, 3, 2, 9, 4, 1, 7, 5]], [[8, 7, 4, 1, 9, 6, 5, 0, 3, 2], [0, 8, 6, 3, 2, 9, 4, 1, 7, 5]]]))\n",
      "(30000, ((5, 5, 4, 2, 2, 5, 5, 2, 4, 2), [[[1, 8, 4, 2, 9, 6, 5, 0, 7, 3], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]], [[6, 5, 0, 7, 3, 1, 8, 4, 2, 9], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(40000, ((5, 1, 2, 4, 4, 5, 5, 4, 4, 2), [[[9, 7, 3, 1, 6, 5, 4, 2, 8, 0], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]], [[5, 4, 2, 8, 0, 9, 7, 3, 1, 6], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]], [[1, 6, 5, 4, 2, 8, 0, 9, 7, 3], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]], [[8, 0, 9, 7, 3, 1, 6, 5, 4, 2], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]]]))\n",
      "(50000, ((5, 4, 2, 5, 5, 4, 2, 4, 2, 3), [[[4, 7, 2, 0, 9, 3, 1, 8, 6, 5], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(60000, ((5, 4, 4, 4, 3, 5, 2, 2, 4, 3), [[[4, 2, 1, 8, 6, 5, 3, 0, 9, 7], [0, 4, 6, 9, 2, 1, 5, 7, 8, 3]], [[5, 3, 0, 9, 7, 4, 2, 1, 8, 6], [0, 4, 6, 9, 2, 1, 5, 7, 8, 3]], [[7, 4, 2, 1, 8, 6, 5, 3, 0, 9], [0, 4, 6, 9, 2, 1, 5, 7, 8, 3]], [[6, 5, 3, 0, 9, 7, 4, 2, 1, 8], [0, 4, 6, 9, 2, 1, 5, 7, 8, 3]]]))\n",
      "(70000, ((5, 2, 5, 5, 2, 2, 4, 4, 4, 3), [[[5, 7, 3, 0, 9, 2, 1, 8, 4, 6], [0, 5, 9, 7, 8, 6, 2, 1, 4, 3]]]))\n",
      "(80000, ((5, 3, 4, 4, 2, 2, 4, 4, 5, 3), [[[4, 7, 2, 0, 9, 3, 1, 8, 6, 5], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(90000, ((5, 5, 4, 4, 5, 1, 2, 4, 2, 4), [[[9, 7, 2, 3, 5, 4, 6, 8, 1, 0], [0, 2, 4, 7, 6, 5, 8, 9, 3, 1]], [[2, 3, 5, 4, 6, 8, 1, 0, 9, 7], [0, 2, 4, 7, 6, 5, 8, 9, 3, 1]]]))\n",
      "(100000, ((5, 5, 2, 2, 2, 4, 5, 5, 2, 4), [[[5, 4, 1, 6, 8, 0, 9, 7, 3, 2], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(110000, ((5, 1, 4, 5, 5, 2, 4, 2, 4, 4), [[[9, 4, 6, 5, 2, 1, 8, 7, 3, 0], [0, 4, 8, 2, 1, 5, 9, 7, 6, 3]]]))\n",
      "(120000, ((5, 3, 2, 3, 5, 4, 2, 4, 4, 4), [[[8, 1, 0, 9, 7, 4, 2, 3, 6, 5], [0, 2, 8, 6, 7, 5, 9, 4, 3, 1]]]))\n",
      "(130000, ((5, 1, 2, 2, 4, 4, 5, 5, 4, 4), [[[2, 8, 5, 0, 3, 1, 9, 6, 7, 4], [0, 9, 8, 4, 2, 7, 3, 1, 6, 5]]]))\n",
      "(140000, ((5, 2, 4, 4, 4, 5, 3, 2, 2, 5), [[[6, 5, 8, 1, 0, 9, 7, 2, 3, 4], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(150000, ((5, 3, 5, 2, 4, 2, 4, 4, 2, 5), [[[2, 1, 9, 7, 3, 0, 8, 4, 5, 6], [0, 4, 9, 6, 7, 8, 5, 2, 1, 3]]]))\n",
      "(160000, ((5, 3, 2, 4, 2, 4, 4, 4, 3, 5), [[[9, 6, 5, 0, 7, 3, 1, 8, 4, 2], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(170000, ((5, 2, 4, 3, 3, 4, 4, 2, 4, 5), [[[4, 7, 2, 0, 9, 3, 1, 8, 6, 5], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(180000, ((5, 4, 2, 2, 2, 5, 3, 4, 4, 5), [[[7, 3, 0, 8, 4, 5, 6, 2, 1, 9], [0, 4, 9, 6, 7, 8, 5, 2, 1, 3]]]))\n",
      "(190000, ((5, 4, 4, 2, 4, 2, 2, 3, 5, 5), [[[5, 7, 3, 2, 9, 6, 4, 0, 1, 8], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list_visible//H_2_2_1_1_align_list_5_visible_13 written\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list//H_2_2_1_1_align_list_6 read\n",
      "3968055 configurations to search\n",
      "(10000, ((6, 5, 5, 2, 6, 6, 2, 2, 1, 1), [[[9, 7, 5, 1, 6, 4, 3, 2, 8, 0], [0, 1, 7, 4, 9, 3, 6, 8, 5, 2]]]))\n",
      "(20000, ((6, 5, 1, 4, 6, 6, 4, 2, 1, 1), [[[3, 0, 9, 4, 6, 5, 2, 1, 8, 7], [0, 4, 8, 2, 1, 5, 9, 7, 6, 3]]]))\n",
      "(30000, ((6, 3, 3, 4, 6, 4, 6, 2, 1, 1), [[[9, 7, 5, 1, 6, 4, 3, 2, 8, 0], [0, 1, 7, 4, 9, 3, 6, 8, 5, 2]]]))\n",
      "(40000, ((6, 6, 6, 4, 2, 2, 5, 3, 1, 1), [[[3, 2, 8, 6, 7, 5, 1, 9, 4, 0], [0, 5, 1, 8, 9, 7, 3, 2, 6, 4]]]))\n",
      "(50000, ((6, 2, 6, 4, 5, 5, 2, 4, 1, 1), [[[5, 8, 0, 9, 7, 4, 1, 6, 3, 2], [0, 1, 8, 6, 4, 9, 3, 5, 7, 2]]]))\n",
      "(60000, ((6, 2, 4, 6, 5, 3, 4, 4, 1, 1), [[[3, 1, 8, 6, 5, 4, 7, 2, 0, 9], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(70000, ((6, 4, 4, 2, 6, 3, 5, 4, 1, 1), [[[8, 0, 9, 7, 3, 2, 4, 1, 6, 5], [0, 1, 7, 6, 8, 4, 9, 3, 5, 2]], [[4, 1, 6, 5, 8, 0, 9, 7, 3, 2], [0, 1, 7, 6, 8, 4, 9, 3, 5, 2]]]))\n",
      "(80000, ((6, 3, 1, 4, 6, 4, 6, 4, 1, 1), [[[3, 0, 9, 4, 6, 5, 2, 1, 8, 7], [0, 4, 8, 2, 1, 5, 7, 9, 6, 3]]]))\n",
      "(90000, ((6, 4, 4, 2, 4, 6, 3, 5, 1, 1), [[[7, 3, 0, 9, 2, 1, 8, 4, 6, 5], [0, 5, 9, 7, 8, 6, 2, 1, 4, 3]]]))\n",
      "(100000, ((6, 4, 6, 2, 5, 3, 2, 6, 1, 1), [[[3, 0, 2, 1, 9, 5, 4, 6, 7, 8], [0, 4, 2, 1, 5, 7, 9, 8, 6, 3]]]))\n",
      "(110000, ((6, 4, 4, 4, 4, 3, 3, 6, 1, 1), [[[8, 0, 9, 7, 4, 3, 5, 1, 6, 2], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(120000, ((6, 5, 1, 2, 6, 4, 4, 6, 1, 1), [[[3, 0, 9, 4, 5, 2, 1, 8, 6, 7], [0, 4, 6, 9, 7, 8, 2, 1, 5, 3]]]))\n",
      "(130000, ((6, 6, 1, 5, 2, 2, 6, 6, 1, 1), [[[4, 5, 7, 2, 0, 9, 3, 1, 8, 6], [0, 8, 5, 3, 1, 4, 7, 9, 6, 2]]]))\n",
      "(140000, ((6, 6, 2, 6, 6, 4, 1, 1, 3, 1), [[[7, 2, 0, 9, 5, 3, 1, 8, 6, 4], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(150000, ((6, 6, 6, 5, 3, 2, 2, 2, 3, 1), [[[2, 3, 6, 5, 8, 1, 0, 9, 7, 4], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]], [[1, 0, 9, 7, 4, 2, 3, 6, 5, 8], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(160000, ((6, 4, 2, 6, 4, 5, 3, 2, 3, 1), [[[1, 8, 4, 6, 7, 5, 3, 0, 9, 2], [0, 5, 6, 2, 1, 4, 7, 8, 9, 3]]]))\n",
      "(170000, ((6, 6, 1, 3, 4, 6, 4, 2, 3, 1), [[[4, 3, 9, 7, 6, 0, 2, 8, 5, 1], [0, 2, 4, 3, 7, 5, 1, 9, 8, 6]]]))\n",
      "(180000, ((6, 2, 6, 6, 1, 3, 6, 2, 3, 1), [[[3, 0, 2, 1, 9, 5, 4, 6, 7, 8], [0, 4, 2, 1, 5, 7, 9, 8, 6, 3]]]))\n",
      "(190000, ((6, 2, 4, 6, 6, 4, 1, 3, 3, 1), [[[8, 5, 7, 3, 2, 9, 6, 4, 0, 1], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(200000, ((6, 6, 4, 2, 4, 5, 1, 4, 3, 1), [[[4, 5, 8, 1, 0, 9, 2, 3, 7, 6], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(210000, ((6, 4, 2, 5, 3, 6, 2, 4, 3, 1), [[[2, 3, 7, 4, 6, 5, 8, 1, 0, 9], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]], [[5, 8, 1, 0, 9, 2, 3, 7, 4, 6], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(220000, ((6, 1, 3, 6, 6, 2, 4, 4, 3, 1), [[[6, 8, 0, 9, 7, 3, 2, 4, 5, 1], [0, 1, 8, 7, 4, 9, 3, 6, 5, 2]]]))\n",
      "(230000, ((6, 4, 2, 4, 6, 1, 5, 4, 3, 1), [[[9, 7, 2, 4, 5, 3, 6, 1, 8, 0], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]]]))\n",
      "(240000, ((6, 2, 3, 3, 4, 4, 6, 4, 3, 1), [[[8, 6, 4, 7, 2, 0, 9, 5, 3, 1], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(250000, ((6, 2, 4, 6, 2, 2, 5, 5, 3, 1), [[[4, 8, 2, 0, 1, 9, 7, 5, 3, 6], [0, 1, 3, 7, 6, 8, 5, 4, 9, 2]]]))\n",
      "(260000, ((6, 6, 2, 4, 3, 3, 2, 6, 3, 1), [[[5, 4, 6, 8, 1, 0, 9, 7, 2, 3], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(270000, ((6, 4, 2, 6, 2, 3, 3, 6, 3, 1), [[[8, 0, 9, 7, 2, 5, 3, 1, 6, 4], [0, 1, 7, 6, 8, 5, 4, 9, 3, 2]]]))\n",
      "(280000, ((6, 3, 1, 2, 6, 4, 4, 6, 3, 1), [[[4, 3, 5, 8, 1, 0, 9, 2, 7, 6], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(290000, ((6, 4, 3, 1, 2, 4, 6, 6, 3, 1), [[[4, 0, 3, 2, 8, 6, 7, 5, 1, 9], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(300000, ((6, 6, 4, 2, 2, 4, 5, 1, 5, 1), [[[3, 2, 8, 6, 7, 5, 1, 9, 4, 0], [0, 5, 1, 8, 9, 7, 3, 2, 6, 4]]]))\n",
      "(310000, ((6, 2, 5, 5, 4, 4, 2, 2, 5, 1), [[[6, 4, 8, 2, 0, 1, 9, 7, 5, 3], [0, 1, 3, 7, 6, 8, 5, 4, 9, 2]]]))\n",
      "(320000, ((6, 4, 2, 2, 6, 5, 3, 2, 5, 1), [[[5, 4, 1, 6, 8, 0, 9, 7, 3, 2], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(330000, ((6, 6, 4, 1, 1, 6, 4, 2, 5, 1), [[[7, 5, 2, 1, 8, 6, 4, 3, 0, 9], [0, 4, 7, 8, 2, 1, 5, 6, 9, 3]], [[6, 4, 3, 0, 9, 7, 5, 2, 1, 8], [0, 4, 7, 8, 2, 1, 5, 6, 9, 3]], [[9, 7, 5, 2, 1, 8, 6, 4, 3, 0], [0, 4, 7, 8, 2, 1, 5, 6, 9, 3]], [[8, 6, 4, 3, 0, 9, 7, 5, 2, 1], [0, 4, 7, 8, 2, 1, 5, 6, 9, 3]]]))\n",
      "(340000, ((6, 4, 4, 1, 5, 2, 6, 2, 5, 1), [[[7, 5, 3, 2, 6, 4, 8, 1, 0, 9], [0, 2, 8, 7, 6, 5, 4, 9, 3, 1]], [[4, 8, 1, 0, 9, 7, 5, 3, 2, 6], [0, 2, 8, 7, 6, 5, 4, 9, 3, 1]], [[9, 7, 5, 3, 2, 6, 4, 8, 1, 0], [0, 2, 8, 7, 6, 5, 4, 9, 3, 1]], [[6, 4, 8, 1, 0, 9, 7, 5, 3, 2], [0, 2, 8, 7, 6, 5, 4, 9, 3, 1]]]))\n",
      "(350000, ((6, 4, 4, 4, 2, 6, 1, 3, 5, 1), [[[7, 3, 0, 9, 2, 1, 8, 4, 6, 5], [0, 5, 9, 7, 8, 6, 2, 1, 4, 3]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(360000, ((6, 6, 2, 6, 3, 1, 2, 4, 5, 1), [[[9, 5, 3, 1, 8, 6, 4, 7, 2, 0], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]]]))\n",
      "(370000, ((6, 4, 3, 3, 2, 6, 2, 4, 5, 1), [[[9, 2, 7, 4, 6, 3, 5, 8, 1, 0], [0, 2, 5, 7, 6, 8, 9, 4, 3, 1]]]))\n",
      "(380000, ((6, 4, 1, 3, 6, 2, 4, 4, 5, 1), [[[9, 2, 7, 4, 6, 3, 5, 8, 1, 0], [0, 2, 5, 7, 6, 8, 9, 4, 3, 1]]]))\n",
      "(390000, ((6, 2, 2, 6, 3, 1, 6, 4, 5, 1), [[[3, 6, 5, 4, 7, 8, 1, 0, 9, 2], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(400000, ((6, 2, 4, 6, 2, 2, 3, 5, 5, 1), [[[7, 2, 0, 9, 5, 3, 1, 8, 6, 4], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(410000, ((6, 5, 1, 2, 6, 2, 2, 6, 5, 1), [[[1, 0, 9, 2, 3, 6, 4, 7, 5, 8], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(420000, ((6, 2, 6, 2, 3, 1, 4, 6, 5, 1), [[[1, 9, 7, 3, 6, 4, 5, 8, 2, 0], [0, 1, 3, 5, 6, 8, 7, 4, 9, 2]]]))\n",
      "(430000, ((6, 2, 3, 1, 4, 2, 6, 6, 5, 1), [[[7, 4, 1, 6, 3, 2, 5, 8, 0, 9], [0, 1, 8, 6, 4, 9, 3, 5, 7, 2]]]))\n",
      "(440000, ((6, 4, 4, 6, 5, 3, 4, 1, 1, 2), [[[8, 3, 0, 2, 1, 9, 5, 6, 4, 7], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]], [[9, 5, 6, 4, 7, 8, 3, 0, 2, 1], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]]]))\n",
      "(450000, ((6, 5, 5, 4, 4, 2, 6, 1, 1, 2), [[[8, 0, 9, 7, 1, 6, 3, 2, 5, 4], [0, 1, 4, 9, 3, 5, 8, 7, 6, 2]]]))\n",
      "(460000, ((6, 6, 6, 6, 4, 1, 1, 3, 1, 2), [[[6, 4, 8, 2, 0, 1, 9, 7, 5, 3], [0, 1, 3, 7, 6, 8, 5, 4, 9, 2]]]))\n",
      "(470000, ((6, 2, 6, 6, 6, 1, 3, 3, 1, 2), [[[1, 8, 5, 7, 3, 2, 9, 6, 4, 0], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(480000, ((6, 2, 6, 2, 5, 5, 4, 3, 1, 2), [[[4, 8, 0, 9, 7, 2, 5, 3, 1, 6], [0, 1, 7, 6, 8, 5, 4, 9, 3, 2]]]))\n",
      "(490000, ((6, 4, 2, 5, 5, 2, 6, 3, 1, 2), [[[9, 3, 2, 5, 4, 6, 7, 8, 1, 0], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(500000, ((6, 4, 6, 4, 6, 1, 1, 5, 1, 2), [[[8, 6, 3, 0, 9, 5, 4, 7, 2, 1], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(510000, ((6, 6, 2, 2, 5, 5, 2, 5, 1, 2), [[[4, 8, 0, 9, 7, 3, 2, 5, 1, 6], [0, 1, 4, 9, 3, 5, 6, 8, 7, 2]], [[2, 5, 1, 6, 4, 8, 0, 9, 7, 3], [0, 1, 4, 9, 3, 5, 6, 8, 7, 2]]]))\n",
      "(520000, ((6, 4, 4, 3, 5, 2, 4, 5, 1, 2), [[[2, 3, 6, 5, 4, 7, 8, 1, 0, 9], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(530000, ((6, 4, 4, 6, 2, 1, 5, 5, 1, 2), [[[7, 8, 1, 0, 9, 2, 3, 4, 5, 6], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(540000, ((6, 4, 2, 3, 3, 4, 6, 5, 1, 2), [[[7, 4, 2, 8, 6, 5, 0, 3, 1, 9], [0, 9, 6, 4, 2, 3, 1, 8, 7, 5]]]))\n",
      "(550000, ((6, 6, 4, 3, 5, 4, 3, 1, 2, 2), [[[9, 7, 2, 3, 5, 6, 4, 8, 1, 0], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n",
      "(560000, ((6, 1, 5, 6, 4, 4, 5, 1, 2, 2), [[[3, 1, 8, 5, 6, 4, 7, 2, 0, 9], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]], [[4, 7, 2, 0, 9, 3, 1, 8, 5, 6], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]], [[8, 5, 6, 4, 7, 2, 0, 9, 3, 1], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]], [[2, 0, 9, 3, 1, 8, 5, 6, 4, 7], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]]]))\n",
      "(570000, ((6, 5, 5, 3, 5, 4, 2, 2, 2, 2), [[[2, 3, 5, 6, 4, 8, 1, 0, 9, 7], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(580000, ((6, 6, 3, 3, 5, 3, 4, 2, 2, 2), [[[7, 3, 6, 4, 5, 8, 2, 0, 1, 9], [0, 1, 3, 5, 6, 8, 7, 4, 9, 2]]]))\n",
      "(590000, ((6, 3, 1, 6, 6, 3, 5, 2, 2, 2), [[[2, 5, 8, 0, 9, 7, 3, 6, 1, 4], [0, 1, 5, 7, 8, 6, 4, 9, 3, 2]]]))\n",
      "(600000, ((6, 2, 5, 5, 1, 5, 6, 2, 2, 2), [[[4, 6, 5, 7, 8, 1, 0, 9, 2, 3], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(610000, ((6, 6, 3, 1, 6, 6, 1, 3, 2, 2), [[[2, 0, 9, 5, 3, 1, 8, 6, 4, 7], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(620000, ((6, 6, 3, 1, 4, 6, 3, 3, 2, 2), [[[6, 5, 2, 4, 8, 0, 9, 7, 3, 1], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]]]))\n",
      "(630000, ((6, 3, 3, 2, 6, 4, 5, 3, 2, 2), [[[3, 1, 8, 6, 4, 5, 7, 2, 0, 9], [0, 8, 5, 3, 1, 4, 7, 9, 6, 2]], [[5, 7, 2, 0, 9, 3, 1, 8, 6, 4], [0, 8, 5, 3, 1, 4, 7, 9, 6, 2]]]))\n",
      "(640000, ((6, 4, 3, 3, 6, 5, 1, 4, 2, 2), [[[7, 3, 2, 5, 1, 6, 4, 8, 0, 9], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]], [[6, 4, 8, 0, 9, 7, 3, 2, 5, 1], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]]]))\n",
      "(650000, ((6, 5, 5, 2, 4, 3, 3, 4, 2, 2), [[[1, 6, 5, 2, 4, 8, 0, 9, 7, 3], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]]]))\n",
      "(660000, ((6, 5, 1, 4, 5, 3, 4, 4, 2, 2), [[[2, 3, 5, 4, 6, 7, 8, 1, 0, 9], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]], [[8, 1, 0, 9, 2, 3, 5, 4, 6, 7], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]]]))\n",
      "(670000, ((6, 1, 5, 6, 2, 3, 5, 4, 2, 2), [[[1, 0, 9, 3, 2, 4, 6, 5, 7, 8], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(680000, ((6, 2, 5, 5, 1, 3, 6, 4, 2, 2), [[[5, 2, 1, 8, 7, 3, 0, 9, 4, 6], [0, 4, 8, 2, 1, 5, 9, 7, 6, 3]]]))\n",
      "(690000, ((6, 4, 2, 6, 5, 3, 1, 5, 2, 2), [[[4, 0, 3, 2, 8, 6, 7, 5, 1, 9], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(700000, ((6, 3, 5, 4, 4, 2, 3, 5, 2, 2), [[[0, 9, 2, 3, 7, 6, 5, 4, 8, 1], [0, 2, 5, 7, 8, 6, 4, 9, 3, 1]], [[6, 5, 4, 8, 1, 0, 9, 2, 3, 7], [0, 2, 5, 7, 8, 6, 4, 9, 3, 1]]]))\n",
      "(710000, ((6, 2, 3, 1, 6, 6, 3, 5, 2, 2), [[[9, 2, 7, 4, 6, 5, 3, 8, 1, 0], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]], [[1, 0, 9, 2, 7, 4, 6, 5, 3, 8], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(720000, ((6, 6, 1, 1, 2, 6, 5, 5, 2, 2), [[[9, 7, 4, 3, 5, 1, 6, 2, 8, 0], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(730000, ((6, 2, 5, 1, 6, 5, 1, 6, 2, 2), [[[0, 9, 2, 1, 8, 4, 6, 5, 7, 3], [0, 5, 9, 7, 8, 6, 2, 1, 4, 3]]]))\n",
      "(740000, ((6, 6, 6, 3, 1, 1, 3, 6, 2, 2), [[[3, 1, 8, 4, 2, 9, 6, 5, 0, 7], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(750000, ((6, 4, 2, 1, 5, 5, 3, 6, 2, 2), [[[0, 1, 5, 8, 6, 3, 4, 9, 7, 2], [0, 1, 5, 9, 6, 3, 4, 8, 7, 2]], [[2, 0, 1, 5, 8, 6, 3, 4, 9, 7], [0, 1, 5, 9, 6, 3, 4, 8, 7, 2]]]))\n",
      "(760000, ((6, 2, 1, 3, 5, 5, 4, 6, 2, 2), [[[4, 6, 5, 7, 8, 1, 0, 9, 3, 2], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(770000, ((6, 2, 3, 1, 4, 5, 5, 6, 2, 2), [[[3, 6, 5, 4, 7, 8, 1, 0, 9, 2], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(780000, ((6, 6, 4, 6, 6, 1, 1, 1, 3, 2), [[[5, 8, 1, 0, 9, 7, 6, 2, 3, 4], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]]]))\n",
      "(790000, ((6, 6, 4, 6, 2, 3, 3, 1, 3, 2), [[[5, 8, 1, 0, 9, 7, 2, 3, 4, 6], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(800000, ((6, 2, 2, 6, 5, 5, 4, 1, 3, 2), [[[2, 1, 9, 7, 4, 5, 6, 8, 3, 0], [0, 4, 6, 9, 8, 7, 5, 2, 1, 3]], [[0, 2, 1, 9, 7, 4, 5, 6, 8, 3], [0, 4, 6, 9, 8, 7, 5, 2, 1, 3]]]))\n",
      "(810000, ((6, 5, 3, 2, 6, 2, 6, 1, 3, 2), [[[6, 7, 8, 3, 0, 2, 1, 9, 5, 4], [0, 5, 7, 9, 8, 6, 2, 1, 4, 3]]]))\n",
      "(820000, ((6, 2, 6, 6, 6, 1, 1, 3, 3, 2), [[[5, 8, 1, 0, 9, 2, 3, 6, 4, 7], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(830000, ((6, 4, 2, 4, 5, 5, 2, 3, 3, 2), [[[5, 6, 7, 2, 1, 9, 3, 0, 8, 4], [0, 4, 6, 9, 7, 8, 5, 2, 1, 3]]]))\n",
      "(840000, ((6, 2, 4, 5, 5, 2, 4, 3, 3, 2), [[[8, 3, 0, 2, 1, 9, 5, 4, 6, 7], [0, 4, 2, 1, 5, 7, 9, 8, 6, 3]]]))\n",
      "(850000, ((6, 4, 6, 2, 4, 1, 5, 3, 3, 2), [[[2, 9, 7, 6, 0, 3, 8, 4, 1, 5], [0, 3, 7, 5, 2, 4, 1, 9, 8, 6]], [[9, 7, 6, 0, 3, 8, 4, 1, 5, 2], [0, 3, 7, 5, 2, 4, 1, 9, 8, 6]]]))\n",
      "(860000, ((6, 2, 2, 5, 3, 4, 6, 3, 3, 2), [[[7, 4, 3, 5, 1, 6, 2, 8, 0, 9], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(870000, ((6, 4, 4, 3, 5, 2, 2, 5, 3, 2), [[[2, 4, 8, 0, 9, 7, 5, 1, 6, 3], [0, 1, 4, 9, 3, 5, 8, 6, 7, 2]], [[3, 2, 4, 8, 0, 9, 7, 5, 1, 6], [0, 1, 4, 9, 3, 5, 8, 6, 7, 2]]]))\n",
      "(880000, ((6, 2, 6, 6, 2, 1, 3, 5, 3, 2), [[[1, 9, 6, 4, 0, 2, 8, 5, 7, 3], [0, 2, 5, 9, 7, 6, 3, 1, 8, 4]], [[2, 8, 5, 7, 3, 1, 9, 6, 4, 0], [0, 2, 5, 9, 7, 6, 3, 1, 8, 4]]]))\n",
      "(890000, ((6, 4, 2, 3, 3, 4, 4, 5, 3, 2), [[[7, 3, 2, 5, 4, 1, 6, 8, 0, 9], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(900000, ((6, 4, 2, 4, 1, 3, 6, 5, 3, 2), [[[4, 8, 0, 9, 7, 2, 5, 3, 1, 6], [0, 1, 7, 6, 8, 5, 4, 9, 3, 2]]]))\n",
      "(910000, ((6, 5, 3, 2, 6, 6, 1, 1, 4, 2), [[[0, 9, 5, 3, 1, 8, 6, 4, 7, 2], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]], [[8, 6, 4, 7, 2, 0, 9, 5, 3, 1], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]]]))\n",
      "(920000, ((6, 5, 3, 2, 4, 6, 3, 1, 4, 2), [[[7, 4, 2, 3, 6, 5, 8, 1, 0, 9], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]], [[5, 8, 1, 0, 9, 7, 4, 2, 3, 6], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(930000, ((6, 4, 1, 3, 6, 4, 5, 1, 4, 2), [[[2, 3, 5, 6, 4, 8, 1, 0, 9, 7], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n",
      "(940000, ((6, 5, 1, 4, 6, 5, 1, 2, 4, 2), [[[6, 2, 0, 8, 7, 3, 1, 9, 5, 4], [0, 5, 6, 3, 1, 4, 8, 9, 7, 2]]]))\n",
      "(950000, ((6, 4, 5, 3, 4, 3, 3, 2, 4, 2), [[[3, 4, 5, 6, 7, 8, 1, 0, 9, 2], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(960000, ((6, 3, 3, 4, 5, 3, 4, 2, 4, 2), [[[9, 7, 3, 2, 5, 1, 6, 4, 8, 0], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]], [[1, 6, 4, 8, 0, 9, 7, 3, 2, 5], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]]]))\n",
      "(970000, ((6, 4, 6, 1, 3, 3, 5, 2, 4, 2), [[[3, 6, 4, 5, 8, 2, 0, 1, 9, 7], [0, 1, 3, 5, 7, 6, 8, 4, 9, 2]]]))\n",
      "(980000, ((6, 3, 3, 6, 1, 3, 6, 2, 4, 2), [[[2, 3, 4, 6, 5, 7, 8, 1, 0, 9], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(990000, ((6, 6, 6, 3, 1, 4, 1, 3, 4, 2), [[[1, 9, 5, 7, 6, 4, 8, 3, 0, 2], [0, 4, 9, 8, 7, 2, 1, 5, 6, 3]], [[0, 2, 1, 9, 5, 7, 6, 4, 8, 3], [0, 4, 9, 8, 7, 2, 1, 5, 6, 3]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(1000000, ((6, 4, 3, 5, 4, 2, 3, 3, 4, 2), [[[9, 7, 4, 2, 8, 6, 5, 0, 3, 1], [0, 9, 6, 4, 2, 3, 1, 8, 7, 5]]]))\n",
      "(1010000, ((6, 1, 3, 2, 6, 6, 3, 3, 4, 2), [[[0, 9, 7, 5, 3, 2, 6, 4, 8, 1], [0, 2, 8, 7, 6, 5, 4, 9, 3, 1]], [[2, 6, 4, 8, 1, 0, 9, 7, 5, 3], [0, 2, 8, 7, 6, 5, 4, 9, 3, 1]], [[3, 2, 6, 4, 8, 1, 0, 9, 7, 5], [0, 2, 8, 7, 6, 5, 4, 9, 3, 1]], [[1, 0, 9, 7, 5, 3, 2, 6, 4, 8], [0, 2, 8, 7, 6, 5, 4, 9, 3, 1]]]))\n",
      "(1020000, ((6, 2, 5, 1, 2, 6, 5, 3, 4, 2), [[[1, 3, 2, 5, 6, 4, 8, 0, 9, 7], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[7, 1, 3, 2, 5, 6, 4, 8, 0, 9], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(1030000, ((6, 5, 1, 2, 6, 5, 1, 4, 4, 2), [[[5, 3, 1, 6, 4, 8, 0, 9, 7, 2], [0, 1, 7, 6, 8, 5, 4, 9, 3, 2]]]))\n",
      "(1040000, ((6, 4, 6, 5, 1, 1, 3, 4, 4, 2), [[[6, 7, 3, 1, 9, 4, 0, 2, 8, 5], [0, 2, 5, 3, 1, 6, 9, 7, 8, 4]], [[9, 4, 0, 2, 8, 5, 6, 7, 3, 1], [0, 2, 5, 3, 1, 6, 9, 7, 8, 4]]]))\n",
      "(1050000, ((6, 2, 4, 1, 5, 5, 3, 4, 4, 2), [[[4, 3, 5, 8, 1, 0, 9, 2, 7, 6], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(1060000, ((6, 5, 3, 1, 1, 6, 4, 4, 4, 2), [[[9, 5, 6, 3, 1, 8, 7, 4, 0, 2], [0, 2, 5, 8, 3, 1, 6, 7, 9, 4]]]))\n",
      "(1070000, ((6, 3, 1, 2, 4, 5, 5, 4, 4, 2), [[[6, 3, 2, 4, 8, 0, 9, 7, 5, 1], [0, 1, 4, 9, 3, 5, 8, 6, 7, 2]], [[1, 6, 3, 2, 4, 8, 0, 9, 7, 5], [0, 1, 4, 9, 3, 5, 8, 6, 7, 2]]]))\n",
      "(1080000, ((6, 6, 4, 4, 3, 1, 1, 5, 4, 2), [[[7, 5, 8, 1, 0, 9, 2, 3, 6, 4], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(1090000, ((6, 4, 5, 1, 2, 6, 1, 5, 4, 2), [[[9, 7, 3, 2, 5, 4, 1, 6, 8, 0], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(1100000, ((6, 4, 1, 3, 4, 4, 3, 5, 4, 2), [[[9, 6, 4, 5, 7, 8, 3, 0, 2, 1], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]], [[2, 1, 9, 6, 4, 5, 7, 8, 3, 0], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]]]))\n",
      "(1110000, ((6, 4, 2, 1, 1, 6, 5, 5, 4, 2), [[[7, 6, 5, 4, 8, 1, 0, 9, 2, 3], [0, 2, 5, 7, 8, 6, 4, 9, 3, 1]]]))\n",
      "(1120000, ((6, 4, 3, 1, 4, 5, 1, 6, 4, 2), [[[6, 5, 3, 2, 8, 0, 9, 7, 4, 1], [0, 1, 5, 4, 9, 3, 6, 8, 7, 2]]]))\n",
      "(1130000, ((6, 4, 1, 3, 3, 5, 2, 6, 4, 2), [[[5, 1, 8, 4, 2, 9, 6, 0, 3, 7], [0, 3, 9, 4, 2, 8, 5, 1, 7, 6]], [[1, 8, 4, 2, 9, 6, 0, 3, 7, 5], [0, 3, 9, 4, 2, 8, 5, 1, 7, 6]]]))\n",
      "(1140000, ((6, 4, 1, 3, 2, 5, 3, 6, 4, 2), [[[3, 0, 2, 1, 9, 7, 4, 5, 6, 8], [0, 4, 6, 9, 8, 7, 5, 2, 1, 3]], [[8, 3, 0, 2, 1, 9, 7, 4, 5, 6], [0, 4, 6, 9, 8, 7, 5, 2, 1, 3]]]))\n",
      "(1150000, ((6, 3, 3, 1, 1, 6, 4, 6, 4, 2), [[[3, 1, 8, 6, 4, 7, 2, 0, 9, 5], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(1160000, ((6, 1, 3, 1, 5, 2, 6, 6, 4, 2), [[[8, 7, 1, 3, 9, 5, 2, 6, 0, 4], [0, 4, 9, 7, 1, 3, 5, 2, 8, 6]], [[2, 6, 0, 4, 8, 7, 1, 3, 9, 5], [0, 4, 9, 7, 1, 3, 5, 2, 8, 6]]]))\n",
      "(1170000, ((6, 5, 3, 6, 2, 4, 2, 1, 5, 2), [[[1, 9, 5, 4, 6, 7, 8, 3, 0, 2], [0, 4, 7, 9, 8, 2, 1, 5, 6, 3]]]))\n",
      "(1180000, ((6, 2, 6, 2, 4, 5, 3, 1, 5, 2), [[[2, 5, 9, 8, 1, 4, 6, 0, 3, 7], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]], [[0, 3, 7, 2, 5, 9, 8, 1, 4, 6], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]]]))\n",
      "(1190000, ((6, 2, 4, 4, 3, 5, 4, 1, 5, 2), [[[6, 7, 5, 8, 1, 0, 9, 2, 3, 4], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]]]))\n",
      "(1200000, ((6, 4, 2, 3, 5, 2, 6, 1, 5, 2), [[[4, 5, 1, 6, 8, 0, 9, 7, 3, 2], [0, 1, 8, 7, 4, 9, 3, 6, 5, 2]]]))\n",
      "(1210000, ((6, 6, 2, 2, 4, 5, 1, 3, 5, 2), [[[3, 1, 9, 4, 0, 2, 8, 5, 6, 7], [0, 2, 5, 3, 1, 6, 9, 7, 8, 4]], [[0, 2, 8, 5, 6, 7, 3, 1, 9, 4], [0, 2, 5, 3, 1, 6, 9, 7, 8, 4]]]))\n",
      "(1220000, ((6, 2, 6, 2, 3, 5, 2, 3, 5, 2), [[[4, 6, 5, 8, 1, 0, 9, 2, 3, 7], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(1230000, ((6, 4, 4, 1, 5, 2, 4, 3, 5, 2), [[[3, 5, 4, 6, 8, 1, 0, 9, 7, 2], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(1240000, ((6, 4, 4, 2, 3, 1, 6, 3, 5, 2), [[[2, 1, 8, 6, 3, 0, 9, 5, 4, 7], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(1250000, ((6, 6, 2, 6, 1, 1, 2, 5, 5, 2), [[[4, 7, 5, 8, 1, 0, 9, 2, 3, 6], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(1260000, ((6, 2, 3, 3, 2, 6, 2, 5, 5, 2), [[[4, 1, 3, 2, 6, 5, 8, 0, 9, 7], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]], [[5, 8, 0, 9, 7, 4, 1, 3, 2, 6], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]], [[7, 4, 1, 3, 2, 6, 5, 8, 0, 9], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]], [[6, 5, 8, 0, 9, 7, 4, 1, 3, 2], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]]]))\n",
      "(1270000, ((6, 3, 1, 2, 2, 6, 4, 5, 5, 2), [[[8, 1, 0, 9, 7, 2, 3, 5, 4, 6], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(1280000, ((6, 4, 3, 5, 4, 4, 1, 1, 6, 2), [[[1, 6, 2, 5, 3, 4, 8, 0, 9, 7], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]]]))\n",
      "(1290000, ((6, 2, 3, 5, 6, 2, 3, 1, 6, 2), [[[5, 4, 1, 6, 2, 8, 0, 9, 7, 3], [0, 1, 5, 6, 8, 7, 4, 9, 3, 2]]]))\n",
      "(1300000, ((6, 6, 6, 1, 1, 2, 5, 1, 6, 2), [[[4, 3, 2, 8, 0, 9, 7, 5, 1, 6], [0, 1, 7, 4, 9, 3, 6, 8, 5, 2]]]))\n",
      "(1310000, ((6, 6, 6, 3, 3, 1, 1, 2, 6, 2), [[[0, 3, 2, 9, 4, 1, 8, 6, 7, 5], [0, 8, 9, 7, 4, 1, 6, 3, 2, 5]]]))\n",
      "(1320000, ((6, 4, 5, 3, 5, 1, 2, 2, 6, 2), [[[3, 5, 4, 6, 8, 1, 0, 9, 7, 2], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(1330000, ((6, 4, 3, 5, 4, 1, 3, 2, 6, 2), [[[1, 0, 9, 2, 7, 6, 4, 3, 5, 8], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(1340000, ((6, 6, 1, 5, 3, 1, 4, 2, 6, 2), [[[7, 2, 1, 8, 6, 3, 0, 9, 5, 4], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(1350000, ((6, 6, 5, 1, 2, 1, 5, 2, 6, 2), [[[4, 7, 8, 3, 0, 2, 1, 9, 5, 6], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]], [[2, 1, 9, 5, 6, 4, 7, 8, 3, 0], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]]]))\n",
      "(1360000, ((6, 5, 3, 2, 3, 1, 6, 2, 6, 2), [[[1, 8, 6, 7, 4, 0, 3, 2, 9, 5], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(1370000, ((6, 6, 4, 3, 3, 2, 1, 3, 6, 2), [[[3, 2, 5, 4, 1, 6, 8, 0, 9, 7], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(1380000, ((6, 4, 1, 3, 4, 6, 1, 3, 6, 2), [[[0, 9, 3, 6, 4, 2, 5, 7, 8, 1], [0, 2, 8, 6, 5, 9, 4, 7, 3, 1]], [[1, 0, 9, 3, 6, 4, 2, 5, 7, 8], [0, 2, 8, 6, 5, 9, 4, 7, 3, 1]]]))\n",
      "(1390000, ((6, 2, 2, 4, 3, 5, 3, 3, 6, 2), [[[5, 7, 8, 1, 0, 9, 2, 3, 6, 4], [0, 2, 4, 9, 8, 5, 6, 7, 3, 1]]]))\n",
      "(1400000, ((6, 6, 4, 3, 3, 1, 1, 4, 6, 2), [[[7, 5, 1, 2, 9, 4, 0, 3, 8, 6], [0, 3, 6, 5, 1, 2, 7, 9, 8, 4]], [[4, 0, 3, 8, 6, 7, 5, 1, 2, 9], [0, 3, 6, 5, 1, 2, 7, 9, 8, 4]]]))\n",
      "(1410000, ((6, 5, 5, 4, 1, 1, 2, 4, 6, 2), [[[9, 5, 0, 1, 3, 8, 6, 7, 4, 2], [0, 1, 3, 6, 4, 2, 8, 9, 7, 5]]]))\n",
      "(1420000, ((6, 1, 5, 1, 3, 6, 2, 4, 6, 2), [[[8, 5, 1, 4, 3, 9, 7, 6, 0, 2], [0, 2, 4, 3, 7, 5, 1, 9, 8, 6]]]))\n",
      "(1430000, ((6, 6, 3, 3, 1, 1, 4, 4, 6, 2), [[[0, 2, 8, 4, 3, 7, 6, 1, 9, 5], [0, 2, 4, 3, 9, 7, 8, 6, 1, 5]], [[1, 9, 5, 0, 2, 8, 4, 3, 7, 6], [0, 2, 4, 3, 9, 7, 8, 6, 1, 5]]]))\n",
      "(1440000, ((6, 4, 3, 3, 2, 1, 5, 4, 6, 2), [[[6, 5, 3, 2, 8, 0, 9, 7, 4, 1], [0, 1, 5, 4, 9, 3, 6, 8, 7, 2]]]))\n",
      "(1450000, ((6, 2, 1, 1, 5, 3, 6, 4, 6, 2), [[[9, 3, 1, 8, 6, 5, 4, 7, 2, 0], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(1460000, ((6, 3, 1, 2, 6, 4, 1, 5, 6, 2), [[[0, 2, 1, 9, 6, 7, 4, 5, 8, 3], [0, 9, 8, 7, 5, 2, 1, 4, 6, 3]], [[7, 4, 5, 8, 3, 0, 2, 1, 9, 6], [0, 9, 8, 7, 5, 2, 1, 4, 6, 3]]]))\n",
      "(1470000, ((6, 1, 1, 2, 4, 6, 3, 5, 6, 2), [[[7, 4, 1, 3, 2, 6, 5, 8, 0, 9], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]], [[6, 5, 8, 0, 9, 7, 4, 1, 3, 2], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]], [[9, 7, 4, 1, 3, 2, 6, 5, 8, 0], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]], [[2, 6, 5, 8, 0, 9, 7, 4, 1, 3], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]]]))\n",
      "(1480000, ((6, 4, 1, 3, 4, 3, 1, 6, 6, 2), [[[5, 2, 1, 8, 6, 7, 3, 0, 9, 4], [0, 4, 6, 9, 7, 8, 2, 1, 5, 3]]]))\n",
      "(1490000, ((6, 1, 3, 3, 3, 4, 2, 6, 6, 2), [[[9, 6, 4, 0, 1, 8, 5, 7, 3, 2], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(1500000, ((6, 1, 5, 2, 3, 1, 4, 6, 6, 2), [[[0, 8, 4, 5, 6, 7, 2, 1, 9, 3], [0, 4, 6, 9, 7, 8, 5, 2, 1, 3]]]))\n",
      "(1510000, ((6, 1, 1, 1, 5, 2, 6, 6, 6, 2), [[[1, 8, 4, 6, 5, 7, 3, 0, 9, 2], [0, 5, 9, 7, 8, 6, 2, 1, 4, 3]]]))\n",
      "(1520000, ((6, 6, 4, 4, 6, 3, 1, 2, 1, 3), [[[2, 8, 0, 9, 7, 5, 1, 6, 4, 3], [0, 1, 7, 4, 9, 3, 6, 8, 5, 2]]]))\n",
      "(1530000, ((6, 6, 6, 2, 4, 3, 3, 2, 1, 3), [[[1, 8, 4, 6, 5, 7, 3, 0, 9, 2], [0, 5, 9, 7, 8, 6, 2, 1, 4, 3]]]))\n",
      "(1540000, ((6, 4, 2, 4, 5, 5, 4, 2, 1, 3), [[[5, 8, 1, 0, 9, 2, 3, 4, 6, 7], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]]]))\n",
      "(1550000, ((6, 5, 1, 6, 4, 2, 6, 2, 1, 3), [[[2, 9, 5, 1, 8, 6, 7, 4, 0, 3], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(1560000, ((6, 1, 3, 2, 6, 6, 6, 2, 1, 3), [[[1, 0, 9, 2, 3, 5, 4, 6, 7, 8], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]], [[4, 6, 7, 8, 1, 0, 9, 2, 3, 5], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]]]))\n",
      "(1570000, ((6, 4, 4, 6, 6, 1, 1, 4, 1, 3), [[[6, 5, 8, 1, 0, 9, 2, 3, 7, 4], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(1580000, ((6, 2, 6, 4, 3, 5, 2, 4, 1, 3), [[[8, 0, 9, 7, 5, 3, 1, 6, 4, 2], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]]]))\n",
      "(1590000, ((6, 5, 3, 4, 4, 2, 4, 4, 1, 3), [[[1, 9, 5, 6, 4, 7, 8, 3, 0, 2], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]], [[7, 8, 3, 0, 2, 1, 9, 5, 6, 4], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(1600000, ((6, 1, 1, 6, 4, 6, 4, 4, 1, 3), [[[7, 3, 2, 5, 1, 6, 4, 8, 0, 9], [0, 1, 4, 9, 3, 5, 6, 8, 7, 2]], [[4, 8, 0, 9, 7, 3, 2, 5, 1, 6], [0, 1, 4, 9, 3, 5, 6, 8, 7, 2]]]))\n",
      "(1610000, ((6, 4, 2, 5, 1, 4, 6, 4, 1, 3), [[[1, 6, 3, 2, 5, 4, 8, 0, 9, 7], [0, 1, 4, 9, 3, 5, 8, 7, 6, 2]], [[4, 8, 0, 9, 7, 1, 6, 3, 2, 5], [0, 1, 4, 9, 3, 5, 8, 7, 6, 2]]]))\n",
      "(1620000, ((6, 2, 6, 4, 2, 4, 3, 5, 1, 3), [[[8, 5, 7, 3, 2, 9, 6, 4, 0, 1], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(1630000, ((6, 6, 4, 1, 5, 2, 2, 6, 1, 3), [[[7, 5, 3, 1, 6, 4, 2, 8, 0, 9], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]], [[4, 2, 8, 0, 9, 7, 5, 3, 1, 6], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]]]))\n",
      "(1640000, ((6, 6, 6, 2, 2, 1, 3, 6, 1, 3), [[[8, 0, 9, 7, 2, 4, 6, 1, 3, 5], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[0, 9, 7, 2, 4, 6, 1, 3, 5, 8], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(1650000, ((6, 5, 1, 4, 2, 4, 4, 6, 1, 3), [[[4, 8, 0, 9, 7, 3, 2, 5, 1, 6], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]], [[3, 2, 5, 1, 6, 4, 8, 0, 9, 7], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]]]))\n",
      "(1660000, ((6, 2, 3, 3, 4, 2, 6, 6, 1, 3), [[[3, 6, 7, 2, 1, 0, 9, 8, 4, 5], [0, 2, 4, 6, 8, 5, 7, 3, 9, 1]]]))\n",
      "(1670000, ((6, 6, 2, 2, 4, 6, 3, 1, 3, 3), [[[6, 5, 4, 0, 2, 8, 7, 3, 1, 9], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]], [[7, 3, 1, 9, 6, 5, 4, 0, 2, 8], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]]]))\n",
      "(1680000, ((6, 2, 6, 6, 3, 3, 2, 2, 3, 3), [[[3, 2, 5, 4, 1, 6, 8, 0, 9, 7], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(1690000, ((6, 6, 2, 4, 4, 3, 3, 2, 3, 3), [[[5, 1, 6, 4, 8, 0, 9, 7, 3, 2], [0, 1, 7, 4, 9, 3, 5, 8, 6, 2]], [[3, 2, 5, 1, 6, 4, 8, 0, 9, 7], [0, 1, 7, 4, 9, 3, 5, 8, 6, 2]]]))\n",
      "(1700000, ((6, 2, 5, 1, 6, 4, 4, 2, 3, 3), [[[7, 8, 1, 0, 9, 2, 3, 4, 6, 5], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(1710000, ((6, 3, 5, 4, 2, 2, 6, 2, 3, 3), [[[1, 0, 9, 2, 3, 4, 5, 6, 7, 8], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(1720000, ((6, 4, 6, 2, 6, 2, 1, 3, 3, 3), [[[4, 2, 9, 6, 5, 0, 7, 3, 1, 8], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(1730000, ((6, 4, 2, 4, 6, 3, 1, 4, 3, 3), [[[8, 0, 9, 7, 3, 4, 5, 1, 6, 2], [0, 1, 4, 6, 8, 9, 3, 5, 7, 2]], [[6, 2, 8, 0, 9, 7, 3, 4, 5, 1], [0, 1, 4, 6, 8, 9, 3, 5, 7, 2]]]))\n",
      "(1740000, ((6, 2, 1, 5, 6, 4, 2, 4, 3, 3), [[[1, 0, 9, 7, 2, 3, 5, 6, 4, 8], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n",
      "(1750000, ((6, 4, 4, 3, 3, 2, 4, 4, 3, 3), [[[8, 6, 4, 5, 7, 2, 0, 9, 3, 1], [0, 8, 5, 3, 1, 4, 7, 9, 6, 2]], [[2, 0, 9, 3, 1, 8, 6, 4, 5, 7], [0, 8, 5, 3, 1, 4, 7, 9, 6, 2]]]))\n",
      "(1760000, ((6, 4, 4, 2, 2, 3, 5, 4, 3, 3), [[[7, 3, 6, 4, 5, 8, 2, 0, 1, 9], [0, 1, 3, 5, 7, 6, 8, 4, 9, 2]]]))\n",
      "(1770000, ((6, 2, 6, 4, 2, 4, 1, 5, 3, 3), [[[6, 5, 4, 7, 2, 0, 9, 3, 1, 8], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(1780000, ((6, 3, 3, 6, 2, 2, 2, 6, 3, 3), [[[4, 5, 3, 6, 1, 8, 0, 9, 7, 2], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]]]))\n",
      "(1790000, ((6, 2, 4, 2, 6, 1, 3, 6, 3, 3), [[[3, 0, 2, 1, 9, 5, 6, 4, 7, 8], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]], [[5, 6, 4, 7, 8, 3, 0, 2, 1, 9], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]]]))\n",
      "(1800000, ((6, 2, 6, 2, 1, 1, 6, 6, 3, 3), [[[4, 6, 5, 8, 1, 0, 9, 7, 2, 3], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(1810000, ((6, 4, 4, 4, 2, 2, 5, 1, 5, 3), [[[4, 8, 2, 0, 1, 9, 7, 5, 3, 6], [0, 1, 3, 7, 6, 8, 5, 4, 9, 2]]]))\n",
      "(1820000, ((6, 2, 6, 6, 1, 3, 2, 2, 5, 3), [[[6, 8, 1, 0, 9, 7, 3, 2, 4, 5], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]]]))\n",
      "(1830000, ((6, 4, 4, 4, 2, 3, 3, 2, 5, 3), [[[1, 9, 7, 4, 5, 6, 8, 3, 0, 2], [0, 4, 6, 9, 8, 7, 5, 2, 1, 3]], [[2, 1, 9, 7, 4, 5, 6, 8, 3, 0], [0, 4, 6, 9, 8, 7, 5, 2, 1, 3]]]))\n",
      "(1840000, ((6, 2, 2, 3, 5, 4, 4, 2, 5, 3), [[[7, 1, 6, 2, 5, 3, 4, 8, 0, 9], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]], [[3, 4, 8, 0, 9, 7, 1, 6, 2, 5], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]]]))\n",
      "(1850000, ((6, 2, 6, 1, 1, 4, 6, 2, 5, 3), [[[9, 8, 6, 4, 3, 5, 7, 2, 1, 0], [0, 2, 8, 4, 5, 6, 7, 3, 9, 1]], [[5, 7, 2, 1, 0, 9, 8, 6, 4, 3], [0, 2, 8, 4, 5, 6, 7, 3, 9, 1]]]))\n",
      "(1860000, ((6, 6, 4, 2, 2, 3, 1, 4, 5, 3), [[[3, 1, 9, 5, 2, 8, 7, 6, 4, 0], [0, 9, 6, 5, 2, 7, 3, 1, 8, 4]]]))\n",
      "(1870000, ((6, 2, 1, 5, 4, 4, 2, 4, 5, 3), [[[7, 8, 3, 0, 2, 1, 9, 5, 4, 6], [0, 5, 7, 9, 8, 6, 2, 1, 4, 3]]]))\n",
      "(1880000, ((6, 2, 2, 4, 3, 3, 4, 4, 5, 3), [[[3, 4, 6, 5, 7, 8, 1, 0, 9, 2], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(1890000, ((6, 4, 2, 4, 2, 2, 3, 5, 5, 3), [[[8, 1, 0, 9, 7, 2, 3, 4, 6, 5], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(1900000, ((6, 2, 2, 4, 1, 5, 2, 6, 5, 3), [[[4, 8, 0, 9, 7, 5, 1, 6, 3, 2], [0, 1, 4, 9, 3, 5, 8, 6, 7, 2]], [[2, 4, 8, 0, 9, 7, 5, 1, 6, 3], [0, 1, 4, 9, 3, 5, 8, 6, 7, 2]]]))\n",
      "(1910000, ((6, 5, 5, 4, 6, 2, 2, 1, 1, 4), [[[1, 8, 6, 4, 7, 2, 0, 9, 5, 3], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(1920000, ((6, 6, 6, 2, 5, 1, 4, 1, 1, 4), [[[2, 4, 5, 1, 6, 8, 0, 9, 7, 3], [0, 1, 8, 7, 4, 9, 3, 6, 5, 2]]]))\n",
      "(1930000, ((6, 2, 6, 1, 5, 6, 4, 1, 1, 4), [[[6, 2, 4, 8, 0, 9, 7, 3, 5, 1], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]], [[8, 0, 9, 7, 3, 5, 1, 6, 2, 4], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]]]))\n",
      "(1940000, ((6, 6, 5, 1, 2, 4, 6, 1, 1, 4), [[[2, 1, 9, 6, 7, 4, 5, 8, 3, 0], [0, 9, 8, 7, 5, 2, 1, 4, 6, 3]], [[4, 5, 8, 3, 0, 2, 1, 9, 6, 7], [0, 9, 8, 7, 5, 2, 1, 4, 6, 3]]]))\n",
      "(1950000, ((6, 6, 4, 6, 3, 1, 2, 3, 1, 4), [[[2, 8, 0, 9, 7, 3, 5, 4, 1, 6], [0, 1, 5, 6, 8, 7, 4, 9, 3, 2]]]))\n",
      "(1960000, ((6, 6, 2, 1, 5, 6, 2, 3, 1, 4), [[[3, 6, 4, 5, 8, 1, 0, 9, 7, 2], [0, 2, 5, 6, 8, 7, 4, 9, 3, 1]]]))\n",
      "(1970000, ((6, 6, 2, 5, 1, 4, 4, 3, 1, 4), [[[7, 4, 3, 5, 1, 6, 2, 8, 0, 9], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(1980000, ((6, 6, 6, 2, 1, 1, 6, 3, 1, 4), [[[5, 4, 3, 1, 2, 6, 8, 0, 9, 7], [0, 1, 7, 4, 6, 5, 3, 9, 8, 2]], [[7, 5, 4, 3, 1, 2, 6, 8, 0, 9], [0, 1, 7, 4, 6, 5, 3, 9, 8, 2]]]))\n",
      "(1990000, ((6, 3, 3, 2, 2, 6, 6, 3, 1, 4), [[[6, 5, 8, 3, 0, 2, 1, 9, 7, 4], [0, 5, 9, 8, 7, 6, 2, 1, 4, 3]]]))\n",
      "(2000000, ((6, 6, 4, 3, 1, 4, 2, 5, 1, 4), [[[7, 3, 2, 5, 4, 1, 6, 8, 0, 9], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(2010000, ((6, 2, 2, 4, 4, 5, 3, 5, 1, 4), [[[0, 9, 6, 5, 2, 7, 3, 1, 8, 4], [0, 6, 3, 1, 9, 5, 2, 8, 7, 4]]]))\n",
      "(2020000, ((6, 4, 3, 1, 2, 6, 4, 5, 1, 4), [[[9, 2, 3, 7, 4, 6, 5, 8, 1, 0], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]], [[6, 5, 8, 1, 0, 9, 2, 3, 7, 4], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(2030000, ((6, 2, 2, 2, 3, 5, 6, 5, 1, 4), [[[3, 2, 8, 0, 9, 7, 5, 1, 6, 4], [0, 1, 7, 4, 9, 3, 6, 8, 5, 2]]]))\n",
      "(2040000, ((6, 5, 5, 2, 6, 2, 3, 1, 2, 4), [[[7, 4, 2, 3, 5, 6, 8, 1, 0, 9], [0, 2, 5, 4, 9, 8, 7, 6, 3, 1]], [[6, 8, 1, 0, 9, 7, 4, 2, 3, 5], [0, 2, 5, 4, 9, 8, 7, 6, 3, 1]]]))\n",
      "(2050000, ((6, 2, 6, 4, 5, 1, 5, 1, 2, 4), [[[6, 4, 5, 8, 2, 0, 1, 9, 7, 3], [0, 1, 3, 5, 6, 8, 7, 4, 9, 2]]]))\n",
      "(2060000, ((6, 3, 1, 6, 2, 6, 5, 1, 2, 4), [[[3, 1, 8, 5, 6, 4, 7, 2, 0, 9], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]], [[4, 7, 2, 0, 9, 3, 1, 8, 5, 6], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]], [[8, 5, 6, 4, 7, 2, 0, 9, 3, 1], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]], [[2, 0, 9, 3, 1, 8, 5, 6, 4, 7], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]]]))\n",
      "(2070000, ((6, 5, 1, 6, 5, 3, 2, 2, 2, 4), [[[2, 3, 7, 4, 6, 5, 8, 1, 0, 9], [0, 2, 5, 7, 6, 8, 9, 4, 3, 1]]]))\n",
      "(2080000, ((6, 6, 5, 1, 2, 5, 3, 2, 2, 4), [[[3, 7, 6, 4, 5, 8, 1, 0, 9, 2], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(2090000, ((6, 3, 5, 2, 3, 5, 4, 2, 2, 4), [[[5, 4, 7, 2, 1, 8, 6, 3, 0, 9], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(2100000, ((6, 2, 1, 5, 6, 3, 5, 2, 2, 4), [[[6, 4, 0, 3, 1, 9, 5, 2, 8, 7], [0, 9, 6, 5, 2, 7, 3, 1, 8, 4]]]))\n",
      "(2110000, ((6, 5, 1, 3, 3, 4, 6, 2, 2, 4), [[[7, 4, 0, 3, 2, 9, 5, 1, 8, 6], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(2120000, ((6, 2, 5, 3, 6, 4, 1, 3, 2, 4), [[[2, 1, 9, 7, 4, 6, 5, 8, 3, 0], [0, 5, 9, 8, 7, 6, 2, 1, 4, 3]]]))\n",
      "(2130000, ((6, 2, 6, 2, 5, 3, 3, 3, 2, 4), [[[0, 8, 4, 5, 6, 2, 1, 9, 7, 3], [0, 4, 9, 6, 7, 8, 5, 2, 1, 3]]]))\n",
      "(2140000, ((6, 4, 6, 1, 3, 2, 5, 3, 2, 4), [[[1, 9, 5, 4, 6, 7, 8, 3, 0, 2], [0, 4, 2, 1, 5, 7, 9, 8, 6, 3]]]))\n",
      "(2150000, ((6, 5, 5, 2, 6, 1, 1, 4, 2, 4), [[[2, 0, 9, 3, 1, 8, 6, 4, 5, 7], [0, 8, 5, 3, 1, 4, 7, 9, 6, 2]]]))\n",
      "(2160000, ((6, 5, 1, 5, 5, 2, 2, 4, 2, 4), [[[2, 3, 5, 4, 6, 8, 1, 0, 9, 7], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(2170000, ((6, 6, 1, 3, 6, 1, 3, 4, 2, 4), [[[3, 7, 4, 6, 5, 8, 1, 0, 9, 2], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(2180000, ((6, 4, 1, 5, 5, 1, 4, 4, 2, 4), [[[7, 6, 3, 1, 8, 5, 4, 0, 2, 9], [0, 2, 5, 7, 8, 3, 1, 6, 9, 4]], [[6, 3, 1, 8, 5, 4, 0, 2, 9, 7], [0, 2, 5, 7, 8, 3, 1, 6, 9, 4]]]))\n",
      "(2190000, ((6, 4, 4, 3, 3, 1, 5, 4, 2, 4), [[[5, 6, 7, 8, 1, 0, 9, 2, 3, 4], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(2200000, ((6, 5, 1, 2, 5, 1, 6, 4, 2, 4), [[[8, 1, 0, 9, 7, 3, 2, 4, 5, 6], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]]]))\n",
      "(2210000, ((6, 4, 6, 1, 5, 2, 1, 5, 2, 4), [[[4, 3, 2, 8, 0, 9, 7, 5, 1, 6], [0, 1, 7, 4, 9, 3, 6, 8, 5, 2]]]))\n",
      "(2220000, ((6, 4, 4, 6, 1, 1, 3, 5, 2, 4), [[[3, 6, 4, 8, 2, 0, 1, 9, 7, 5], [0, 1, 3, 7, 6, 8, 5, 4, 9, 2]]]))\n",
      "(2230000, ((6, 2, 1, 5, 2, 6, 3, 5, 2, 4), [[[0, 9, 3, 1, 8, 6, 4, 5, 7, 2], [0, 8, 5, 3, 1, 4, 7, 9, 6, 2]]]))\n",
      "(2240000, ((6, 1, 5, 6, 4, 1, 1, 6, 2, 4), [[[0, 2, 1, 9, 5, 4, 6, 7, 8, 3], [0, 5, 7, 9, 8, 6, 2, 1, 4, 3]]]))\n",
      "(2250000, ((6, 3, 3, 6, 3, 1, 2, 6, 2, 4), [[[5, 4, 7, 2, 1, 8, 6, 3, 0, 9], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(2260000, ((6, 4, 5, 3, 2, 1, 3, 6, 2, 4), [[[3, 0, 9, 6, 2, 1, 8, 4, 5, 7], [0, 8, 5, 2, 1, 4, 9, 7, 6, 3]]]))\n",
      "(2270000, ((6, 4, 3, 3, 3, 1, 4, 6, 2, 4), [[[1, 8, 4, 5, 7, 3, 0, 9, 6, 2], [0, 8, 5, 2, 1, 4, 9, 7, 6, 3]]]))\n",
      "(2280000, ((6, 4, 3, 1, 4, 1, 5, 6, 2, 4), [[[1, 6, 4, 8, 0, 9, 7, 2, 5, 3], [0, 1, 7, 6, 8, 5, 4, 9, 3, 2]]]))\n",
      "(2290000, ((6, 1, 1, 4, 1, 5, 6, 6, 2, 4), [[[0, 2, 1, 9, 5, 7, 6, 4, 8, 3], [0, 4, 9, 8, 7, 2, 1, 5, 6, 3]], [[8, 3, 0, 2, 1, 9, 5, 7, 6, 4], [0, 4, 9, 8, 7, 2, 1, 5, 6, 3]]]))\n",
      "(2300000, ((6, 6, 4, 4, 1, 5, 2, 1, 3, 4), [[[5, 8, 0, 9, 7, 3, 2, 4, 1, 6], [0, 1, 7, 6, 8, 4, 9, 3, 5, 2]], [[2, 4, 1, 6, 5, 8, 0, 9, 7, 3], [0, 1, 7, 6, 8, 4, 9, 3, 5, 2]]]))\n",
      "(2310000, ((6, 2, 6, 5, 3, 2, 4, 1, 3, 4), [[[1, 9, 7, 4, 6, 5, 8, 3, 0, 2], [0, 5, 9, 8, 7, 6, 2, 1, 4, 3]]]))\n",
      "(2320000, ((6, 2, 1, 5, 4, 6, 4, 1, 3, 4), [[[1, 8, 5, 6, 4, 7, 2, 0, 9, 3], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]], [[7, 2, 0, 9, 3, 1, 8, 5, 6, 4], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]], [[0, 9, 3, 1, 8, 5, 6, 4, 7, 2], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]], [[5, 6, 4, 7, 2, 0, 9, 3, 1, 8], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]]]))\n",
      "(2330000, ((6, 4, 5, 1, 2, 4, 6, 1, 3, 4), [[[0, 1, 5, 3, 8, 4, 2, 9, 7, 6], [0, 1, 4, 2, 7, 5, 3, 9, 8, 6]], [[4, 2, 9, 7, 6, 0, 1, 5, 3, 8], [0, 1, 4, 2, 7, 5, 3, 9, 8, 6]]]))\n",
      "(2340000, ((6, 6, 2, 5, 3, 2, 2, 3, 3, 4), [[[1, 9, 7, 3, 5, 4, 6, 8, 2, 0], [0, 1, 3, 6, 9, 5, 8, 7, 4, 2]], [[0, 1, 9, 7, 3, 5, 4, 6, 8, 2], [0, 1, 3, 6, 9, 5, 8, 7, 4, 2]]]))\n",
      "(2350000, ((6, 3, 1, 4, 4, 6, 2, 3, 3, 4), [[[5, 4, 6, 8, 2, 0, 1, 9, 7, 3], [0, 1, 3, 6, 9, 5, 8, 7, 4, 2]], [[3, 5, 4, 6, 8, 2, 0, 1, 9, 7], [0, 1, 3, 6, 9, 5, 8, 7, 4, 2]]]))\n",
      "(2360000, ((6, 4, 2, 5, 1, 4, 4, 3, 3, 4), [[[9, 3, 1, 8, 6, 5, 4, 7, 2, 0], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(2370000, ((6, 4, 1, 3, 4, 2, 6, 3, 3, 4), [[[9, 5, 3, 1, 8, 6, 4, 7, 2, 0], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]], [[6, 4, 7, 2, 0, 9, 5, 3, 1, 8], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]]]))\n",
      "(2380000, ((6, 2, 6, 3, 3, 2, 2, 5, 3, 4), [[[2, 9, 7, 4, 1, 5, 3, 8, 6, 0], [0, 2, 4, 1, 8, 7, 5, 3, 9, 6]]]))\n",
      "(2390000, ((6, 2, 2, 4, 4, 3, 3, 5, 3, 4), [[[1, 5, 3, 8, 4, 2, 9, 7, 6, 0], [0, 1, 4, 2, 7, 5, 3, 9, 8, 6]]]))\n",
      "(2400000, ((6, 2, 2, 5, 1, 2, 6, 5, 3, 4), [[[3, 2, 1, 6, 8, 0, 9, 7, 5, 4], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]]]))\n",
      "(2410000, ((6, 2, 6, 2, 5, 5, 1, 1, 4, 4), [[[4, 6, 8, 1, 0, 9, 7, 2, 3, 5], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(2420000, ((6, 4, 6, 1, 3, 4, 3, 1, 4, 4), [[[6, 4, 7, 5, 8, 1, 0, 9, 2, 3], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(2430000, ((6, 2, 6, 1, 5, 2, 5, 1, 4, 4), [[[8, 6, 5, 3, 4, 7, 2, 1, 0, 9], [0, 2, 4, 8, 5, 7, 6, 3, 9, 1]], [[9, 8, 6, 5, 3, 4, 7, 2, 1, 0], [0, 2, 4, 8, 5, 7, 6, 3, 9, 1]]]))\n",
      "(2440000, ((6, 6, 6, 1, 3, 3, 1, 2, 4, 4), [[[8, 5, 2, 9, 6, 0, 3, 7, 1, 4], [0, 3, 9, 5, 2, 8, 7, 1, 4, 6]], [[3, 7, 1, 4, 8, 5, 2, 9, 6, 0], [0, 3, 9, 5, 2, 8, 7, 1, 4, 6]]]))\n",
      "(2450000, ((6, 6, 3, 1, 5, 3, 2, 2, 4, 4), [[[8, 5, 4, 6, 7, 3, 2, 0, 1, 9], [0, 1, 3, 5, 6, 8, 7, 4, 9, 2]], [[5, 4, 6, 7, 3, 2, 0, 1, 9, 8], [0, 1, 3, 5, 6, 8, 7, 4, 9, 2]]]))\n",
      "(2460000, ((6, 5, 3, 4, 2, 3, 3, 2, 4, 4), [[[1, 6, 3, 2, 5, 4, 8, 0, 9, 7], [0, 1, 4, 9, 3, 5, 8, 7, 6, 2]]]))\n",
      "(2470000, ((6, 5, 5, 2, 1, 3, 4, 2, 4, 4), [[[3, 1, 6, 4, 8, 0, 9, 7, 2, 5], [0, 1, 7, 6, 8, 5, 4, 9, 3, 2]]]))\n",
      "(2480000, ((6, 2, 6, 1, 5, 1, 5, 2, 4, 4), [[[1, 8, 4, 7, 2, 0, 9, 6, 5, 3], [0, 5, 9, 7, 3, 1, 4, 6, 8, 2]]]))\n",
      "(2490000, ((6, 1, 3, 5, 3, 2, 6, 2, 4, 4), [[[3, 4, 5, 6, 7, 8, 1, 0, 9, 2], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(2500000, ((6, 4, 4, 6, 1, 3, 1, 3, 4, 4), [[[1, 8, 4, 2, 9, 6, 5, 0, 7, 3], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(2510000, ((6, 2, 6, 5, 1, 2, 3, 3, 4, 4), [[[6, 2, 8, 0, 9, 7, 4, 3, 5, 1], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(2520000, ((6, 2, 6, 2, 3, 1, 5, 3, 4, 4), [[[7, 2, 5, 9, 8, 1, 4, 6, 0, 3], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]], [[6, 0, 3, 7, 2, 5, 9, 8, 1, 4], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]]]))\n",
      "(2530000, ((6, 3, 1, 6, 6, 1, 1, 4, 4, 4), [[[0, 9, 2, 7, 4, 6, 5, 3, 8, 1], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]], [[8, 1, 0, 9, 2, 7, 4, 6, 5, 3], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(2540000, ((6, 5, 3, 3, 3, 2, 2, 4, 4, 4), [[[2, 3, 4, 6, 5, 8, 1, 0, 9, 7], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(2550000, ((6, 6, 1, 3, 4, 1, 3, 4, 4, 4), [[[9, 8, 4, 5, 3, 6, 7, 2, 1, 0], [0, 2, 4, 6, 8, 5, 7, 3, 9, 1]]]))\n",
      "(2560000, ((6, 1, 1, 6, 5, 1, 4, 4, 4, 4), [[[9, 7, 3, 2, 5, 4, 1, 6, 8, 0], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(2570000, ((6, 6, 2, 1, 1, 3, 5, 4, 4, 4), [[[6, 5, 7, 8, 1, 0, 9, 3, 2, 4], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(2580000, ((6, 4, 4, 2, 5, 1, 1, 5, 4, 4), [[[1, 8, 4, 2, 9, 6, 5, 0, 7, 3], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(2590000, ((6, 2, 2, 1, 5, 6, 1, 5, 4, 4), [[[3, 2, 4, 5, 1, 6, 8, 0, 9, 7], [0, 1, 8, 7, 4, 9, 3, 6, 5, 2]]]))\n",
      "(2600000, ((6, 4, 2, 2, 1, 3, 5, 5, 4, 4), [[[1, 8, 4, 2, 9, 6, 5, 0, 7, 3], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(2610000, ((6, 4, 1, 1, 4, 5, 1, 6, 4, 4), [[[6, 5, 2, 1, 8, 7, 3, 0, 9, 4], [0, 4, 8, 2, 1, 5, 9, 7, 6, 3]]]))\n",
      "(2620000, ((6, 4, 6, 1, 1, 1, 3, 6, 4, 4), [[[3, 4, 5, 8, 1, 0, 9, 7, 6, 2], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]]]))\n",
      "(2630000, ((6, 3, 1, 4, 1, 3, 4, 6, 4, 4), [[[7, 6, 4, 0, 3, 1, 9, 5, 2, 8], [0, 9, 6, 5, 2, 7, 3, 1, 8, 4]]]))\n",
      "(2640000, ((6, 6, 4, 2, 4, 3, 1, 1, 5, 4), [[[0, 3, 2, 8, 6, 7, 5, 1, 9, 4], [0, 5, 1, 8, 9, 7, 3, 2, 6, 4]]]))\n",
      "(2650000, ((6, 4, 3, 1, 6, 4, 2, 1, 5, 4), [[[0, 9, 7, 3, 1, 4, 5, 2, 6, 8], [0, 1, 5, 6, 7, 8, 4, 9, 3, 2]], [[4, 5, 2, 6, 8, 0, 9, 7, 3, 1], [0, 1, 5, 6, 7, 8, 4, 9, 3, 2]]]))\n",
      "(2660000, ((6, 6, 4, 1, 3, 2, 4, 1, 5, 4), [[[1, 8, 7, 3, 0, 9, 4, 6, 5, 2], [0, 4, 8, 2, 1, 5, 7, 9, 6, 3]]]))\n",
      "(2670000, ((6, 2, 4, 4, 2, 3, 5, 1, 5, 4), [[[5, 7, 3, 2, 0, 1, 9, 8, 4, 6], [0, 1, 3, 5, 8, 6, 7, 4, 9, 2]], [[7, 3, 2, 0, 1, 9, 8, 4, 6, 5], [0, 1, 3, 5, 8, 6, 7, 4, 9, 2]]]))\n",
      "(2680000, ((6, 4, 2, 4, 4, 3, 1, 3, 5, 4), [[[4, 6, 8, 2, 0, 1, 9, 3, 7, 5], [0, 1, 3, 5, 6, 7, 8, 4, 9, 2]]]))\n",
      "(2690000, ((6, 4, 2, 4, 1, 5, 2, 3, 5, 4), [[[6, 5, 7, 8, 1, 0, 9, 2, 3, 4], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(2700000, ((6, 4, 2, 1, 3, 4, 4, 3, 5, 4), [[[9, 3, 1, 8, 6, 4, 5, 7, 2, 0], [0, 8, 5, 3, 1, 4, 7, 9, 6, 2]]]))\n",
      "(2710000, ((6, 2, 4, 5, 1, 2, 2, 5, 5, 4), [[[6, 2, 4, 8, 0, 9, 7, 3, 5, 1], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]], [[8, 0, 9, 7, 3, 5, 1, 6, 2, 4], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]]]))\n",
      "(2720000, ((6, 2, 1, 3, 2, 4, 4, 5, 5, 4), [[[4, 2, 3, 6, 5, 8, 1, 0, 9, 7], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]], [[8, 1, 0, 9, 7, 4, 2, 3, 6, 5], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(2730000, ((6, 2, 2, 5, 5, 4, 1, 1, 6, 4), [[[5, 6, 4, 7, 8, 1, 0, 9, 2, 3], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(2740000, ((6, 4, 2, 4, 3, 3, 3, 1, 6, 4), [[[4, 6, 8, 1, 0, 9, 7, 2, 3, 5], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(2750000, ((6, 2, 2, 6, 1, 3, 5, 1, 6, 4), [[[4, 6, 7, 2, 0, 9, 5, 3, 1, 8], [0, 5, 6, 3, 1, 4, 9, 7, 8, 2]]]))\n",
      "(2760000, ((6, 4, 1, 3, 6, 3, 1, 2, 6, 4), [[[9, 7, 2, 5, 4, 3, 1, 6, 8, 0], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]], [[1, 6, 8, 0, 9, 7, 2, 5, 4, 3], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(2770000, ((6, 3, 3, 5, 1, 4, 2, 2, 6, 4), [[[0, 9, 2, 1, 8, 4, 6, 7, 5, 3], [0, 5, 6, 2, 1, 4, 7, 8, 9, 3]]]))\n",
      "(2780000, ((6, 2, 2, 5, 3, 3, 3, 2, 6, 4), [[[4, 6, 5, 7, 3, 2, 0, 1, 9, 8], [0, 1, 3, 5, 8, 6, 7, 4, 9, 2]], [[6, 5, 7, 3, 2, 0, 1, 9, 8, 4], [0, 1, 3, 5, 8, 6, 7, 4, 9, 2]]]))\n",
      "(2790000, ((6, 5, 1, 3, 1, 4, 4, 2, 6, 4), [[[6, 2, 3, 4, 5, 8, 1, 0, 9, 7], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]]]))\n",
      "(2800000, ((6, 2, 3, 5, 1, 1, 6, 2, 6, 4), [[[1, 8, 6, 4, 7, 2, 0, 9, 5, 3], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(2810000, ((6, 1, 1, 6, 6, 2, 1, 3, 6, 4), [[[0, 9, 2, 3, 7, 4, 6, 5, 8, 1], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]], [[4, 6, 5, 8, 1, 0, 9, 2, 3, 7], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(2820000, ((6, 2, 2, 3, 5, 2, 3, 3, 6, 4), [[[6, 5, 4, 7, 8, 1, 0, 9, 2, 3], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(2830000, ((6, 4, 1, 5, 4, 1, 1, 4, 6, 4), [[[9, 8, 6, 5, 3, 4, 7, 2, 1, 0], [0, 2, 4, 8, 5, 7, 6, 3, 9, 1]], [[0, 9, 8, 6, 5, 3, 4, 7, 2, 1], [0, 2, 4, 8, 5, 7, 6, 3, 9, 1]]]))\n",
      "(2840000, ((6, 5, 3, 1, 3, 2, 2, 4, 6, 4), [[[7, 5, 1, 8, 4, 2, 9, 6, 0, 3], [0, 3, 9, 4, 2, 8, 5, 1, 7, 6]], [[5, 1, 8, 4, 2, 9, 6, 0, 3, 7], [0, 3, 9, 4, 2, 8, 5, 1, 7, 6]]]))\n",
      "(2850000, ((6, 4, 3, 1, 2, 3, 3, 4, 6, 4), [[[3, 4, 5, 6, 7, 8, 1, 0, 9, 2], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(2860000, ((6, 2, 4, 1, 3, 1, 5, 4, 6, 4), [[[5, 4, 6, 8, 1, 0, 9, 7, 2, 3], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(2870000, ((6, 4, 3, 1, 2, 4, 1, 5, 6, 4), [[[2, 3, 5, 4, 6, 8, 1, 0, 9, 7], [0, 2, 4, 7, 6, 5, 8, 9, 3, 1]], [[5, 4, 6, 8, 1, 0, 9, 7, 2, 3], [0, 2, 4, 7, 6, 5, 8, 9, 3, 1]]]))\n",
      "(2880000, ((6, 2, 2, 3, 5, 1, 1, 6, 6, 4), [[[3, 6, 4, 5, 8, 2, 0, 1, 9, 7], [0, 1, 3, 5, 6, 8, 7, 4, 9, 2]]]))\n",
      "(2890000, ((6, 6, 1, 1, 2, 1, 3, 6, 6, 4), [[[8, 6, 7, 4, 0, 3, 2, 9, 5, 1], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(2900000, ((6, 6, 4, 2, 4, 6, 1, 1, 1, 5), [[[3, 2, 8, 6, 7, 5, 1, 9, 4, 0], [0, 5, 1, 8, 9, 7, 3, 2, 6, 4]]]))\n",
      "(2910000, ((6, 2, 4, 6, 4, 5, 1, 2, 1, 5), [[[5, 4, 3, 1, 6, 8, 0, 9, 7, 2], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]], [[0, 9, 7, 2, 5, 4, 3, 1, 6, 8], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(2920000, ((6, 4, 3, 3, 4, 6, 2, 2, 1, 5), [[[9, 7, 3, 1, 6, 5, 2, 4, 8, 0], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]]]))\n",
      "(2930000, ((6, 6, 4, 2, 3, 3, 4, 2, 1, 5), [[[5, 6, 4, 8, 1, 0, 9, 7, 2, 3], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(2940000, ((6, 4, 4, 4, 2, 3, 5, 2, 1, 5), [[[4, 2, 3, 6, 5, 8, 1, 0, 9, 7], [0, 2, 8, 6, 7, 5, 9, 4, 3, 1]]]))\n",
      "(2950000, ((6, 4, 1, 1, 6, 4, 6, 2, 1, 5), [[[8, 6, 4, 7, 2, 0, 9, 5, 3, 1], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(2960000, ((6, 4, 2, 2, 6, 2, 5, 3, 1, 5), [[[5, 9, 8, 1, 4, 6, 0, 3, 7, 2], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]], [[3, 7, 2, 5, 9, 8, 1, 4, 6, 0], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]]]))\n",
      "(2970000, ((6, 2, 6, 2, 5, 3, 2, 4, 1, 5), [[[5, 4, 6, 8, 1, 0, 9, 7, 2, 3], [0, 2, 4, 7, 6, 5, 8, 9, 3, 1]], [[6, 8, 1, 0, 9, 7, 2, 3, 5, 4], [0, 2, 4, 7, 6, 5, 8, 9, 3, 1]]]))\n",
      "(2980000, ((6, 2, 4, 4, 4, 3, 3, 4, 1, 5), [[[8, 0, 9, 7, 4, 3, 5, 1, 6, 2], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(2990000, ((6, 4, 2, 4, 1, 5, 4, 4, 1, 5), [[[2, 8, 5, 1, 4, 3, 9, 7, 6, 0], [0, 2, 4, 3, 7, 5, 1, 9, 8, 6]]]))\n",
      "(3000000, ((6, 2, 3, 3, 2, 4, 6, 4, 1, 5), [[[6, 1, 4, 2, 5, 8, 0, 9, 7, 3], [0, 1, 5, 7, 8, 6, 4, 9, 3, 2]]]))\n",
      "(3010000, ((6, 4, 4, 2, 4, 3, 1, 6, 1, 5), [[[5, 3, 6, 7, 2, 1, 0, 9, 8, 4], [0, 2, 4, 6, 8, 5, 7, 3, 9, 1]]]))\n",
      "(3020000, ((6, 1, 1, 4, 6, 4, 2, 6, 1, 5), [[[9, 7, 4, 1, 6, 5, 3, 2, 8, 0], [0, 1, 5, 4, 9, 3, 6, 8, 7, 2]]]))\n",
      "(3030000, ((6, 3, 3, 2, 2, 4, 4, 6, 1, 5), [[[3, 1, 6, 5, 2, 4, 8, 0, 9, 7], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]]]))\n",
      "(3040000, ((6, 2, 6, 2, 4, 6, 1, 1, 3, 5), [[[9, 7, 6, 0, 2, 8, 5, 1, 4, 3], [0, 2, 4, 3, 7, 5, 1, 9, 8, 6]]]))\n",
      "(3050000, ((6, 6, 2, 4, 5, 1, 2, 2, 3, 5), [[[8, 0, 9, 7, 4, 2, 1, 3, 5, 6], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]]]))\n",
      "(3060000, ((6, 4, 1, 5, 2, 6, 2, 2, 3, 5), [[[3, 8, 1, 0, 9, 2, 7, 4, 6, 5], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]], [[6, 5, 3, 8, 1, 0, 9, 2, 7, 4], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(3070000, ((6, 1, 1, 6, 6, 2, 4, 2, 3, 5), [[[6, 3, 5, 8, 1, 0, 9, 2, 7, 4], [0, 2, 5, 7, 6, 8, 9, 4, 3, 1]]]))\n",
      "(3080000, ((6, 4, 4, 3, 1, 2, 6, 2, 3, 5), [[[1, 9, 5, 2, 8, 7, 6, 4, 0, 3], [0, 9, 6, 5, 2, 7, 3, 1, 8, 4]], [[7, 6, 4, 0, 3, 1, 9, 5, 2, 8], [0, 9, 6, 5, 2, 7, 3, 1, 8, 4]]]))\n",
      "(3090000, ((6, 2, 2, 6, 4, 2, 3, 3, 3, 5), [[[5, 9, 8, 1, 4, 6, 0, 3, 7, 2], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]], [[3, 7, 2, 5, 9, 8, 1, 4, 6, 0], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]]]))\n",
      "(3100000, ((6, 3, 1, 4, 6, 2, 2, 4, 3, 5), [[[1, 0, 9, 2, 3, 6, 5, 4, 7, 8], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(3110000, ((6, 2, 4, 2, 5, 1, 4, 4, 3, 5), [[[9, 2, 7, 5, 4, 6, 3, 8, 1, 0], [0, 2, 4, 9, 8, 7, 6, 5, 3, 1]]]))\n",
      "(3120000, ((6, 2, 1, 1, 6, 2, 6, 4, 3, 5), [[[7, 8, 1, 0, 9, 2, 3, 6, 5, 4], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(3130000, ((6, 2, 3, 3, 4, 2, 2, 6, 3, 5), [[[4, 6, 3, 8, 1, 0, 9, 2, 7, 5], [0, 2, 4, 9, 8, 7, 6, 5, 3, 1]]]))\n",
      "(3140000, ((6, 2, 2, 3, 1, 2, 6, 6, 3, 5), [[[5, 4, 3, 2, 1, 6, 8, 0, 9, 7], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]], [[6, 8, 0, 9, 7, 5, 4, 3, 2, 1], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]]]))\n",
      "(3150000, ((6, 2, 2, 4, 4, 5, 1, 2, 5, 5), [[[1, 8, 4, 6, 5, 7, 3, 0, 9, 2], [0, 5, 9, 7, 8, 6, 2, 1, 4, 3]]]))\n",
      "(3160000, ((6, 5, 1, 2, 2, 6, 2, 2, 5, 5), [[[3, 0, 9, 5, 4, 7, 2, 1, 8, 6], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(3170000, ((6, 2, 1, 1, 6, 4, 4, 2, 5, 5), [[[1, 0, 9, 7, 2, 3, 6, 4, 5, 8], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]], [[5, 8, 1, 0, 9, 7, 2, 3, 6, 4], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(3180000, ((6, 4, 2, 4, 4, 1, 1, 4, 5, 5), [[[6, 7, 8, 1, 0, 9, 2, 3, 5, 4], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]], [[2, 3, 5, 4, 6, 7, 8, 1, 0, 9], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]]]))\n",
      "(3190000, ((6, 2, 2, 2, 4, 3, 3, 4, 5, 5), [[[9, 7, 1, 6, 3, 2, 4, 5, 8, 0], [0, 1, 9, 3, 4, 8, 7, 5, 6, 2]]]))\n",
      "(3200000, ((6, 3, 1, 2, 4, 2, 2, 6, 5, 5), [[[6, 5, 7, 3, 0, 9, 2, 1, 8, 4], [0, 5, 9, 7, 8, 6, 2, 1, 4, 3]]]))\n",
      "(3210000, ((6, 4, 4, 4, 5, 3, 2, 1, 1, 6), [[[2, 1, 8, 4, 6, 7, 5, 3, 0, 9], [0, 5, 6, 2, 1, 4, 7, 8, 9, 3]]]))\n",
      "(3220000, ((6, 2, 2, 6, 6, 3, 3, 1, 1, 6), [[[1, 8, 5, 7, 3, 2, 9, 6, 4, 0], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(3230000, ((6, 6, 2, 4, 1, 5, 4, 1, 1, 6), [[[6, 4, 5, 8, 1, 0, 9, 2, 3, 7], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(3240000, ((6, 2, 5, 3, 4, 2, 6, 1, 1, 6), [[[7, 5, 4, 3, 2, 1, 6, 8, 0, 9], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]], [[1, 6, 8, 0, 9, 7, 5, 4, 3, 2], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]]]))\n",
      "(3250000, ((6, 2, 6, 2, 6, 3, 1, 3, 1, 6), [[[8, 6, 3, 0, 9, 5, 4, 7, 2, 1], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(3260000, ((6, 6, 4, 2, 1, 5, 2, 3, 1, 6), [[[2, 1, 8, 7, 3, 0, 9, 4, 6, 5], [0, 4, 8, 2, 1, 5, 9, 7, 6, 3]]]))\n",
      "(3270000, ((6, 3, 5, 2, 4, 2, 4, 3, 1, 6), [[[4, 6, 7, 8, 1, 0, 9, 3, 2, 5], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(3280000, ((6, 2, 2, 2, 4, 5, 5, 3, 1, 6), [[[7, 8, 1, 0, 9, 2, 3, 4, 5, 6], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(3290000, ((6, 4, 2, 4, 2, 5, 1, 5, 1, 6), [[[9, 7, 3, 0, 8, 4, 5, 6, 2, 1], [0, 4, 9, 6, 8, 7, 5, 2, 1, 3]], [[8, 4, 5, 6, 2, 1, 9, 7, 3, 0], [0, 4, 9, 6, 8, 7, 5, 2, 1, 3]]]))\n",
      "(3300000, ((6, 4, 4, 1, 1, 6, 2, 5, 1, 6), [[[3, 2, 5, 6, 4, 8, 0, 9, 7, 1], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[1, 3, 2, 5, 6, 4, 8, 0, 9, 7], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(3310000, ((6, 1, 1, 2, 6, 4, 4, 5, 1, 6), [[[4, 6, 5, 7, 8, 1, 0, 9, 2, 3], [0, 2, 5, 9, 4, 7, 6, 8, 3, 1]]]))\n",
      "(3320000, ((6, 4, 6, 3, 3, 4, 1, 1, 2, 6), [[[7, 2, 5, 4, 3, 1, 6, 8, 0, 9], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]], [[6, 8, 0, 9, 7, 2, 5, 4, 3, 1], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(3330000, ((6, 2, 4, 5, 5, 2, 3, 1, 2, 6), [[[7, 2, 5, 4, 3, 1, 6, 8, 0, 9], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]], [[6, 8, 0, 9, 7, 2, 5, 4, 3, 1], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(3340000, ((6, 4, 4, 4, 3, 1, 5, 1, 2, 6), [[[7, 5, 8, 1, 0, 9, 2, 3, 6, 4], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(3350000, ((6, 4, 1, 1, 4, 6, 5, 1, 2, 6), [[[1, 6, 2, 4, 8, 0, 9, 7, 3, 5], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]], [[4, 8, 0, 9, 7, 3, 5, 1, 6, 2], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]]]))\n",
      "(3360000, ((6, 6, 5, 3, 3, 1, 2, 2, 2, 6), [[[5, 1, 4, 3, 9, 7, 6, 0, 2, 8], [0, 2, 4, 3, 7, 5, 1, 9, 8, 6]]]))\n",
      "(3370000, ((6, 6, 2, 5, 3, 1, 3, 2, 2, 6), [[[3, 6, 5, 8, 1, 0, 9, 7, 4, 2], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(3380000, ((6, 4, 5, 5, 1, 1, 4, 2, 2, 6), [[[5, 6, 3, 1, 8, 7, 4, 0, 2, 9], [0, 2, 5, 8, 3, 1, 6, 7, 9, 4]]]))\n",
      "(3390000, ((6, 1, 3, 3, 3, 6, 4, 2, 2, 6), [[[3, 6, 4, 7, 5, 8, 1, 0, 9, 2], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(3400000, ((6, 5, 3, 4, 1, 1, 6, 2, 2, 6), [[[7, 3, 0, 9, 6, 2, 1, 8, 4, 5], [0, 8, 5, 2, 1, 4, 9, 7, 6, 3]]]))\n",
      "(3410000, ((6, 6, 6, 3, 1, 2, 1, 3, 2, 6), [[[7, 8, 3, 0, 2, 1, 9, 5, 6, 4], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]], [[1, 9, 5, 6, 4, 7, 8, 3, 0, 2], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]]]))\n",
      "(3420000, ((6, 4, 4, 1, 3, 6, 1, 3, 2, 6), [[[6, 8, 0, 9, 7, 3, 1, 4, 5, 2], [0, 1, 5, 6, 7, 8, 4, 9, 3, 2]]]))\n",
      "(3430000, ((6, 1, 3, 2, 6, 4, 3, 3, 2, 6), [[[0, 9, 7, 5, 3, 1, 6, 4, 2, 8], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]], [[1, 6, 4, 2, 8, 0, 9, 7, 5, 3], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(3440000, ((6, 6, 6, 3, 1, 1, 1, 4, 2, 6), [[[3, 1, 8, 6, 5, 4, 7, 2, 0, 9], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(3450000, ((6, 4, 2, 1, 5, 5, 1, 4, 2, 6), [[[7, 3, 1, 9, 6, 4, 0, 2, 8, 5], [0, 2, 5, 9, 7, 6, 3, 1, 8, 4]], [[4, 0, 2, 8, 5, 7, 3, 1, 9, 6], [0, 2, 5, 9, 7, 6, 3, 1, 8, 4]]]))\n",
      "(3460000, ((6, 1, 1, 4, 5, 5, 2, 4, 2, 6), [[[9, 5, 0, 1, 3, 8, 6, 7, 4, 2], [0, 1, 3, 6, 4, 2, 8, 9, 7, 5]]]))\n",
      "(3470000, ((6, 2, 3, 1, 4, 5, 3, 4, 2, 6), [[[3, 0, 9, 6, 2, 1, 8, 4, 5, 7], [0, 8, 5, 2, 1, 4, 9, 7, 6, 3]]]))\n",
      "(3480000, ((6, 4, 4, 3, 1, 1, 5, 4, 2, 6), [[[1, 4, 3, 9, 7, 6, 0, 2, 8, 5], [0, 2, 4, 3, 7, 5, 1, 9, 8, 6]]]))\n",
      "(3490000, ((6, 1, 3, 4, 1, 3, 6, 4, 2, 6), [[[1, 8, 6, 7, 4, 0, 3, 2, 9, 5], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(3500000, ((6, 4, 1, 3, 4, 4, 1, 5, 2, 6), [[[9, 6, 4, 5, 7, 8, 3, 0, 2, 1], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]], [[2, 1, 9, 6, 4, 5, 7, 8, 3, 0], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]]]))\n",
      "(3510000, ((6, 4, 2, 1, 1, 6, 3, 5, 2, 6), [[[7, 6, 5, 4, 8, 1, 0, 9, 2, 3], [0, 2, 5, 7, 8, 6, 4, 9, 3, 1]]]))\n",
      "(3520000, ((6, 2, 6, 1, 3, 3, 1, 6, 2, 6), [[[2, 1, 8, 6, 3, 0, 9, 5, 4, 7], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(3530000, ((6, 5, 3, 1, 1, 4, 2, 6, 2, 6), [[[3, 6, 4, 5, 7, 8, 1, 0, 9, 2], [0, 2, 4, 9, 8, 5, 6, 7, 3, 1]]]))\n",
      "(3540000, ((6, 1, 5, 4, 1, 1, 4, 6, 2, 6), [[[4, 7, 2, 0, 9, 6, 5, 3, 1, 8], [0, 5, 9, 7, 3, 1, 4, 6, 8, 2]]]))\n",
      "(3550000, ((6, 1, 1, 2, 5, 1, 6, 6, 2, 6), [[[2, 3, 5, 4, 6, 7, 8, 1, 0, 9], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]], [[7, 8, 1, 0, 9, 2, 3, 5, 4, 6], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(3560000, ((6, 2, 4, 6, 3, 3, 2, 1, 3, 6), [[[4, 8, 0, 9, 7, 3, 2, 5, 1, 6], [0, 1, 4, 9, 3, 5, 6, 8, 7, 2]], [[2, 5, 1, 6, 4, 8, 0, 9, 7, 3], [0, 1, 4, 9, 3, 5, 6, 8, 7, 2]]]))\n",
      "(3570000, ((6, 2, 2, 4, 6, 3, 3, 1, 3, 6), [[[5, 8, 1, 0, 9, 2, 3, 6, 4, 7], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(3580000, ((6, 2, 2, 4, 3, 5, 4, 1, 3, 6), [[[2, 1, 9, 7, 4, 5, 6, 8, 3, 0], [0, 4, 6, 9, 8, 7, 5, 2, 1, 3]], [[0, 2, 1, 9, 7, 4, 5, 6, 8, 3], [0, 4, 6, 9, 8, 7, 5, 2, 1, 3]]]))\n",
      "(3590000, ((6, 1, 3, 2, 4, 4, 6, 1, 3, 6), [[[8, 1, 0, 9, 7, 2, 3, 5, 6, 4], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n",
      "(3600000, ((6, 4, 2, 2, 5, 3, 2, 3, 3, 6), [[[2, 5, 4, 1, 6, 8, 0, 9, 7, 3], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(3610000, ((6, 2, 6, 1, 3, 2, 4, 3, 3, 6), [[[2, 8, 0, 9, 7, 4, 3, 1, 6, 5], [0, 1, 4, 6, 8, 5, 7, 3, 9, 2]], [[9, 7, 4, 3, 1, 6, 5, 2, 8, 0], [0, 1, 4, 6, 8, 5, 7, 3, 9, 2]]]))\n",
      "(3620000, ((6, 2, 4, 6, 2, 1, 1, 5, 3, 6), [[[8, 6, 3, 0, 9, 5, 4, 7, 2, 1], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(3630000, ((6, 6, 2, 2, 1, 1, 4, 5, 3, 6), [[[4, 8, 0, 9, 7, 2, 5, 3, 1, 6], [0, 1, 7, 6, 8, 5, 4, 9, 3, 2]]]))\n",
      "(3640000, ((6, 2, 4, 6, 3, 3, 1, 1, 4, 6), [[[7, 2, 5, 9, 8, 1, 4, 6, 0, 3], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]], [[6, 0, 3, 7, 2, 5, 9, 8, 1, 4], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]]]))\n",
      "(3650000, ((6, 2, 5, 5, 2, 2, 3, 1, 4, 6), [[[5, 4, 1, 6, 2, 8, 0, 9, 7, 3], [0, 1, 5, 6, 8, 7, 4, 9, 3, 2]]]))\n",
      "(3660000, ((6, 4, 6, 1, 1, 2, 5, 1, 4, 6), [[[5, 0, 3, 2, 9, 4, 1, 8, 6, 7], [0, 8, 9, 7, 4, 1, 6, 3, 2, 5]]]))\n",
      "(3670000, ((6, 6, 5, 1, 2, 3, 1, 2, 4, 6), [[[8, 4, 5, 6, 7, 2, 1, 9, 3, 0], [0, 4, 6, 9, 7, 8, 5, 2, 1, 3]]]))\n",
      "(3680000, ((6, 3, 3, 3, 5, 2, 2, 2, 4, 6), [[[3, 1, 8, 6, 4, 7, 2, 0, 9, 5], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(3690000, ((6, 3, 1, 6, 4, 1, 3, 2, 4, 6), [[[2, 0, 1, 9, 7, 5, 3, 6, 4, 8], [0, 1, 3, 7, 6, 8, 5, 4, 9, 2]]]))\n",
      "(3700000, ((6, 3, 5, 1, 3, 2, 4, 2, 4, 6), [[[3, 6, 4, 7, 5, 8, 1, 0, 9, 2], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(3710000, ((6, 2, 5, 1, 2, 3, 5, 2, 4, 6), [[[3, 4, 6, 7, 5, 8, 1, 0, 9, 2], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]]]))\n",
      "(3720000, ((6, 4, 6, 3, 1, 2, 1, 3, 4, 6), [[[8, 4, 5, 3, 6, 7, 2, 1, 0, 9], [0, 2, 4, 6, 8, 5, 7, 3, 9, 1]]]))\n",
      "(3730000, ((6, 4, 2, 6, 1, 1, 3, 3, 4, 6), [[[4, 5, 8, 1, 0, 9, 7, 6, 2, 3], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]]]))\n",
      "(3740000, ((6, 4, 1, 1, 2, 4, 5, 3, 4, 6), [[[9, 7, 4, 2, 3, 5, 6, 8, 1, 0], [0, 2, 8, 5, 9, 4, 6, 7, 3, 1]]]))\n",
      "(3750000, ((6, 2, 1, 1, 6, 5, 1, 4, 4, 6), [[[1, 6, 4, 8, 0, 9, 7, 3, 2, 5], [0, 1, 4, 9, 3, 5, 6, 8, 7, 2]], [[7, 3, 2, 5, 1, 6, 4, 8, 0, 9], [0, 1, 4, 9, 3, 5, 6, 8, 7, 2]]]))\n",
      "(3760000, ((6, 5, 3, 2, 2, 1, 3, 4, 4, 6), [[[7, 1, 3, 2, 4, 6, 5, 8, 0, 9], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[9, 7, 1, 3, 2, 4, 6, 5, 8, 0], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(3770000, ((6, 1, 3, 2, 3, 3, 4, 4, 4, 6), [[[2, 3, 5, 6, 4, 7, 8, 1, 0, 9], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(3780000, ((6, 2, 5, 3, 2, 2, 1, 5, 4, 6), [[[3, 1, 6, 4, 8, 0, 9, 7, 2, 5], [0, 1, 7, 6, 8, 5, 4, 9, 3, 2]]]))\n",
      "(3790000, ((6, 2, 1, 1, 4, 2, 5, 5, 4, 6), [[[1, 0, 9, 2, 3, 4, 6, 5, 7, 8], [0, 2, 5, 9, 4, 7, 6, 8, 3, 1]]]))\n",
      "(3800000, ((6, 4, 3, 1, 1, 3, 2, 6, 4, 6), [[[0, 8, 7, 3, 1, 9, 5, 4, 6, 2], [0, 5, 6, 3, 1, 4, 8, 9, 7, 2]]]))\n",
      "(3810000, ((6, 1, 1, 2, 2, 3, 5, 6, 4, 6), [[[6, 2, 1, 9, 7, 3, 0, 8, 4, 5], [0, 4, 9, 6, 7, 8, 5, 2, 1, 3]]]))\n",
      "(3820000, ((6, 6, 4, 1, 1, 4, 2, 1, 5, 6), [[[3, 5, 6, 4, 8, 1, 0, 9, 7, 2], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n",
      "(3830000, ((6, 6, 1, 1, 4, 2, 4, 1, 5, 6), [[[0, 2, 9, 5, 6, 3, 1, 8, 7, 4], [0, 2, 5, 8, 3, 1, 6, 7, 9, 4]], [[3, 1, 8, 7, 4, 0, 2, 9, 5, 6], [0, 2, 5, 8, 3, 1, 6, 7, 9, 4]]]))\n",
      "(3840000, ((6, 4, 2, 4, 4, 1, 1, 3, 5, 6), [[[6, 4, 8, 2, 0, 1, 9, 7, 5, 3], [0, 1, 3, 7, 6, 8, 5, 4, 9, 2]]]))\n",
      "(3850000, ((6, 4, 2, 4, 1, 1, 4, 3, 5, 6), [[[7, 2, 0, 9, 3, 1, 8, 5, 4, 6], [0, 4, 3, 1, 5, 7, 9, 8, 6, 2]], [[3, 1, 8, 5, 4, 6, 7, 2, 0, 9], [0, 4, 3, 1, 5, 7, 9, 8, 6, 2]]]))\n",
      "(3860000, ((6, 2, 2, 2, 4, 1, 3, 5, 5, 6), [[[4, 7, 2, 0, 9, 5, 3, 1, 8, 6], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(3870000, ((6, 2, 3, 1, 6, 4, 1, 1, 6, 6), [[[2, 0, 1, 9, 7, 3, 6, 4, 5, 8], [0, 1, 3, 5, 6, 8, 7, 4, 9, 2]]]))\n",
      "(3880000, ((6, 2, 1, 1, 4, 6, 3, 1, 6, 6), [[[1, 0, 9, 2, 3, 4, 6, 5, 7, 8], [0, 2, 5, 9, 4, 7, 6, 8, 3, 1]]]))\n",
      "(3890000, ((6, 1, 5, 2, 4, 3, 1, 2, 6, 6), [[[7, 1, 3, 2, 4, 6, 5, 8, 0, 9], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[9, 7, 1, 3, 2, 4, 6, 5, 8, 0], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(3900000, ((6, 3, 1, 3, 3, 4, 2, 2, 6, 6), [[[4, 2, 9, 5, 0, 1, 3, 8, 6, 7], [0, 1, 3, 6, 4, 2, 8, 9, 7, 5]]]))\n",
      "(3910000, ((6, 3, 3, 2, 3, 1, 4, 2, 6, 6), [[[2, 3, 4, 6, 5, 7, 8, 1, 0, 9], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(3920000, ((6, 1, 1, 3, 3, 2, 6, 2, 6, 6), [[[9, 7, 3, 0, 8, 4, 5, 6, 2, 1], [0, 4, 9, 6, 7, 8, 5, 2, 1, 3]]]))\n",
      "(3930000, ((6, 2, 3, 3, 2, 2, 3, 3, 6, 6), [[[2, 1, 9, 5, 4, 6, 7, 8, 3, 0], [0, 5, 7, 9, 8, 6, 2, 1, 4, 3]]]))\n",
      "(3940000, ((6, 6, 1, 3, 1, 1, 2, 4, 6, 6), [[[6, 5, 0, 3, 1, 9, 7, 4, 2, 8], [0, 9, 6, 4, 2, 3, 1, 8, 7, 5]]]))\n",
      "(3950000, ((6, 3, 1, 2, 3, 1, 4, 4, 6, 6), [[[1, 8, 6, 7, 4, 0, 3, 2, 9, 5], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(3960000, ((6, 5, 1, 2, 2, 1, 1, 6, 6, 6), [[[7, 2, 3, 4, 5, 6, 8, 1, 0, 9], [0, 2, 5, 8, 9, 4, 6, 7, 3, 1]], [[1, 0, 9, 7, 2, 3, 4, 5, 6, 8], [0, 2, 5, 8, 9, 4, 6, 7, 3, 1]]]))\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list_visible//H_2_2_1_1_align_list_6_visible_9 written\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list//H_2_2_1_1_align_list_6 read\n",
      "3968055 configurations to search\n",
      "(10000, ((6, 5, 5, 2, 6, 6, 2, 2, 1, 1), [[[9, 7, 5, 1, 6, 4, 3, 2, 8, 0], [0, 1, 7, 4, 9, 3, 6, 8, 5, 2]]]))\n",
      "(20000, ((6, 5, 1, 4, 6, 6, 4, 2, 1, 1), [[[3, 0, 9, 4, 6, 5, 2, 1, 8, 7], [0, 4, 8, 2, 1, 5, 9, 7, 6, 3]]]))\n",
      "(30000, ((6, 3, 3, 4, 6, 4, 6, 2, 1, 1), [[[9, 7, 5, 1, 6, 4, 3, 2, 8, 0], [0, 1, 7, 4, 9, 3, 6, 8, 5, 2]]]))\n",
      "(40000, ((6, 6, 6, 4, 2, 2, 5, 3, 1, 1), [[[3, 2, 8, 6, 7, 5, 1, 9, 4, 0], [0, 5, 1, 8, 9, 7, 3, 2, 6, 4]]]))\n",
      "(50000, ((6, 2, 6, 4, 5, 5, 2, 4, 1, 1), [[[5, 8, 0, 9, 7, 4, 1, 6, 3, 2], [0, 1, 8, 6, 4, 9, 3, 5, 7, 2]]]))\n",
      "(60000, ((6, 2, 4, 6, 5, 3, 4, 4, 1, 1), [[[3, 1, 8, 6, 5, 4, 7, 2, 0, 9], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(70000, ((6, 4, 4, 2, 6, 3, 5, 4, 1, 1), [[[8, 0, 9, 7, 3, 2, 4, 1, 6, 5], [0, 1, 7, 6, 8, 4, 9, 3, 5, 2]], [[4, 1, 6, 5, 8, 0, 9, 7, 3, 2], [0, 1, 7, 6, 8, 4, 9, 3, 5, 2]]]))\n",
      "(80000, ((6, 3, 1, 4, 6, 4, 6, 4, 1, 1), [[[3, 0, 9, 4, 6, 5, 2, 1, 8, 7], [0, 4, 8, 2, 1, 5, 7, 9, 6, 3]]]))\n",
      "(90000, ((6, 4, 4, 2, 4, 6, 3, 5, 1, 1), [[[7, 3, 0, 9, 2, 1, 8, 4, 6, 5], [0, 5, 9, 7, 8, 6, 2, 1, 4, 3]]]))\n",
      "(100000, ((6, 4, 6, 2, 5, 3, 2, 6, 1, 1), [[[3, 0, 2, 1, 9, 5, 4, 6, 7, 8], [0, 4, 2, 1, 5, 7, 9, 8, 6, 3]]]))\n",
      "(110000, ((6, 4, 4, 4, 4, 3, 3, 6, 1, 1), [[[8, 0, 9, 7, 4, 3, 5, 1, 6, 2], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(120000, ((6, 5, 1, 2, 6, 4, 4, 6, 1, 1), [[[3, 0, 9, 4, 5, 2, 1, 8, 6, 7], [0, 4, 6, 9, 7, 8, 2, 1, 5, 3]]]))\n",
      "(130000, ((6, 6, 1, 5, 2, 2, 6, 6, 1, 1), [[[4, 5, 7, 2, 0, 9, 3, 1, 8, 6], [0, 8, 5, 3, 1, 4, 7, 9, 6, 2]]]))\n",
      "(140000, ((6, 6, 2, 6, 6, 4, 1, 1, 3, 1), [[[7, 2, 0, 9, 5, 3, 1, 8, 6, 4], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(150000, ((6, 6, 6, 5, 3, 2, 2, 2, 3, 1), [[[2, 3, 6, 5, 8, 1, 0, 9, 7, 4], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]], [[1, 0, 9, 7, 4, 2, 3, 6, 5, 8], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(160000, ((6, 4, 2, 6, 4, 5, 3, 2, 3, 1), [[[1, 8, 4, 6, 7, 5, 3, 0, 9, 2], [0, 5, 6, 2, 1, 4, 7, 8, 9, 3]]]))\n",
      "(170000, ((6, 6, 1, 3, 4, 6, 4, 2, 3, 1), [[[4, 3, 9, 7, 6, 0, 2, 8, 5, 1], [0, 2, 4, 3, 7, 5, 1, 9, 8, 6]]]))\n",
      "(180000, ((6, 2, 6, 6, 1, 3, 6, 2, 3, 1), [[[3, 0, 2, 1, 9, 5, 4, 6, 7, 8], [0, 4, 2, 1, 5, 7, 9, 8, 6, 3]]]))\n",
      "(190000, ((6, 2, 4, 6, 6, 4, 1, 3, 3, 1), [[[8, 5, 7, 3, 2, 9, 6, 4, 0, 1], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(200000, ((6, 6, 4, 2, 4, 5, 1, 4, 3, 1), [[[4, 5, 8, 1, 0, 9, 2, 3, 7, 6], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(210000, ((6, 4, 2, 5, 3, 6, 2, 4, 3, 1), [[[2, 3, 7, 4, 6, 5, 8, 1, 0, 9], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]], [[5, 8, 1, 0, 9, 2, 3, 7, 4, 6], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(220000, ((6, 1, 3, 6, 6, 2, 4, 4, 3, 1), [[[6, 8, 0, 9, 7, 3, 2, 4, 5, 1], [0, 1, 8, 7, 4, 9, 3, 6, 5, 2]]]))\n",
      "(230000, ((6, 4, 2, 4, 6, 1, 5, 4, 3, 1), [[[9, 7, 2, 4, 5, 3, 6, 1, 8, 0], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]]]))\n",
      "(240000, ((6, 2, 3, 3, 4, 4, 6, 4, 3, 1), [[[8, 6, 4, 7, 2, 0, 9, 5, 3, 1], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(250000, ((6, 2, 4, 6, 2, 2, 5, 5, 3, 1), [[[4, 8, 2, 0, 1, 9, 7, 5, 3, 6], [0, 1, 3, 7, 6, 8, 5, 4, 9, 2]]]))\n",
      "(260000, ((6, 6, 2, 4, 3, 3, 2, 6, 3, 1), [[[5, 4, 6, 8, 1, 0, 9, 7, 2, 3], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(270000, ((6, 4, 2, 6, 2, 3, 3, 6, 3, 1), [[[8, 0, 9, 7, 2, 5, 3, 1, 6, 4], [0, 1, 7, 6, 8, 5, 4, 9, 3, 2]]]))\n",
      "(280000, ((6, 3, 1, 2, 6, 4, 4, 6, 3, 1), [[[4, 3, 5, 8, 1, 0, 9, 2, 7, 6], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(290000, ((6, 4, 3, 1, 2, 4, 6, 6, 3, 1), [[[4, 0, 3, 2, 8, 6, 7, 5, 1, 9], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(300000, ((6, 6, 4, 2, 2, 4, 5, 1, 5, 1), [[[3, 2, 8, 6, 7, 5, 1, 9, 4, 0], [0, 5, 1, 8, 9, 7, 3, 2, 6, 4]]]))\n",
      "(310000, ((6, 2, 5, 5, 4, 4, 2, 2, 5, 1), [[[6, 4, 8, 2, 0, 1, 9, 7, 5, 3], [0, 1, 3, 7, 6, 8, 5, 4, 9, 2]]]))\n",
      "(320000, ((6, 4, 2, 2, 6, 5, 3, 2, 5, 1), [[[5, 4, 1, 6, 8, 0, 9, 7, 3, 2], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(330000, ((6, 6, 4, 1, 1, 6, 4, 2, 5, 1), [[[7, 5, 2, 1, 8, 6, 4, 3, 0, 9], [0, 4, 7, 8, 2, 1, 5, 6, 9, 3]], [[6, 4, 3, 0, 9, 7, 5, 2, 1, 8], [0, 4, 7, 8, 2, 1, 5, 6, 9, 3]], [[9, 7, 5, 2, 1, 8, 6, 4, 3, 0], [0, 4, 7, 8, 2, 1, 5, 6, 9, 3]], [[8, 6, 4, 3, 0, 9, 7, 5, 2, 1], [0, 4, 7, 8, 2, 1, 5, 6, 9, 3]]]))\n",
      "(340000, ((6, 4, 4, 1, 5, 2, 6, 2, 5, 1), [[[7, 5, 3, 2, 6, 4, 8, 1, 0, 9], [0, 2, 8, 7, 6, 5, 4, 9, 3, 1]], [[4, 8, 1, 0, 9, 7, 5, 3, 2, 6], [0, 2, 8, 7, 6, 5, 4, 9, 3, 1]], [[9, 7, 5, 3, 2, 6, 4, 8, 1, 0], [0, 2, 8, 7, 6, 5, 4, 9, 3, 1]], [[6, 4, 8, 1, 0, 9, 7, 5, 3, 2], [0, 2, 8, 7, 6, 5, 4, 9, 3, 1]]]))\n",
      "(350000, ((6, 4, 4, 4, 2, 6, 1, 3, 5, 1), [[[7, 3, 0, 9, 2, 1, 8, 4, 6, 5], [0, 5, 9, 7, 8, 6, 2, 1, 4, 3]]]))\n",
      "(360000, ((6, 6, 2, 6, 3, 1, 2, 4, 5, 1), [[[9, 5, 3, 1, 8, 6, 4, 7, 2, 0], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]]]))\n",
      "(370000, ((6, 4, 3, 3, 2, 6, 2, 4, 5, 1), [[[9, 2, 7, 4, 6, 3, 5, 8, 1, 0], [0, 2, 5, 7, 6, 8, 9, 4, 3, 1]]]))\n",
      "(380000, ((6, 4, 1, 3, 6, 2, 4, 4, 5, 1), [[[9, 2, 7, 4, 6, 3, 5, 8, 1, 0], [0, 2, 5, 7, 6, 8, 9, 4, 3, 1]]]))\n",
      "(390000, ((6, 2, 2, 6, 3, 1, 6, 4, 5, 1), [[[3, 6, 5, 4, 7, 8, 1, 0, 9, 2], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(400000, ((6, 2, 4, 6, 2, 2, 3, 5, 5, 1), [[[7, 2, 0, 9, 5, 3, 1, 8, 6, 4], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(410000, ((6, 5, 1, 2, 6, 2, 2, 6, 5, 1), [[[1, 0, 9, 2, 3, 6, 4, 7, 5, 8], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(420000, ((6, 2, 6, 2, 3, 1, 4, 6, 5, 1), [[[1, 9, 7, 3, 6, 4, 5, 8, 2, 0], [0, 1, 3, 5, 6, 8, 7, 4, 9, 2]]]))\n",
      "(430000, ((6, 2, 3, 1, 4, 2, 6, 6, 5, 1), [[[7, 4, 1, 6, 3, 2, 5, 8, 0, 9], [0, 1, 8, 6, 4, 9, 3, 5, 7, 2]]]))\n",
      "(440000, ((6, 4, 4, 6, 5, 3, 4, 1, 1, 2), [[[8, 3, 0, 2, 1, 9, 5, 6, 4, 7], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]], [[9, 5, 6, 4, 7, 8, 3, 0, 2, 1], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]]]))\n",
      "(450000, ((6, 5, 5, 4, 4, 2, 6, 1, 1, 2), [[[8, 0, 9, 7, 1, 6, 3, 2, 5, 4], [0, 1, 4, 9, 3, 5, 8, 7, 6, 2]]]))\n",
      "(460000, ((6, 6, 6, 6, 4, 1, 1, 3, 1, 2), [[[6, 4, 8, 2, 0, 1, 9, 7, 5, 3], [0, 1, 3, 7, 6, 8, 5, 4, 9, 2]]]))\n",
      "(470000, ((6, 2, 6, 6, 6, 1, 3, 3, 1, 2), [[[1, 8, 5, 7, 3, 2, 9, 6, 4, 0], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(480000, ((6, 2, 6, 2, 5, 5, 4, 3, 1, 2), [[[4, 8, 0, 9, 7, 2, 5, 3, 1, 6], [0, 1, 7, 6, 8, 5, 4, 9, 3, 2]]]))\n",
      "(490000, ((6, 4, 2, 5, 5, 2, 6, 3, 1, 2), [[[9, 3, 2, 5, 4, 6, 7, 8, 1, 0], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(500000, ((6, 4, 6, 4, 6, 1, 1, 5, 1, 2), [[[8, 6, 3, 0, 9, 5, 4, 7, 2, 1], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(510000, ((6, 6, 2, 2, 5, 5, 2, 5, 1, 2), [[[4, 8, 0, 9, 7, 3, 2, 5, 1, 6], [0, 1, 4, 9, 3, 5, 6, 8, 7, 2]], [[2, 5, 1, 6, 4, 8, 0, 9, 7, 3], [0, 1, 4, 9, 3, 5, 6, 8, 7, 2]]]))\n",
      "(520000, ((6, 4, 4, 3, 5, 2, 4, 5, 1, 2), [[[2, 3, 6, 5, 4, 7, 8, 1, 0, 9], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(530000, ((6, 4, 4, 6, 2, 1, 5, 5, 1, 2), [[[7, 8, 1, 0, 9, 2, 3, 4, 5, 6], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(540000, ((6, 4, 2, 3, 3, 4, 6, 5, 1, 2), [[[7, 4, 2, 8, 6, 5, 0, 3, 1, 9], [0, 9, 6, 4, 2, 3, 1, 8, 7, 5]]]))\n",
      "(550000, ((6, 6, 4, 3, 5, 4, 3, 1, 2, 2), [[[9, 7, 2, 3, 5, 6, 4, 8, 1, 0], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n",
      "(560000, ((6, 1, 5, 6, 4, 4, 5, 1, 2, 2), [[[3, 1, 8, 5, 6, 4, 7, 2, 0, 9], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]], [[4, 7, 2, 0, 9, 3, 1, 8, 5, 6], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]], [[8, 5, 6, 4, 7, 2, 0, 9, 3, 1], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]], [[2, 0, 9, 3, 1, 8, 5, 6, 4, 7], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]]]))\n",
      "(570000, ((6, 5, 5, 3, 5, 4, 2, 2, 2, 2), [[[2, 3, 5, 6, 4, 8, 1, 0, 9, 7], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(580000, ((6, 6, 3, 3, 5, 3, 4, 2, 2, 2), [[[7, 3, 6, 4, 5, 8, 2, 0, 1, 9], [0, 1, 3, 5, 6, 8, 7, 4, 9, 2]]]))\n",
      "(590000, ((6, 3, 1, 6, 6, 3, 5, 2, 2, 2), [[[2, 5, 8, 0, 9, 7, 3, 6, 1, 4], [0, 1, 5, 7, 8, 6, 4, 9, 3, 2]]]))\n",
      "(600000, ((6, 2, 5, 5, 1, 5, 6, 2, 2, 2), [[[4, 6, 5, 7, 8, 1, 0, 9, 2, 3], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(610000, ((6, 6, 3, 1, 6, 6, 1, 3, 2, 2), [[[2, 0, 9, 5, 3, 1, 8, 6, 4, 7], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(620000, ((6, 6, 3, 1, 4, 6, 3, 3, 2, 2), [[[6, 5, 2, 4, 8, 0, 9, 7, 3, 1], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]]]))\n",
      "(630000, ((6, 3, 3, 2, 6, 4, 5, 3, 2, 2), [[[3, 1, 8, 6, 4, 5, 7, 2, 0, 9], [0, 8, 5, 3, 1, 4, 7, 9, 6, 2]], [[5, 7, 2, 0, 9, 3, 1, 8, 6, 4], [0, 8, 5, 3, 1, 4, 7, 9, 6, 2]]]))\n",
      "(640000, ((6, 4, 3, 3, 6, 5, 1, 4, 2, 2), [[[7, 3, 2, 5, 1, 6, 4, 8, 0, 9], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]], [[6, 4, 8, 0, 9, 7, 3, 2, 5, 1], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]]]))\n",
      "(650000, ((6, 5, 5, 2, 4, 3, 3, 4, 2, 2), [[[1, 6, 5, 2, 4, 8, 0, 9, 7, 3], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]]]))\n",
      "(660000, ((6, 5, 1, 4, 5, 3, 4, 4, 2, 2), [[[2, 3, 5, 4, 6, 7, 8, 1, 0, 9], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]], [[8, 1, 0, 9, 2, 3, 5, 4, 6, 7], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]]]))\n",
      "(670000, ((6, 1, 5, 6, 2, 3, 5, 4, 2, 2), [[[1, 0, 9, 3, 2, 4, 6, 5, 7, 8], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(680000, ((6, 2, 5, 5, 1, 3, 6, 4, 2, 2), [[[5, 2, 1, 8, 7, 3, 0, 9, 4, 6], [0, 4, 8, 2, 1, 5, 9, 7, 6, 3]]]))\n",
      "(690000, ((6, 4, 2, 6, 5, 3, 1, 5, 2, 2), [[[4, 0, 3, 2, 8, 6, 7, 5, 1, 9], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(700000, ((6, 3, 5, 4, 4, 2, 3, 5, 2, 2), [[[0, 9, 2, 3, 7, 6, 5, 4, 8, 1], [0, 2, 5, 7, 8, 6, 4, 9, 3, 1]], [[6, 5, 4, 8, 1, 0, 9, 2, 3, 7], [0, 2, 5, 7, 8, 6, 4, 9, 3, 1]]]))\n",
      "(710000, ((6, 2, 3, 1, 6, 6, 3, 5, 2, 2), [[[9, 2, 7, 4, 6, 5, 3, 8, 1, 0], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]], [[1, 0, 9, 2, 7, 4, 6, 5, 3, 8], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(720000, ((6, 6, 1, 1, 2, 6, 5, 5, 2, 2), [[[9, 7, 4, 3, 5, 1, 6, 2, 8, 0], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(730000, ((6, 2, 5, 1, 6, 5, 1, 6, 2, 2), [[[0, 9, 2, 1, 8, 4, 6, 5, 7, 3], [0, 5, 9, 7, 8, 6, 2, 1, 4, 3]]]))\n",
      "(740000, ((6, 6, 6, 3, 1, 1, 3, 6, 2, 2), [[[3, 1, 8, 4, 2, 9, 6, 5, 0, 7], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(750000, ((6, 4, 2, 1, 5, 5, 3, 6, 2, 2), [[[0, 1, 5, 8, 6, 3, 4, 9, 7, 2], [0, 1, 5, 9, 6, 3, 4, 8, 7, 2]], [[2, 0, 1, 5, 8, 6, 3, 4, 9, 7], [0, 1, 5, 9, 6, 3, 4, 8, 7, 2]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(760000, ((6, 2, 1, 3, 5, 5, 4, 6, 2, 2), [[[4, 6, 5, 7, 8, 1, 0, 9, 3, 2], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(770000, ((6, 2, 3, 1, 4, 5, 5, 6, 2, 2), [[[3, 6, 5, 4, 7, 8, 1, 0, 9, 2], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(780000, ((6, 6, 4, 6, 6, 1, 1, 1, 3, 2), [[[5, 8, 1, 0, 9, 7, 6, 2, 3, 4], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]]]))\n",
      "(790000, ((6, 6, 4, 6, 2, 3, 3, 1, 3, 2), [[[5, 8, 1, 0, 9, 7, 2, 3, 4, 6], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(800000, ((6, 2, 2, 6, 5, 5, 4, 1, 3, 2), [[[2, 1, 9, 7, 4, 5, 6, 8, 3, 0], [0, 4, 6, 9, 8, 7, 5, 2, 1, 3]], [[0, 2, 1, 9, 7, 4, 5, 6, 8, 3], [0, 4, 6, 9, 8, 7, 5, 2, 1, 3]]]))\n",
      "(810000, ((6, 5, 3, 2, 6, 2, 6, 1, 3, 2), [[[6, 7, 8, 3, 0, 2, 1, 9, 5, 4], [0, 5, 7, 9, 8, 6, 2, 1, 4, 3]]]))\n",
      "(820000, ((6, 2, 6, 6, 6, 1, 1, 3, 3, 2), [[[5, 8, 1, 0, 9, 2, 3, 6, 4, 7], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(830000, ((6, 4, 2, 4, 5, 5, 2, 3, 3, 2), [[[5, 6, 7, 2, 1, 9, 3, 0, 8, 4], [0, 4, 6, 9, 7, 8, 5, 2, 1, 3]]]))\n",
      "(840000, ((6, 2, 4, 5, 5, 2, 4, 3, 3, 2), [[[8, 3, 0, 2, 1, 9, 5, 4, 6, 7], [0, 4, 2, 1, 5, 7, 9, 8, 6, 3]]]))\n",
      "(850000, ((6, 4, 6, 2, 4, 1, 5, 3, 3, 2), [[[2, 9, 7, 6, 0, 3, 8, 4, 1, 5], [0, 3, 7, 5, 2, 4, 1, 9, 8, 6]], [[9, 7, 6, 0, 3, 8, 4, 1, 5, 2], [0, 3, 7, 5, 2, 4, 1, 9, 8, 6]]]))\n",
      "(860000, ((6, 2, 2, 5, 3, 4, 6, 3, 3, 2), [[[7, 4, 3, 5, 1, 6, 2, 8, 0, 9], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(870000, ((6, 4, 4, 3, 5, 2, 2, 5, 3, 2), [[[2, 4, 8, 0, 9, 7, 5, 1, 6, 3], [0, 1, 4, 9, 3, 5, 8, 6, 7, 2]], [[3, 2, 4, 8, 0, 9, 7, 5, 1, 6], [0, 1, 4, 9, 3, 5, 8, 6, 7, 2]]]))\n",
      "(880000, ((6, 2, 6, 6, 2, 1, 3, 5, 3, 2), [[[1, 9, 6, 4, 0, 2, 8, 5, 7, 3], [0, 2, 5, 9, 7, 6, 3, 1, 8, 4]], [[2, 8, 5, 7, 3, 1, 9, 6, 4, 0], [0, 2, 5, 9, 7, 6, 3, 1, 8, 4]]]))\n",
      "(890000, ((6, 4, 2, 3, 3, 4, 4, 5, 3, 2), [[[7, 3, 2, 5, 4, 1, 6, 8, 0, 9], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(900000, ((6, 4, 2, 4, 1, 3, 6, 5, 3, 2), [[[4, 8, 0, 9, 7, 2, 5, 3, 1, 6], [0, 1, 7, 6, 8, 5, 4, 9, 3, 2]]]))\n",
      "(910000, ((6, 5, 3, 2, 6, 6, 1, 1, 4, 2), [[[0, 9, 5, 3, 1, 8, 6, 4, 7, 2], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]], [[8, 6, 4, 7, 2, 0, 9, 5, 3, 1], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]]]))\n",
      "(920000, ((6, 5, 3, 2, 4, 6, 3, 1, 4, 2), [[[7, 4, 2, 3, 6, 5, 8, 1, 0, 9], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]], [[5, 8, 1, 0, 9, 7, 4, 2, 3, 6], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(930000, ((6, 4, 1, 3, 6, 4, 5, 1, 4, 2), [[[2, 3, 5, 6, 4, 8, 1, 0, 9, 7], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n",
      "(940000, ((6, 5, 1, 4, 6, 5, 1, 2, 4, 2), [[[6, 2, 0, 8, 7, 3, 1, 9, 5, 4], [0, 5, 6, 3, 1, 4, 8, 9, 7, 2]]]))\n",
      "(950000, ((6, 4, 5, 3, 4, 3, 3, 2, 4, 2), [[[3, 4, 5, 6, 7, 8, 1, 0, 9, 2], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(960000, ((6, 3, 3, 4, 5, 3, 4, 2, 4, 2), [[[9, 7, 3, 2, 5, 1, 6, 4, 8, 0], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]], [[1, 6, 4, 8, 0, 9, 7, 3, 2, 5], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]]]))\n",
      "(970000, ((6, 4, 6, 1, 3, 3, 5, 2, 4, 2), [[[3, 6, 4, 5, 8, 2, 0, 1, 9, 7], [0, 1, 3, 5, 7, 6, 8, 4, 9, 2]]]))\n",
      "(980000, ((6, 3, 3, 6, 1, 3, 6, 2, 4, 2), [[[2, 3, 4, 6, 5, 7, 8, 1, 0, 9], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(990000, ((6, 6, 6, 3, 1, 4, 1, 3, 4, 2), [[[1, 9, 5, 7, 6, 4, 8, 3, 0, 2], [0, 4, 9, 8, 7, 2, 1, 5, 6, 3]], [[0, 2, 1, 9, 5, 7, 6, 4, 8, 3], [0, 4, 9, 8, 7, 2, 1, 5, 6, 3]]]))\n",
      "(1000000, ((6, 4, 3, 5, 4, 2, 3, 3, 4, 2), [[[9, 7, 4, 2, 8, 6, 5, 0, 3, 1], [0, 9, 6, 4, 2, 3, 1, 8, 7, 5]]]))\n",
      "(1010000, ((6, 1, 3, 2, 6, 6, 3, 3, 4, 2), [[[0, 9, 7, 5, 3, 2, 6, 4, 8, 1], [0, 2, 8, 7, 6, 5, 4, 9, 3, 1]], [[2, 6, 4, 8, 1, 0, 9, 7, 5, 3], [0, 2, 8, 7, 6, 5, 4, 9, 3, 1]], [[3, 2, 6, 4, 8, 1, 0, 9, 7, 5], [0, 2, 8, 7, 6, 5, 4, 9, 3, 1]], [[1, 0, 9, 7, 5, 3, 2, 6, 4, 8], [0, 2, 8, 7, 6, 5, 4, 9, 3, 1]]]))\n",
      "(1020000, ((6, 2, 5, 1, 2, 6, 5, 3, 4, 2), [[[1, 3, 2, 5, 6, 4, 8, 0, 9, 7], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[7, 1, 3, 2, 5, 6, 4, 8, 0, 9], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(1030000, ((6, 5, 1, 2, 6, 5, 1, 4, 4, 2), [[[5, 3, 1, 6, 4, 8, 0, 9, 7, 2], [0, 1, 7, 6, 8, 5, 4, 9, 3, 2]]]))\n",
      "(1040000, ((6, 4, 6, 5, 1, 1, 3, 4, 4, 2), [[[6, 7, 3, 1, 9, 4, 0, 2, 8, 5], [0, 2, 5, 3, 1, 6, 9, 7, 8, 4]], [[9, 4, 0, 2, 8, 5, 6, 7, 3, 1], [0, 2, 5, 3, 1, 6, 9, 7, 8, 4]]]))\n",
      "(1050000, ((6, 2, 4, 1, 5, 5, 3, 4, 4, 2), [[[4, 3, 5, 8, 1, 0, 9, 2, 7, 6], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(1060000, ((6, 5, 3, 1, 1, 6, 4, 4, 4, 2), [[[9, 5, 6, 3, 1, 8, 7, 4, 0, 2], [0, 2, 5, 8, 3, 1, 6, 7, 9, 4]]]))\n",
      "(1070000, ((6, 3, 1, 2, 4, 5, 5, 4, 4, 2), [[[6, 3, 2, 4, 8, 0, 9, 7, 5, 1], [0, 1, 4, 9, 3, 5, 8, 6, 7, 2]], [[1, 6, 3, 2, 4, 8, 0, 9, 7, 5], [0, 1, 4, 9, 3, 5, 8, 6, 7, 2]]]))\n",
      "(1080000, ((6, 6, 4, 4, 3, 1, 1, 5, 4, 2), [[[7, 5, 8, 1, 0, 9, 2, 3, 6, 4], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(1090000, ((6, 4, 5, 1, 2, 6, 1, 5, 4, 2), [[[9, 7, 3, 2, 5, 4, 1, 6, 8, 0], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(1100000, ((6, 4, 1, 3, 4, 4, 3, 5, 4, 2), [[[9, 6, 4, 5, 7, 8, 3, 0, 2, 1], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]], [[2, 1, 9, 6, 4, 5, 7, 8, 3, 0], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]]]))\n",
      "(1110000, ((6, 4, 2, 1, 1, 6, 5, 5, 4, 2), [[[7, 6, 5, 4, 8, 1, 0, 9, 2, 3], [0, 2, 5, 7, 8, 6, 4, 9, 3, 1]]]))\n",
      "(1120000, ((6, 4, 3, 1, 4, 5, 1, 6, 4, 2), [[[6, 5, 3, 2, 8, 0, 9, 7, 4, 1], [0, 1, 5, 4, 9, 3, 6, 8, 7, 2]]]))\n",
      "(1130000, ((6, 4, 1, 3, 3, 5, 2, 6, 4, 2), [[[5, 1, 8, 4, 2, 9, 6, 0, 3, 7], [0, 3, 9, 4, 2, 8, 5, 1, 7, 6]], [[1, 8, 4, 2, 9, 6, 0, 3, 7, 5], [0, 3, 9, 4, 2, 8, 5, 1, 7, 6]]]))\n",
      "(1140000, ((6, 4, 1, 3, 2, 5, 3, 6, 4, 2), [[[3, 0, 2, 1, 9, 7, 4, 5, 6, 8], [0, 4, 6, 9, 8, 7, 5, 2, 1, 3]], [[8, 3, 0, 2, 1, 9, 7, 4, 5, 6], [0, 4, 6, 9, 8, 7, 5, 2, 1, 3]]]))\n",
      "(1150000, ((6, 3, 3, 1, 1, 6, 4, 6, 4, 2), [[[3, 1, 8, 6, 4, 7, 2, 0, 9, 5], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(1160000, ((6, 1, 3, 1, 5, 2, 6, 6, 4, 2), [[[8, 7, 1, 3, 9, 5, 2, 6, 0, 4], [0, 4, 9, 7, 1, 3, 5, 2, 8, 6]], [[2, 6, 0, 4, 8, 7, 1, 3, 9, 5], [0, 4, 9, 7, 1, 3, 5, 2, 8, 6]]]))\n",
      "(1170000, ((6, 5, 3, 6, 2, 4, 2, 1, 5, 2), [[[1, 9, 5, 4, 6, 7, 8, 3, 0, 2], [0, 4, 7, 9, 8, 2, 1, 5, 6, 3]]]))\n",
      "(1180000, ((6, 2, 6, 2, 4, 5, 3, 1, 5, 2), [[[2, 5, 9, 8, 1, 4, 6, 0, 3, 7], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]], [[0, 3, 7, 2, 5, 9, 8, 1, 4, 6], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]]]))\n",
      "(1190000, ((6, 2, 4, 4, 3, 5, 4, 1, 5, 2), [[[6, 7, 5, 8, 1, 0, 9, 2, 3, 4], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]]]))\n",
      "(1200000, ((6, 4, 2, 3, 5, 2, 6, 1, 5, 2), [[[4, 5, 1, 6, 8, 0, 9, 7, 3, 2], [0, 1, 8, 7, 4, 9, 3, 6, 5, 2]]]))\n",
      "(1210000, ((6, 6, 2, 2, 4, 5, 1, 3, 5, 2), [[[3, 1, 9, 4, 0, 2, 8, 5, 6, 7], [0, 2, 5, 3, 1, 6, 9, 7, 8, 4]], [[0, 2, 8, 5, 6, 7, 3, 1, 9, 4], [0, 2, 5, 3, 1, 6, 9, 7, 8, 4]]]))\n",
      "(1220000, ((6, 2, 6, 2, 3, 5, 2, 3, 5, 2), [[[4, 6, 5, 8, 1, 0, 9, 2, 3, 7], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(1230000, ((6, 4, 4, 1, 5, 2, 4, 3, 5, 2), [[[3, 5, 4, 6, 8, 1, 0, 9, 7, 2], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(1240000, ((6, 4, 4, 2, 3, 1, 6, 3, 5, 2), [[[2, 1, 8, 6, 3, 0, 9, 5, 4, 7], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(1250000, ((6, 6, 2, 6, 1, 1, 2, 5, 5, 2), [[[4, 7, 5, 8, 1, 0, 9, 2, 3, 6], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(1260000, ((6, 2, 3, 3, 2, 6, 2, 5, 5, 2), [[[4, 1, 3, 2, 6, 5, 8, 0, 9, 7], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]], [[5, 8, 0, 9, 7, 4, 1, 3, 2, 6], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]], [[7, 4, 1, 3, 2, 6, 5, 8, 0, 9], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]], [[6, 5, 8, 0, 9, 7, 4, 1, 3, 2], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]]]))\n",
      "(1270000, ((6, 3, 1, 2, 2, 6, 4, 5, 5, 2), [[[8, 1, 0, 9, 7, 2, 3, 5, 4, 6], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(1280000, ((6, 4, 3, 5, 4, 4, 1, 1, 6, 2), [[[1, 6, 2, 5, 3, 4, 8, 0, 9, 7], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]]]))\n",
      "(1290000, ((6, 2, 3, 5, 6, 2, 3, 1, 6, 2), [[[5, 4, 1, 6, 2, 8, 0, 9, 7, 3], [0, 1, 5, 6, 8, 7, 4, 9, 3, 2]]]))\n",
      "(1300000, ((6, 6, 6, 1, 1, 2, 5, 1, 6, 2), [[[4, 3, 2, 8, 0, 9, 7, 5, 1, 6], [0, 1, 7, 4, 9, 3, 6, 8, 5, 2]]]))\n",
      "(1310000, ((6, 6, 6, 3, 3, 1, 1, 2, 6, 2), [[[0, 3, 2, 9, 4, 1, 8, 6, 7, 5], [0, 8, 9, 7, 4, 1, 6, 3, 2, 5]]]))\n",
      "(1320000, ((6, 4, 5, 3, 5, 1, 2, 2, 6, 2), [[[3, 5, 4, 6, 8, 1, 0, 9, 7, 2], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(1330000, ((6, 4, 3, 5, 4, 1, 3, 2, 6, 2), [[[1, 0, 9, 2, 7, 6, 4, 3, 5, 8], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(1340000, ((6, 6, 1, 5, 3, 1, 4, 2, 6, 2), [[[7, 2, 1, 8, 6, 3, 0, 9, 5, 4], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(1350000, ((6, 6, 5, 1, 2, 1, 5, 2, 6, 2), [[[4, 7, 8, 3, 0, 2, 1, 9, 5, 6], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]], [[2, 1, 9, 5, 6, 4, 7, 8, 3, 0], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(1360000, ((6, 5, 3, 2, 3, 1, 6, 2, 6, 2), [[[1, 8, 6, 7, 4, 0, 3, 2, 9, 5], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(1370000, ((6, 6, 4, 3, 3, 2, 1, 3, 6, 2), [[[3, 2, 5, 4, 1, 6, 8, 0, 9, 7], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(1380000, ((6, 4, 1, 3, 4, 6, 1, 3, 6, 2), [[[0, 9, 3, 6, 4, 2, 5, 7, 8, 1], [0, 2, 8, 6, 5, 9, 4, 7, 3, 1]], [[1, 0, 9, 3, 6, 4, 2, 5, 7, 8], [0, 2, 8, 6, 5, 9, 4, 7, 3, 1]]]))\n",
      "(1390000, ((6, 2, 2, 4, 3, 5, 3, 3, 6, 2), [[[5, 7, 8, 1, 0, 9, 2, 3, 6, 4], [0, 2, 4, 9, 8, 5, 6, 7, 3, 1]]]))\n",
      "(1400000, ((6, 6, 4, 3, 3, 1, 1, 4, 6, 2), [[[7, 5, 1, 2, 9, 4, 0, 3, 8, 6], [0, 3, 6, 5, 1, 2, 7, 9, 8, 4]], [[4, 0, 3, 8, 6, 7, 5, 1, 2, 9], [0, 3, 6, 5, 1, 2, 7, 9, 8, 4]]]))\n",
      "(1410000, ((6, 5, 5, 4, 1, 1, 2, 4, 6, 2), [[[9, 5, 0, 1, 3, 8, 6, 7, 4, 2], [0, 1, 3, 6, 4, 2, 8, 9, 7, 5]]]))\n",
      "(1420000, ((6, 1, 5, 1, 3, 6, 2, 4, 6, 2), [[[8, 5, 1, 4, 3, 9, 7, 6, 0, 2], [0, 2, 4, 3, 7, 5, 1, 9, 8, 6]]]))\n",
      "(1430000, ((6, 6, 3, 3, 1, 1, 4, 4, 6, 2), [[[0, 2, 8, 4, 3, 7, 6, 1, 9, 5], [0, 2, 4, 3, 9, 7, 8, 6, 1, 5]], [[1, 9, 5, 0, 2, 8, 4, 3, 7, 6], [0, 2, 4, 3, 9, 7, 8, 6, 1, 5]]]))\n",
      "(1440000, ((6, 4, 3, 3, 2, 1, 5, 4, 6, 2), [[[6, 5, 3, 2, 8, 0, 9, 7, 4, 1], [0, 1, 5, 4, 9, 3, 6, 8, 7, 2]]]))\n",
      "(1450000, ((6, 2, 1, 1, 5, 3, 6, 4, 6, 2), [[[9, 3, 1, 8, 6, 5, 4, 7, 2, 0], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(1460000, ((6, 3, 1, 2, 6, 4, 1, 5, 6, 2), [[[0, 2, 1, 9, 6, 7, 4, 5, 8, 3], [0, 9, 8, 7, 5, 2, 1, 4, 6, 3]], [[7, 4, 5, 8, 3, 0, 2, 1, 9, 6], [0, 9, 8, 7, 5, 2, 1, 4, 6, 3]]]))\n",
      "(1470000, ((6, 1, 1, 2, 4, 6, 3, 5, 6, 2), [[[7, 4, 1, 3, 2, 6, 5, 8, 0, 9], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]], [[6, 5, 8, 0, 9, 7, 4, 1, 3, 2], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]], [[9, 7, 4, 1, 3, 2, 6, 5, 8, 0], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]], [[2, 6, 5, 8, 0, 9, 7, 4, 1, 3], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]]]))\n",
      "(1480000, ((6, 4, 1, 3, 4, 3, 1, 6, 6, 2), [[[5, 2, 1, 8, 6, 7, 3, 0, 9, 4], [0, 4, 6, 9, 7, 8, 2, 1, 5, 3]]]))\n",
      "(1490000, ((6, 1, 3, 3, 3, 4, 2, 6, 6, 2), [[[9, 6, 4, 0, 1, 8, 5, 7, 3, 2], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(1500000, ((6, 1, 5, 2, 3, 1, 4, 6, 6, 2), [[[0, 8, 4, 5, 6, 7, 2, 1, 9, 3], [0, 4, 6, 9, 7, 8, 5, 2, 1, 3]]]))\n",
      "(1510000, ((6, 1, 1, 1, 5, 2, 6, 6, 6, 2), [[[1, 8, 4, 6, 5, 7, 3, 0, 9, 2], [0, 5, 9, 7, 8, 6, 2, 1, 4, 3]]]))\n",
      "(1520000, ((6, 6, 4, 4, 6, 3, 1, 2, 1, 3), [[[2, 8, 0, 9, 7, 5, 1, 6, 4, 3], [0, 1, 7, 4, 9, 3, 6, 8, 5, 2]]]))\n",
      "(1530000, ((6, 6, 6, 2, 4, 3, 3, 2, 1, 3), [[[1, 8, 4, 6, 5, 7, 3, 0, 9, 2], [0, 5, 9, 7, 8, 6, 2, 1, 4, 3]]]))\n",
      "(1540000, ((6, 4, 2, 4, 5, 5, 4, 2, 1, 3), [[[5, 8, 1, 0, 9, 2, 3, 4, 6, 7], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]]]))\n",
      "(1550000, ((6, 5, 1, 6, 4, 2, 6, 2, 1, 3), [[[2, 9, 5, 1, 8, 6, 7, 4, 0, 3], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(1560000, ((6, 1, 3, 2, 6, 6, 6, 2, 1, 3), [[[1, 0, 9, 2, 3, 5, 4, 6, 7, 8], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]], [[4, 6, 7, 8, 1, 0, 9, 2, 3, 5], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]]]))\n",
      "(1570000, ((6, 4, 4, 6, 6, 1, 1, 4, 1, 3), [[[6, 5, 8, 1, 0, 9, 2, 3, 7, 4], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(1580000, ((6, 2, 6, 4, 3, 5, 2, 4, 1, 3), [[[8, 0, 9, 7, 5, 3, 1, 6, 4, 2], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]]]))\n",
      "(1590000, ((6, 5, 3, 4, 4, 2, 4, 4, 1, 3), [[[1, 9, 5, 6, 4, 7, 8, 3, 0, 2], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]], [[7, 8, 3, 0, 2, 1, 9, 5, 6, 4], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]]]))\n",
      "(1600000, ((6, 1, 1, 6, 4, 6, 4, 4, 1, 3), [[[7, 3, 2, 5, 1, 6, 4, 8, 0, 9], [0, 1, 4, 9, 3, 5, 6, 8, 7, 2]], [[4, 8, 0, 9, 7, 3, 2, 5, 1, 6], [0, 1, 4, 9, 3, 5, 6, 8, 7, 2]]]))\n",
      "(1610000, ((6, 4, 2, 5, 1, 4, 6, 4, 1, 3), [[[1, 6, 3, 2, 5, 4, 8, 0, 9, 7], [0, 1, 4, 9, 3, 5, 8, 7, 6, 2]], [[4, 8, 0, 9, 7, 1, 6, 3, 2, 5], [0, 1, 4, 9, 3, 5, 8, 7, 6, 2]]]))\n",
      "(1620000, ((6, 2, 6, 4, 2, 4, 3, 5, 1, 3), [[[8, 5, 7, 3, 2, 9, 6, 4, 0, 1], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(1630000, ((6, 6, 4, 1, 5, 2, 2, 6, 1, 3), [[[7, 5, 3, 1, 6, 4, 2, 8, 0, 9], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]], [[4, 2, 8, 0, 9, 7, 5, 3, 1, 6], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]]]))\n",
      "(1640000, ((6, 6, 6, 2, 2, 1, 3, 6, 1, 3), [[[8, 0, 9, 7, 2, 4, 6, 1, 3, 5], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[0, 9, 7, 2, 4, 6, 1, 3, 5, 8], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(1650000, ((6, 5, 1, 4, 2, 4, 4, 6, 1, 3), [[[4, 8, 0, 9, 7, 3, 2, 5, 1, 6], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]], [[3, 2, 5, 1, 6, 4, 8, 0, 9, 7], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]]]))\n",
      "(1660000, ((6, 2, 3, 3, 4, 2, 6, 6, 1, 3), [[[3, 6, 7, 2, 1, 0, 9, 8, 4, 5], [0, 2, 4, 6, 8, 5, 7, 3, 9, 1]]]))\n",
      "(1670000, ((6, 6, 2, 2, 4, 6, 3, 1, 3, 3), [[[6, 5, 4, 0, 2, 8, 7, 3, 1, 9], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]], [[7, 3, 1, 9, 6, 5, 4, 0, 2, 8], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]]]))\n",
      "(1680000, ((6, 2, 6, 6, 3, 3, 2, 2, 3, 3), [[[3, 2, 5, 4, 1, 6, 8, 0, 9, 7], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(1690000, ((6, 6, 2, 4, 4, 3, 3, 2, 3, 3), [[[5, 1, 6, 4, 8, 0, 9, 7, 3, 2], [0, 1, 7, 4, 9, 3, 5, 8, 6, 2]], [[3, 2, 5, 1, 6, 4, 8, 0, 9, 7], [0, 1, 7, 4, 9, 3, 5, 8, 6, 2]]]))\n",
      "(1700000, ((6, 2, 5, 1, 6, 4, 4, 2, 3, 3), [[[7, 8, 1, 0, 9, 2, 3, 4, 6, 5], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(1710000, ((6, 3, 5, 4, 2, 2, 6, 2, 3, 3), [[[1, 0, 9, 2, 3, 4, 5, 6, 7, 8], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(1720000, ((6, 4, 6, 2, 6, 2, 1, 3, 3, 3), [[[4, 2, 9, 6, 5, 0, 7, 3, 1, 8], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(1730000, ((6, 4, 2, 4, 6, 3, 1, 4, 3, 3), [[[8, 0, 9, 7, 3, 4, 5, 1, 6, 2], [0, 1, 4, 6, 8, 9, 3, 5, 7, 2]], [[6, 2, 8, 0, 9, 7, 3, 4, 5, 1], [0, 1, 4, 6, 8, 9, 3, 5, 7, 2]]]))\n",
      "(1740000, ((6, 2, 1, 5, 6, 4, 2, 4, 3, 3), [[[1, 0, 9, 7, 2, 3, 5, 6, 4, 8], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n",
      "(1750000, ((6, 4, 4, 3, 3, 2, 4, 4, 3, 3), [[[8, 6, 4, 5, 7, 2, 0, 9, 3, 1], [0, 8, 5, 3, 1, 4, 7, 9, 6, 2]], [[2, 0, 9, 3, 1, 8, 6, 4, 5, 7], [0, 8, 5, 3, 1, 4, 7, 9, 6, 2]]]))\n",
      "(1760000, ((6, 4, 4, 2, 2, 3, 5, 4, 3, 3), [[[7, 3, 6, 4, 5, 8, 2, 0, 1, 9], [0, 1, 3, 5, 7, 6, 8, 4, 9, 2]]]))\n",
      "(1770000, ((6, 2, 6, 4, 2, 4, 1, 5, 3, 3), [[[6, 5, 4, 7, 2, 0, 9, 3, 1, 8], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(1780000, ((6, 3, 3, 6, 2, 2, 2, 6, 3, 3), [[[4, 5, 3, 6, 1, 8, 0, 9, 7, 2], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]]]))\n",
      "(1790000, ((6, 2, 4, 2, 6, 1, 3, 6, 3, 3), [[[3, 0, 2, 1, 9, 5, 6, 4, 7, 8], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]], [[5, 6, 4, 7, 8, 3, 0, 2, 1, 9], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]]]))\n",
      "(1800000, ((6, 2, 6, 2, 1, 1, 6, 6, 3, 3), [[[4, 6, 5, 8, 1, 0, 9, 7, 2, 3], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(1810000, ((6, 4, 4, 4, 2, 2, 5, 1, 5, 3), [[[4, 8, 2, 0, 1, 9, 7, 5, 3, 6], [0, 1, 3, 7, 6, 8, 5, 4, 9, 2]]]))\n",
      "(1820000, ((6, 2, 6, 6, 1, 3, 2, 2, 5, 3), [[[6, 8, 1, 0, 9, 7, 3, 2, 4, 5], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]]]))\n",
      "(1830000, ((6, 4, 4, 4, 2, 3, 3, 2, 5, 3), [[[1, 9, 7, 4, 5, 6, 8, 3, 0, 2], [0, 4, 6, 9, 8, 7, 5, 2, 1, 3]], [[2, 1, 9, 7, 4, 5, 6, 8, 3, 0], [0, 4, 6, 9, 8, 7, 5, 2, 1, 3]]]))\n",
      "(1840000, ((6, 2, 2, 3, 5, 4, 4, 2, 5, 3), [[[7, 1, 6, 2, 5, 3, 4, 8, 0, 9], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]], [[3, 4, 8, 0, 9, 7, 1, 6, 2, 5], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]]]))\n",
      "(1850000, ((6, 2, 6, 1, 1, 4, 6, 2, 5, 3), [[[9, 8, 6, 4, 3, 5, 7, 2, 1, 0], [0, 2, 8, 4, 5, 6, 7, 3, 9, 1]], [[5, 7, 2, 1, 0, 9, 8, 6, 4, 3], [0, 2, 8, 4, 5, 6, 7, 3, 9, 1]]]))\n",
      "(1860000, ((6, 6, 4, 2, 2, 3, 1, 4, 5, 3), [[[3, 1, 9, 5, 2, 8, 7, 6, 4, 0], [0, 9, 6, 5, 2, 7, 3, 1, 8, 4]]]))\n",
      "(1870000, ((6, 2, 1, 5, 4, 4, 2, 4, 5, 3), [[[7, 8, 3, 0, 2, 1, 9, 5, 4, 6], [0, 5, 7, 9, 8, 6, 2, 1, 4, 3]]]))\n",
      "(1880000, ((6, 2, 2, 4, 3, 3, 4, 4, 5, 3), [[[3, 4, 6, 5, 7, 8, 1, 0, 9, 2], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(1890000, ((6, 4, 2, 4, 2, 2, 3, 5, 5, 3), [[[8, 1, 0, 9, 7, 2, 3, 4, 6, 5], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(1900000, ((6, 2, 2, 4, 1, 5, 2, 6, 5, 3), [[[4, 8, 0, 9, 7, 5, 1, 6, 3, 2], [0, 1, 4, 9, 3, 5, 8, 6, 7, 2]], [[2, 4, 8, 0, 9, 7, 5, 1, 6, 3], [0, 1, 4, 9, 3, 5, 8, 6, 7, 2]]]))\n",
      "(1910000, ((6, 5, 5, 4, 6, 2, 2, 1, 1, 4), [[[1, 8, 6, 4, 7, 2, 0, 9, 5, 3], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(1920000, ((6, 6, 6, 2, 5, 1, 4, 1, 1, 4), [[[2, 4, 5, 1, 6, 8, 0, 9, 7, 3], [0, 1, 8, 7, 4, 9, 3, 6, 5, 2]]]))\n",
      "(1930000, ((6, 2, 6, 1, 5, 6, 4, 1, 1, 4), [[[6, 2, 4, 8, 0, 9, 7, 3, 5, 1], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]], [[8, 0, 9, 7, 3, 5, 1, 6, 2, 4], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]]]))\n",
      "(1940000, ((6, 6, 5, 1, 2, 4, 6, 1, 1, 4), [[[2, 1, 9, 6, 7, 4, 5, 8, 3, 0], [0, 9, 8, 7, 5, 2, 1, 4, 6, 3]], [[4, 5, 8, 3, 0, 2, 1, 9, 6, 7], [0, 9, 8, 7, 5, 2, 1, 4, 6, 3]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(1950000, ((6, 6, 4, 6, 3, 1, 2, 3, 1, 4), [[[2, 8, 0, 9, 7, 3, 5, 4, 1, 6], [0, 1, 5, 6, 8, 7, 4, 9, 3, 2]]]))\n",
      "(1960000, ((6, 6, 2, 1, 5, 6, 2, 3, 1, 4), [[[3, 6, 4, 5, 8, 1, 0, 9, 7, 2], [0, 2, 5, 6, 8, 7, 4, 9, 3, 1]]]))\n",
      "(1970000, ((6, 6, 2, 5, 1, 4, 4, 3, 1, 4), [[[7, 4, 3, 5, 1, 6, 2, 8, 0, 9], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(1980000, ((6, 6, 6, 2, 1, 1, 6, 3, 1, 4), [[[5, 4, 3, 1, 2, 6, 8, 0, 9, 7], [0, 1, 7, 4, 6, 5, 3, 9, 8, 2]], [[7, 5, 4, 3, 1, 2, 6, 8, 0, 9], [0, 1, 7, 4, 6, 5, 3, 9, 8, 2]]]))\n",
      "(1990000, ((6, 3, 3, 2, 2, 6, 6, 3, 1, 4), [[[6, 5, 8, 3, 0, 2, 1, 9, 7, 4], [0, 5, 9, 8, 7, 6, 2, 1, 4, 3]]]))\n",
      "(2000000, ((6, 6, 4, 3, 1, 4, 2, 5, 1, 4), [[[7, 3, 2, 5, 4, 1, 6, 8, 0, 9], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(2010000, ((6, 2, 2, 4, 4, 5, 3, 5, 1, 4), [[[0, 9, 6, 5, 2, 7, 3, 1, 8, 4], [0, 6, 3, 1, 9, 5, 2, 8, 7, 4]]]))\n",
      "(2020000, ((6, 4, 3, 1, 2, 6, 4, 5, 1, 4), [[[9, 2, 3, 7, 4, 6, 5, 8, 1, 0], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]], [[6, 5, 8, 1, 0, 9, 2, 3, 7, 4], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(2030000, ((6, 2, 2, 2, 3, 5, 6, 5, 1, 4), [[[3, 2, 8, 0, 9, 7, 5, 1, 6, 4], [0, 1, 7, 4, 9, 3, 6, 8, 5, 2]]]))\n",
      "(2040000, ((6, 5, 5, 2, 6, 2, 3, 1, 2, 4), [[[7, 4, 2, 3, 5, 6, 8, 1, 0, 9], [0, 2, 5, 4, 9, 8, 7, 6, 3, 1]], [[6, 8, 1, 0, 9, 7, 4, 2, 3, 5], [0, 2, 5, 4, 9, 8, 7, 6, 3, 1]]]))\n",
      "(2050000, ((6, 2, 6, 4, 5, 1, 5, 1, 2, 4), [[[6, 4, 5, 8, 2, 0, 1, 9, 7, 3], [0, 1, 3, 5, 6, 8, 7, 4, 9, 2]]]))\n",
      "(2060000, ((6, 3, 1, 6, 2, 6, 5, 1, 2, 4), [[[3, 1, 8, 5, 6, 4, 7, 2, 0, 9], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]], [[4, 7, 2, 0, 9, 3, 1, 8, 5, 6], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]], [[8, 5, 6, 4, 7, 2, 0, 9, 3, 1], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]], [[2, 0, 9, 3, 1, 8, 5, 6, 4, 7], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]]]))\n",
      "(2070000, ((6, 5, 1, 6, 5, 3, 2, 2, 2, 4), [[[2, 3, 7, 4, 6, 5, 8, 1, 0, 9], [0, 2, 5, 7, 6, 8, 9, 4, 3, 1]]]))\n",
      "(2080000, ((6, 6, 5, 1, 2, 5, 3, 2, 2, 4), [[[3, 7, 6, 4, 5, 8, 1, 0, 9, 2], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(2090000, ((6, 3, 5, 2, 3, 5, 4, 2, 2, 4), [[[5, 4, 7, 2, 1, 8, 6, 3, 0, 9], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(2100000, ((6, 2, 1, 5, 6, 3, 5, 2, 2, 4), [[[6, 4, 0, 3, 1, 9, 5, 2, 8, 7], [0, 9, 6, 5, 2, 7, 3, 1, 8, 4]]]))\n",
      "(2110000, ((6, 5, 1, 3, 3, 4, 6, 2, 2, 4), [[[7, 4, 0, 3, 2, 9, 5, 1, 8, 6], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(2120000, ((6, 2, 5, 3, 6, 4, 1, 3, 2, 4), [[[2, 1, 9, 7, 4, 6, 5, 8, 3, 0], [0, 5, 9, 8, 7, 6, 2, 1, 4, 3]]]))\n",
      "(2130000, ((6, 2, 6, 2, 5, 3, 3, 3, 2, 4), [[[0, 8, 4, 5, 6, 2, 1, 9, 7, 3], [0, 4, 9, 6, 7, 8, 5, 2, 1, 3]]]))\n",
      "(2140000, ((6, 4, 6, 1, 3, 2, 5, 3, 2, 4), [[[1, 9, 5, 4, 6, 7, 8, 3, 0, 2], [0, 4, 2, 1, 5, 7, 9, 8, 6, 3]]]))\n",
      "(2150000, ((6, 5, 5, 2, 6, 1, 1, 4, 2, 4), [[[2, 0, 9, 3, 1, 8, 6, 4, 5, 7], [0, 8, 5, 3, 1, 4, 7, 9, 6, 2]]]))\n",
      "(2160000, ((6, 5, 1, 5, 5, 2, 2, 4, 2, 4), [[[2, 3, 5, 4, 6, 8, 1, 0, 9, 7], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(2170000, ((6, 6, 1, 3, 6, 1, 3, 4, 2, 4), [[[3, 7, 4, 6, 5, 8, 1, 0, 9, 2], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(2180000, ((6, 4, 1, 5, 5, 1, 4, 4, 2, 4), [[[7, 6, 3, 1, 8, 5, 4, 0, 2, 9], [0, 2, 5, 7, 8, 3, 1, 6, 9, 4]], [[6, 3, 1, 8, 5, 4, 0, 2, 9, 7], [0, 2, 5, 7, 8, 3, 1, 6, 9, 4]]]))\n",
      "(2190000, ((6, 4, 4, 3, 3, 1, 5, 4, 2, 4), [[[5, 6, 7, 8, 1, 0, 9, 2, 3, 4], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(2200000, ((6, 5, 1, 2, 5, 1, 6, 4, 2, 4), [[[8, 1, 0, 9, 7, 3, 2, 4, 5, 6], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]]]))\n",
      "(2210000, ((6, 4, 6, 1, 5, 2, 1, 5, 2, 4), [[[4, 3, 2, 8, 0, 9, 7, 5, 1, 6], [0, 1, 7, 4, 9, 3, 6, 8, 5, 2]]]))\n",
      "(2220000, ((6, 4, 4, 6, 1, 1, 3, 5, 2, 4), [[[3, 6, 4, 8, 2, 0, 1, 9, 7, 5], [0, 1, 3, 7, 6, 8, 5, 4, 9, 2]]]))\n",
      "(2230000, ((6, 2, 1, 5, 2, 6, 3, 5, 2, 4), [[[0, 9, 3, 1, 8, 6, 4, 5, 7, 2], [0, 8, 5, 3, 1, 4, 7, 9, 6, 2]]]))\n",
      "(2240000, ((6, 1, 5, 6, 4, 1, 1, 6, 2, 4), [[[0, 2, 1, 9, 5, 4, 6, 7, 8, 3], [0, 5, 7, 9, 8, 6, 2, 1, 4, 3]]]))\n",
      "(2250000, ((6, 3, 3, 6, 3, 1, 2, 6, 2, 4), [[[5, 4, 7, 2, 1, 8, 6, 3, 0, 9], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(2260000, ((6, 4, 5, 3, 2, 1, 3, 6, 2, 4), [[[3, 0, 9, 6, 2, 1, 8, 4, 5, 7], [0, 8, 5, 2, 1, 4, 9, 7, 6, 3]]]))\n",
      "(2270000, ((6, 4, 3, 3, 3, 1, 4, 6, 2, 4), [[[1, 8, 4, 5, 7, 3, 0, 9, 6, 2], [0, 8, 5, 2, 1, 4, 9, 7, 6, 3]]]))\n",
      "(2280000, ((6, 4, 3, 1, 4, 1, 5, 6, 2, 4), [[[1, 6, 4, 8, 0, 9, 7, 2, 5, 3], [0, 1, 7, 6, 8, 5, 4, 9, 3, 2]]]))\n",
      "(2290000, ((6, 1, 1, 4, 1, 5, 6, 6, 2, 4), [[[0, 2, 1, 9, 5, 7, 6, 4, 8, 3], [0, 4, 9, 8, 7, 2, 1, 5, 6, 3]], [[8, 3, 0, 2, 1, 9, 5, 7, 6, 4], [0, 4, 9, 8, 7, 2, 1, 5, 6, 3]]]))\n",
      "(2300000, ((6, 6, 4, 4, 1, 5, 2, 1, 3, 4), [[[5, 8, 0, 9, 7, 3, 2, 4, 1, 6], [0, 1, 7, 6, 8, 4, 9, 3, 5, 2]], [[2, 4, 1, 6, 5, 8, 0, 9, 7, 3], [0, 1, 7, 6, 8, 4, 9, 3, 5, 2]]]))\n",
      "(2310000, ((6, 2, 6, 5, 3, 2, 4, 1, 3, 4), [[[1, 9, 7, 4, 6, 5, 8, 3, 0, 2], [0, 5, 9, 8, 7, 6, 2, 1, 4, 3]]]))\n",
      "(2320000, ((6, 2, 1, 5, 4, 6, 4, 1, 3, 4), [[[1, 8, 5, 6, 4, 7, 2, 0, 9, 3], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]], [[7, 2, 0, 9, 3, 1, 8, 5, 6, 4], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]], [[0, 9, 3, 1, 8, 5, 6, 4, 7, 2], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]], [[5, 6, 4, 7, 2, 0, 9, 3, 1, 8], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]]]))\n",
      "(2330000, ((6, 4, 5, 1, 2, 4, 6, 1, 3, 4), [[[0, 1, 5, 3, 8, 4, 2, 9, 7, 6], [0, 1, 4, 2, 7, 5, 3, 9, 8, 6]], [[4, 2, 9, 7, 6, 0, 1, 5, 3, 8], [0, 1, 4, 2, 7, 5, 3, 9, 8, 6]]]))\n",
      "(2340000, ((6, 6, 2, 5, 3, 2, 2, 3, 3, 4), [[[1, 9, 7, 3, 5, 4, 6, 8, 2, 0], [0, 1, 3, 6, 9, 5, 8, 7, 4, 2]], [[0, 1, 9, 7, 3, 5, 4, 6, 8, 2], [0, 1, 3, 6, 9, 5, 8, 7, 4, 2]]]))\n",
      "(2350000, ((6, 3, 1, 4, 4, 6, 2, 3, 3, 4), [[[5, 4, 6, 8, 2, 0, 1, 9, 7, 3], [0, 1, 3, 6, 9, 5, 8, 7, 4, 2]], [[3, 5, 4, 6, 8, 2, 0, 1, 9, 7], [0, 1, 3, 6, 9, 5, 8, 7, 4, 2]]]))\n",
      "(2360000, ((6, 4, 2, 5, 1, 4, 4, 3, 3, 4), [[[9, 3, 1, 8, 6, 5, 4, 7, 2, 0], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(2370000, ((6, 4, 1, 3, 4, 2, 6, 3, 3, 4), [[[9, 5, 3, 1, 8, 6, 4, 7, 2, 0], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]], [[6, 4, 7, 2, 0, 9, 5, 3, 1, 8], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]]]))\n",
      "(2380000, ((6, 2, 6, 3, 3, 2, 2, 5, 3, 4), [[[2, 9, 7, 4, 1, 5, 3, 8, 6, 0], [0, 2, 4, 1, 8, 7, 5, 3, 9, 6]]]))\n",
      "(2390000, ((6, 2, 2, 4, 4, 3, 3, 5, 3, 4), [[[1, 5, 3, 8, 4, 2, 9, 7, 6, 0], [0, 1, 4, 2, 7, 5, 3, 9, 8, 6]]]))\n",
      "(2400000, ((6, 2, 2, 5, 1, 2, 6, 5, 3, 4), [[[3, 2, 1, 6, 8, 0, 9, 7, 5, 4], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]]]))\n",
      "(2410000, ((6, 2, 6, 2, 5, 5, 1, 1, 4, 4), [[[4, 6, 8, 1, 0, 9, 7, 2, 3, 5], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(2420000, ((6, 4, 6, 1, 3, 4, 3, 1, 4, 4), [[[6, 4, 7, 5, 8, 1, 0, 9, 2, 3], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(2430000, ((6, 2, 6, 1, 5, 2, 5, 1, 4, 4), [[[8, 6, 5, 3, 4, 7, 2, 1, 0, 9], [0, 2, 4, 8, 5, 7, 6, 3, 9, 1]], [[9, 8, 6, 5, 3, 4, 7, 2, 1, 0], [0, 2, 4, 8, 5, 7, 6, 3, 9, 1]]]))\n",
      "(2440000, ((6, 6, 6, 1, 3, 3, 1, 2, 4, 4), [[[8, 5, 2, 9, 6, 0, 3, 7, 1, 4], [0, 3, 9, 5, 2, 8, 7, 1, 4, 6]], [[3, 7, 1, 4, 8, 5, 2, 9, 6, 0], [0, 3, 9, 5, 2, 8, 7, 1, 4, 6]]]))\n",
      "(2450000, ((6, 6, 3, 1, 5, 3, 2, 2, 4, 4), [[[8, 5, 4, 6, 7, 3, 2, 0, 1, 9], [0, 1, 3, 5, 6, 8, 7, 4, 9, 2]], [[5, 4, 6, 7, 3, 2, 0, 1, 9, 8], [0, 1, 3, 5, 6, 8, 7, 4, 9, 2]]]))\n",
      "(2460000, ((6, 5, 3, 4, 2, 3, 3, 2, 4, 4), [[[1, 6, 3, 2, 5, 4, 8, 0, 9, 7], [0, 1, 4, 9, 3, 5, 8, 7, 6, 2]]]))\n",
      "(2470000, ((6, 5, 5, 2, 1, 3, 4, 2, 4, 4), [[[3, 1, 6, 4, 8, 0, 9, 7, 2, 5], [0, 1, 7, 6, 8, 5, 4, 9, 3, 2]]]))\n",
      "(2480000, ((6, 2, 6, 1, 5, 1, 5, 2, 4, 4), [[[1, 8, 4, 7, 2, 0, 9, 6, 5, 3], [0, 5, 9, 7, 3, 1, 4, 6, 8, 2]]]))\n",
      "(2490000, ((6, 1, 3, 5, 3, 2, 6, 2, 4, 4), [[[3, 4, 5, 6, 7, 8, 1, 0, 9, 2], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(2500000, ((6, 4, 4, 6, 1, 3, 1, 3, 4, 4), [[[1, 8, 4, 2, 9, 6, 5, 0, 7, 3], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(2510000, ((6, 2, 6, 5, 1, 2, 3, 3, 4, 4), [[[6, 2, 8, 0, 9, 7, 4, 3, 5, 1], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(2520000, ((6, 2, 6, 2, 3, 1, 5, 3, 4, 4), [[[7, 2, 5, 9, 8, 1, 4, 6, 0, 3], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]], [[6, 0, 3, 7, 2, 5, 9, 8, 1, 4], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]]]))\n",
      "(2530000, ((6, 3, 1, 6, 6, 1, 1, 4, 4, 4), [[[0, 9, 2, 7, 4, 6, 5, 3, 8, 1], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]], [[8, 1, 0, 9, 2, 7, 4, 6, 5, 3], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(2540000, ((6, 5, 3, 3, 3, 2, 2, 4, 4, 4), [[[2, 3, 4, 6, 5, 8, 1, 0, 9, 7], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(2550000, ((6, 6, 1, 3, 4, 1, 3, 4, 4, 4), [[[9, 8, 4, 5, 3, 6, 7, 2, 1, 0], [0, 2, 4, 6, 8, 5, 7, 3, 9, 1]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(2560000, ((6, 1, 1, 6, 5, 1, 4, 4, 4, 4), [[[9, 7, 3, 2, 5, 4, 1, 6, 8, 0], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(2570000, ((6, 6, 2, 1, 1, 3, 5, 4, 4, 4), [[[6, 5, 7, 8, 1, 0, 9, 3, 2, 4], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(2580000, ((6, 4, 4, 2, 5, 1, 1, 5, 4, 4), [[[1, 8, 4, 2, 9, 6, 5, 0, 7, 3], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(2590000, ((6, 2, 2, 1, 5, 6, 1, 5, 4, 4), [[[3, 2, 4, 5, 1, 6, 8, 0, 9, 7], [0, 1, 8, 7, 4, 9, 3, 6, 5, 2]]]))\n",
      "(2600000, ((6, 4, 2, 2, 1, 3, 5, 5, 4, 4), [[[1, 8, 4, 2, 9, 6, 5, 0, 7, 3], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(2610000, ((6, 4, 1, 1, 4, 5, 1, 6, 4, 4), [[[6, 5, 2, 1, 8, 7, 3, 0, 9, 4], [0, 4, 8, 2, 1, 5, 9, 7, 6, 3]]]))\n",
      "(2620000, ((6, 4, 6, 1, 1, 1, 3, 6, 4, 4), [[[3, 4, 5, 8, 1, 0, 9, 7, 6, 2], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]]]))\n",
      "(2630000, ((6, 3, 1, 4, 1, 3, 4, 6, 4, 4), [[[7, 6, 4, 0, 3, 1, 9, 5, 2, 8], [0, 9, 6, 5, 2, 7, 3, 1, 8, 4]]]))\n",
      "(2640000, ((6, 6, 4, 2, 4, 3, 1, 1, 5, 4), [[[0, 3, 2, 8, 6, 7, 5, 1, 9, 4], [0, 5, 1, 8, 9, 7, 3, 2, 6, 4]]]))\n",
      "(2650000, ((6, 4, 3, 1, 6, 4, 2, 1, 5, 4), [[[0, 9, 7, 3, 1, 4, 5, 2, 6, 8], [0, 1, 5, 6, 7, 8, 4, 9, 3, 2]], [[4, 5, 2, 6, 8, 0, 9, 7, 3, 1], [0, 1, 5, 6, 7, 8, 4, 9, 3, 2]]]))\n",
      "(2660000, ((6, 6, 4, 1, 3, 2, 4, 1, 5, 4), [[[1, 8, 7, 3, 0, 9, 4, 6, 5, 2], [0, 4, 8, 2, 1, 5, 7, 9, 6, 3]]]))\n",
      "(2670000, ((6, 2, 4, 4, 2, 3, 5, 1, 5, 4), [[[5, 7, 3, 2, 0, 1, 9, 8, 4, 6], [0, 1, 3, 5, 8, 6, 7, 4, 9, 2]], [[7, 3, 2, 0, 1, 9, 8, 4, 6, 5], [0, 1, 3, 5, 8, 6, 7, 4, 9, 2]]]))\n",
      "(2680000, ((6, 4, 2, 4, 4, 3, 1, 3, 5, 4), [[[4, 6, 8, 2, 0, 1, 9, 3, 7, 5], [0, 1, 3, 5, 6, 7, 8, 4, 9, 2]]]))\n",
      "(2690000, ((6, 4, 2, 4, 1, 5, 2, 3, 5, 4), [[[6, 5, 7, 8, 1, 0, 9, 2, 3, 4], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(2700000, ((6, 4, 2, 1, 3, 4, 4, 3, 5, 4), [[[9, 3, 1, 8, 6, 4, 5, 7, 2, 0], [0, 8, 5, 3, 1, 4, 7, 9, 6, 2]]]))\n",
      "(2710000, ((6, 2, 4, 5, 1, 2, 2, 5, 5, 4), [[[6, 2, 4, 8, 0, 9, 7, 3, 5, 1], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]], [[8, 0, 9, 7, 3, 5, 1, 6, 2, 4], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]]]))\n",
      "(2720000, ((6, 2, 1, 3, 2, 4, 4, 5, 5, 4), [[[4, 2, 3, 6, 5, 8, 1, 0, 9, 7], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]], [[8, 1, 0, 9, 7, 4, 2, 3, 6, 5], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(2730000, ((6, 2, 2, 5, 5, 4, 1, 1, 6, 4), [[[5, 6, 4, 7, 8, 1, 0, 9, 2, 3], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(2740000, ((6, 4, 2, 4, 3, 3, 3, 1, 6, 4), [[[4, 6, 8, 1, 0, 9, 7, 2, 3, 5], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(2750000, ((6, 2, 2, 6, 1, 3, 5, 1, 6, 4), [[[4, 6, 7, 2, 0, 9, 5, 3, 1, 8], [0, 5, 6, 3, 1, 4, 9, 7, 8, 2]]]))\n",
      "(2760000, ((6, 4, 1, 3, 6, 3, 1, 2, 6, 4), [[[9, 7, 2, 5, 4, 3, 1, 6, 8, 0], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]], [[1, 6, 8, 0, 9, 7, 2, 5, 4, 3], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(2770000, ((6, 3, 3, 5, 1, 4, 2, 2, 6, 4), [[[0, 9, 2, 1, 8, 4, 6, 7, 5, 3], [0, 5, 6, 2, 1, 4, 7, 8, 9, 3]]]))\n",
      "(2780000, ((6, 2, 2, 5, 3, 3, 3, 2, 6, 4), [[[4, 6, 5, 7, 3, 2, 0, 1, 9, 8], [0, 1, 3, 5, 8, 6, 7, 4, 9, 2]], [[6, 5, 7, 3, 2, 0, 1, 9, 8, 4], [0, 1, 3, 5, 8, 6, 7, 4, 9, 2]]]))\n",
      "(2790000, ((6, 5, 1, 3, 1, 4, 4, 2, 6, 4), [[[6, 2, 3, 4, 5, 8, 1, 0, 9, 7], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]]]))\n",
      "(2800000, ((6, 2, 3, 5, 1, 1, 6, 2, 6, 4), [[[1, 8, 6, 4, 7, 2, 0, 9, 5, 3], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(2810000, ((6, 1, 1, 6, 6, 2, 1, 3, 6, 4), [[[0, 9, 2, 3, 7, 4, 6, 5, 8, 1], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]], [[4, 6, 5, 8, 1, 0, 9, 2, 3, 7], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(2820000, ((6, 2, 2, 3, 5, 2, 3, 3, 6, 4), [[[6, 5, 4, 7, 8, 1, 0, 9, 2, 3], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(2830000, ((6, 4, 1, 5, 4, 1, 1, 4, 6, 4), [[[9, 8, 6, 5, 3, 4, 7, 2, 1, 0], [0, 2, 4, 8, 5, 7, 6, 3, 9, 1]], [[0, 9, 8, 6, 5, 3, 4, 7, 2, 1], [0, 2, 4, 8, 5, 7, 6, 3, 9, 1]]]))\n",
      "(2840000, ((6, 5, 3, 1, 3, 2, 2, 4, 6, 4), [[[7, 5, 1, 8, 4, 2, 9, 6, 0, 3], [0, 3, 9, 4, 2, 8, 5, 1, 7, 6]], [[5, 1, 8, 4, 2, 9, 6, 0, 3, 7], [0, 3, 9, 4, 2, 8, 5, 1, 7, 6]]]))\n",
      "(2850000, ((6, 4, 3, 1, 2, 3, 3, 4, 6, 4), [[[3, 4, 5, 6, 7, 8, 1, 0, 9, 2], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(2860000, ((6, 2, 4, 1, 3, 1, 5, 4, 6, 4), [[[5, 4, 6, 8, 1, 0, 9, 7, 2, 3], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(2870000, ((6, 4, 3, 1, 2, 4, 1, 5, 6, 4), [[[2, 3, 5, 4, 6, 8, 1, 0, 9, 7], [0, 2, 4, 7, 6, 5, 8, 9, 3, 1]], [[5, 4, 6, 8, 1, 0, 9, 7, 2, 3], [0, 2, 4, 7, 6, 5, 8, 9, 3, 1]]]))\n",
      "(2880000, ((6, 2, 2, 3, 5, 1, 1, 6, 6, 4), [[[3, 6, 4, 5, 8, 2, 0, 1, 9, 7], [0, 1, 3, 5, 6, 8, 7, 4, 9, 2]]]))\n",
      "(2890000, ((6, 6, 1, 1, 2, 1, 3, 6, 6, 4), [[[8, 6, 7, 4, 0, 3, 2, 9, 5, 1], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(2900000, ((6, 6, 4, 2, 4, 6, 1, 1, 1, 5), [[[3, 2, 8, 6, 7, 5, 1, 9, 4, 0], [0, 5, 1, 8, 9, 7, 3, 2, 6, 4]]]))\n",
      "(2910000, ((6, 2, 4, 6, 4, 5, 1, 2, 1, 5), [[[5, 4, 3, 1, 6, 8, 0, 9, 7, 2], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]], [[0, 9, 7, 2, 5, 4, 3, 1, 6, 8], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(2920000, ((6, 4, 3, 3, 4, 6, 2, 2, 1, 5), [[[9, 7, 3, 1, 6, 5, 2, 4, 8, 0], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]]]))\n",
      "(2930000, ((6, 6, 4, 2, 3, 3, 4, 2, 1, 5), [[[5, 6, 4, 8, 1, 0, 9, 7, 2, 3], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(2940000, ((6, 4, 4, 4, 2, 3, 5, 2, 1, 5), [[[4, 2, 3, 6, 5, 8, 1, 0, 9, 7], [0, 2, 8, 6, 7, 5, 9, 4, 3, 1]]]))\n",
      "(2950000, ((6, 4, 1, 1, 6, 4, 6, 2, 1, 5), [[[8, 6, 4, 7, 2, 0, 9, 5, 3, 1], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(2960000, ((6, 4, 2, 2, 6, 2, 5, 3, 1, 5), [[[5, 9, 8, 1, 4, 6, 0, 3, 7, 2], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]], [[3, 7, 2, 5, 9, 8, 1, 4, 6, 0], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]]]))\n",
      "(2970000, ((6, 2, 6, 2, 5, 3, 2, 4, 1, 5), [[[5, 4, 6, 8, 1, 0, 9, 7, 2, 3], [0, 2, 4, 7, 6, 5, 8, 9, 3, 1]], [[6, 8, 1, 0, 9, 7, 2, 3, 5, 4], [0, 2, 4, 7, 6, 5, 8, 9, 3, 1]]]))\n",
      "(2980000, ((6, 2, 4, 4, 4, 3, 3, 4, 1, 5), [[[8, 0, 9, 7, 4, 3, 5, 1, 6, 2], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(2990000, ((6, 4, 2, 4, 1, 5, 4, 4, 1, 5), [[[2, 8, 5, 1, 4, 3, 9, 7, 6, 0], [0, 2, 4, 3, 7, 5, 1, 9, 8, 6]]]))\n",
      "(3000000, ((6, 2, 3, 3, 2, 4, 6, 4, 1, 5), [[[6, 1, 4, 2, 5, 8, 0, 9, 7, 3], [0, 1, 5, 7, 8, 6, 4, 9, 3, 2]]]))\n",
      "(3010000, ((6, 4, 4, 2, 4, 3, 1, 6, 1, 5), [[[5, 3, 6, 7, 2, 1, 0, 9, 8, 4], [0, 2, 4, 6, 8, 5, 7, 3, 9, 1]]]))\n",
      "(3020000, ((6, 1, 1, 4, 6, 4, 2, 6, 1, 5), [[[9, 7, 4, 1, 6, 5, 3, 2, 8, 0], [0, 1, 5, 4, 9, 3, 6, 8, 7, 2]]]))\n",
      "(3030000, ((6, 3, 3, 2, 2, 4, 4, 6, 1, 5), [[[3, 1, 6, 5, 2, 4, 8, 0, 9, 7], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]]]))\n",
      "(3040000, ((6, 2, 6, 2, 4, 6, 1, 1, 3, 5), [[[9, 7, 6, 0, 2, 8, 5, 1, 4, 3], [0, 2, 4, 3, 7, 5, 1, 9, 8, 6]]]))\n",
      "(3050000, ((6, 6, 2, 4, 5, 1, 2, 2, 3, 5), [[[8, 0, 9, 7, 4, 2, 1, 3, 5, 6], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]]]))\n",
      "(3060000, ((6, 4, 1, 5, 2, 6, 2, 2, 3, 5), [[[3, 8, 1, 0, 9, 2, 7, 4, 6, 5], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]], [[6, 5, 3, 8, 1, 0, 9, 2, 7, 4], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(3070000, ((6, 1, 1, 6, 6, 2, 4, 2, 3, 5), [[[6, 3, 5, 8, 1, 0, 9, 2, 7, 4], [0, 2, 5, 7, 6, 8, 9, 4, 3, 1]]]))\n",
      "(3080000, ((6, 4, 4, 3, 1, 2, 6, 2, 3, 5), [[[1, 9, 5, 2, 8, 7, 6, 4, 0, 3], [0, 9, 6, 5, 2, 7, 3, 1, 8, 4]], [[7, 6, 4, 0, 3, 1, 9, 5, 2, 8], [0, 9, 6, 5, 2, 7, 3, 1, 8, 4]]]))\n",
      "(3090000, ((6, 2, 2, 6, 4, 2, 3, 3, 3, 5), [[[5, 9, 8, 1, 4, 6, 0, 3, 7, 2], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]], [[3, 7, 2, 5, 9, 8, 1, 4, 6, 0], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]]]))\n",
      "(3100000, ((6, 3, 1, 4, 6, 2, 2, 4, 3, 5), [[[1, 0, 9, 2, 3, 6, 5, 4, 7, 8], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(3110000, ((6, 2, 4, 2, 5, 1, 4, 4, 3, 5), [[[9, 2, 7, 5, 4, 6, 3, 8, 1, 0], [0, 2, 4, 9, 8, 7, 6, 5, 3, 1]]]))\n",
      "(3120000, ((6, 2, 1, 1, 6, 2, 6, 4, 3, 5), [[[7, 8, 1, 0, 9, 2, 3, 6, 5, 4], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(3130000, ((6, 2, 3, 3, 4, 2, 2, 6, 3, 5), [[[4, 6, 3, 8, 1, 0, 9, 2, 7, 5], [0, 2, 4, 9, 8, 7, 6, 5, 3, 1]]]))\n",
      "(3140000, ((6, 2, 2, 3, 1, 2, 6, 6, 3, 5), [[[5, 4, 3, 2, 1, 6, 8, 0, 9, 7], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]], [[6, 8, 0, 9, 7, 5, 4, 3, 2, 1], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]]]))\n",
      "(3150000, ((6, 2, 2, 4, 4, 5, 1, 2, 5, 5), [[[1, 8, 4, 6, 5, 7, 3, 0, 9, 2], [0, 5, 9, 7, 8, 6, 2, 1, 4, 3]]]))\n",
      "(3160000, ((6, 5, 1, 2, 2, 6, 2, 2, 5, 5), [[[3, 0, 9, 5, 4, 7, 2, 1, 8, 6], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(3170000, ((6, 2, 1, 1, 6, 4, 4, 2, 5, 5), [[[1, 0, 9, 7, 2, 3, 6, 4, 5, 8], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]], [[5, 8, 1, 0, 9, 7, 2, 3, 6, 4], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(3180000, ((6, 4, 2, 4, 4, 1, 1, 4, 5, 5), [[[6, 7, 8, 1, 0, 9, 2, 3, 5, 4], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]], [[2, 3, 5, 4, 6, 7, 8, 1, 0, 9], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(3190000, ((6, 2, 2, 2, 4, 3, 3, 4, 5, 5), [[[9, 7, 1, 6, 3, 2, 4, 5, 8, 0], [0, 1, 9, 3, 4, 8, 7, 5, 6, 2]]]))\n",
      "(3200000, ((6, 3, 1, 2, 4, 2, 2, 6, 5, 5), [[[6, 5, 7, 3, 0, 9, 2, 1, 8, 4], [0, 5, 9, 7, 8, 6, 2, 1, 4, 3]]]))\n",
      "(3210000, ((6, 4, 4, 4, 5, 3, 2, 1, 1, 6), [[[2, 1, 8, 4, 6, 7, 5, 3, 0, 9], [0, 5, 6, 2, 1, 4, 7, 8, 9, 3]]]))\n",
      "(3220000, ((6, 2, 2, 6, 6, 3, 3, 1, 1, 6), [[[1, 8, 5, 7, 3, 2, 9, 6, 4, 0], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(3230000, ((6, 6, 2, 4, 1, 5, 4, 1, 1, 6), [[[6, 4, 5, 8, 1, 0, 9, 2, 3, 7], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(3240000, ((6, 2, 5, 3, 4, 2, 6, 1, 1, 6), [[[7, 5, 4, 3, 2, 1, 6, 8, 0, 9], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]], [[1, 6, 8, 0, 9, 7, 5, 4, 3, 2], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]]]))\n",
      "(3250000, ((6, 2, 6, 2, 6, 3, 1, 3, 1, 6), [[[8, 6, 3, 0, 9, 5, 4, 7, 2, 1], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(3260000, ((6, 6, 4, 2, 1, 5, 2, 3, 1, 6), [[[2, 1, 8, 7, 3, 0, 9, 4, 6, 5], [0, 4, 8, 2, 1, 5, 9, 7, 6, 3]]]))\n",
      "(3270000, ((6, 3, 5, 2, 4, 2, 4, 3, 1, 6), [[[4, 6, 7, 8, 1, 0, 9, 3, 2, 5], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(3280000, ((6, 2, 2, 2, 4, 5, 5, 3, 1, 6), [[[7, 8, 1, 0, 9, 2, 3, 4, 5, 6], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(3290000, ((6, 4, 2, 4, 2, 5, 1, 5, 1, 6), [[[9, 7, 3, 0, 8, 4, 5, 6, 2, 1], [0, 4, 9, 6, 8, 7, 5, 2, 1, 3]], [[8, 4, 5, 6, 2, 1, 9, 7, 3, 0], [0, 4, 9, 6, 8, 7, 5, 2, 1, 3]]]))\n",
      "(3300000, ((6, 4, 4, 1, 1, 6, 2, 5, 1, 6), [[[3, 2, 5, 6, 4, 8, 0, 9, 7, 1], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[1, 3, 2, 5, 6, 4, 8, 0, 9, 7], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(3310000, ((6, 1, 1, 2, 6, 4, 4, 5, 1, 6), [[[4, 6, 5, 7, 8, 1, 0, 9, 2, 3], [0, 2, 5, 9, 4, 7, 6, 8, 3, 1]]]))\n",
      "(3320000, ((6, 4, 6, 3, 3, 4, 1, 1, 2, 6), [[[7, 2, 5, 4, 3, 1, 6, 8, 0, 9], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]], [[6, 8, 0, 9, 7, 2, 5, 4, 3, 1], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(3330000, ((6, 2, 4, 5, 5, 2, 3, 1, 2, 6), [[[7, 2, 5, 4, 3, 1, 6, 8, 0, 9], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]], [[6, 8, 0, 9, 7, 2, 5, 4, 3, 1], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(3340000, ((6, 4, 4, 4, 3, 1, 5, 1, 2, 6), [[[7, 5, 8, 1, 0, 9, 2, 3, 6, 4], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(3350000, ((6, 4, 1, 1, 4, 6, 5, 1, 2, 6), [[[1, 6, 2, 4, 8, 0, 9, 7, 3, 5], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]], [[4, 8, 0, 9, 7, 3, 5, 1, 6, 2], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]]]))\n",
      "(3360000, ((6, 6, 5, 3, 3, 1, 2, 2, 2, 6), [[[5, 1, 4, 3, 9, 7, 6, 0, 2, 8], [0, 2, 4, 3, 7, 5, 1, 9, 8, 6]]]))\n",
      "(3370000, ((6, 6, 2, 5, 3, 1, 3, 2, 2, 6), [[[3, 6, 5, 8, 1, 0, 9, 7, 4, 2], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(3380000, ((6, 4, 5, 5, 1, 1, 4, 2, 2, 6), [[[5, 6, 3, 1, 8, 7, 4, 0, 2, 9], [0, 2, 5, 8, 3, 1, 6, 7, 9, 4]]]))\n",
      "(3390000, ((6, 1, 3, 3, 3, 6, 4, 2, 2, 6), [[[3, 6, 4, 7, 5, 8, 1, 0, 9, 2], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(3400000, ((6, 5, 3, 4, 1, 1, 6, 2, 2, 6), [[[7, 3, 0, 9, 6, 2, 1, 8, 4, 5], [0, 8, 5, 2, 1, 4, 9, 7, 6, 3]]]))\n",
      "(3410000, ((6, 6, 6, 3, 1, 2, 1, 3, 2, 6), [[[7, 8, 3, 0, 2, 1, 9, 5, 6, 4], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]], [[1, 9, 5, 6, 4, 7, 8, 3, 0, 2], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]]]))\n",
      "(3420000, ((6, 4, 4, 1, 3, 6, 1, 3, 2, 6), [[[6, 8, 0, 9, 7, 3, 1, 4, 5, 2], [0, 1, 5, 6, 7, 8, 4, 9, 3, 2]]]))\n",
      "(3430000, ((6, 1, 3, 2, 6, 4, 3, 3, 2, 6), [[[0, 9, 7, 5, 3, 1, 6, 4, 2, 8], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]], [[1, 6, 4, 2, 8, 0, 9, 7, 5, 3], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]]]))\n",
      "(3440000, ((6, 6, 6, 3, 1, 1, 1, 4, 2, 6), [[[3, 1, 8, 6, 5, 4, 7, 2, 0, 9], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(3450000, ((6, 4, 2, 1, 5, 5, 1, 4, 2, 6), [[[7, 3, 1, 9, 6, 4, 0, 2, 8, 5], [0, 2, 5, 9, 7, 6, 3, 1, 8, 4]], [[4, 0, 2, 8, 5, 7, 3, 1, 9, 6], [0, 2, 5, 9, 7, 6, 3, 1, 8, 4]]]))\n",
      "(3460000, ((6, 1, 1, 4, 5, 5, 2, 4, 2, 6), [[[9, 5, 0, 1, 3, 8, 6, 7, 4, 2], [0, 1, 3, 6, 4, 2, 8, 9, 7, 5]]]))\n",
      "(3470000, ((6, 2, 3, 1, 4, 5, 3, 4, 2, 6), [[[3, 0, 9, 6, 2, 1, 8, 4, 5, 7], [0, 8, 5, 2, 1, 4, 9, 7, 6, 3]]]))\n",
      "(3480000, ((6, 4, 4, 3, 1, 1, 5, 4, 2, 6), [[[1, 4, 3, 9, 7, 6, 0, 2, 8, 5], [0, 2, 4, 3, 7, 5, 1, 9, 8, 6]]]))\n",
      "(3490000, ((6, 1, 3, 4, 1, 3, 6, 4, 2, 6), [[[1, 8, 6, 7, 4, 0, 3, 2, 9, 5], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(3500000, ((6, 4, 1, 3, 4, 4, 1, 5, 2, 6), [[[9, 6, 4, 5, 7, 8, 3, 0, 2, 1], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]], [[2, 1, 9, 6, 4, 5, 7, 8, 3, 0], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]]]))\n",
      "(3510000, ((6, 4, 2, 1, 1, 6, 3, 5, 2, 6), [[[7, 6, 5, 4, 8, 1, 0, 9, 2, 3], [0, 2, 5, 7, 8, 6, 4, 9, 3, 1]]]))\n",
      "(3520000, ((6, 2, 6, 1, 3, 3, 1, 6, 2, 6), [[[2, 1, 8, 6, 3, 0, 9, 5, 4, 7], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(3530000, ((6, 5, 3, 1, 1, 4, 2, 6, 2, 6), [[[3, 6, 4, 5, 7, 8, 1, 0, 9, 2], [0, 2, 4, 9, 8, 5, 6, 7, 3, 1]]]))\n",
      "(3540000, ((6, 1, 5, 4, 1, 1, 4, 6, 2, 6), [[[4, 7, 2, 0, 9, 6, 5, 3, 1, 8], [0, 5, 9, 7, 3, 1, 4, 6, 8, 2]]]))\n",
      "(3550000, ((6, 1, 1, 2, 5, 1, 6, 6, 2, 6), [[[2, 3, 5, 4, 6, 7, 8, 1, 0, 9], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]], [[7, 8, 1, 0, 9, 2, 3, 5, 4, 6], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(3560000, ((6, 2, 4, 6, 3, 3, 2, 1, 3, 6), [[[4, 8, 0, 9, 7, 3, 2, 5, 1, 6], [0, 1, 4, 9, 3, 5, 6, 8, 7, 2]], [[2, 5, 1, 6, 4, 8, 0, 9, 7, 3], [0, 1, 4, 9, 3, 5, 6, 8, 7, 2]]]))\n",
      "(3570000, ((6, 2, 2, 4, 6, 3, 3, 1, 3, 6), [[[5, 8, 1, 0, 9, 2, 3, 6, 4, 7], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(3580000, ((6, 2, 2, 4, 3, 5, 4, 1, 3, 6), [[[2, 1, 9, 7, 4, 5, 6, 8, 3, 0], [0, 4, 6, 9, 8, 7, 5, 2, 1, 3]], [[0, 2, 1, 9, 7, 4, 5, 6, 8, 3], [0, 4, 6, 9, 8, 7, 5, 2, 1, 3]]]))\n",
      "(3590000, ((6, 1, 3, 2, 4, 4, 6, 1, 3, 6), [[[8, 1, 0, 9, 7, 2, 3, 5, 6, 4], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n",
      "(3600000, ((6, 4, 2, 2, 5, 3, 2, 3, 3, 6), [[[2, 5, 4, 1, 6, 8, 0, 9, 7, 3], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(3610000, ((6, 2, 6, 1, 3, 2, 4, 3, 3, 6), [[[2, 8, 0, 9, 7, 4, 3, 1, 6, 5], [0, 1, 4, 6, 8, 5, 7, 3, 9, 2]], [[9, 7, 4, 3, 1, 6, 5, 2, 8, 0], [0, 1, 4, 6, 8, 5, 7, 3, 9, 2]]]))\n",
      "(3620000, ((6, 2, 4, 6, 2, 1, 1, 5, 3, 6), [[[8, 6, 3, 0, 9, 5, 4, 7, 2, 1], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(3630000, ((6, 6, 2, 2, 1, 1, 4, 5, 3, 6), [[[4, 8, 0, 9, 7, 2, 5, 3, 1, 6], [0, 1, 7, 6, 8, 5, 4, 9, 3, 2]]]))\n",
      "(3640000, ((6, 2, 4, 6, 3, 3, 1, 1, 4, 6), [[[7, 2, 5, 9, 8, 1, 4, 6, 0, 3], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]], [[6, 0, 3, 7, 2, 5, 9, 8, 1, 4], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]]]))\n",
      "(3650000, ((6, 2, 5, 5, 2, 2, 3, 1, 4, 6), [[[5, 4, 1, 6, 2, 8, 0, 9, 7, 3], [0, 1, 5, 6, 8, 7, 4, 9, 3, 2]]]))\n",
      "(3660000, ((6, 4, 6, 1, 1, 2, 5, 1, 4, 6), [[[5, 0, 3, 2, 9, 4, 1, 8, 6, 7], [0, 8, 9, 7, 4, 1, 6, 3, 2, 5]]]))\n",
      "(3670000, ((6, 6, 5, 1, 2, 3, 1, 2, 4, 6), [[[8, 4, 5, 6, 7, 2, 1, 9, 3, 0], [0, 4, 6, 9, 7, 8, 5, 2, 1, 3]]]))\n",
      "(3680000, ((6, 3, 3, 3, 5, 2, 2, 2, 4, 6), [[[3, 1, 8, 6, 4, 7, 2, 0, 9, 5], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(3690000, ((6, 3, 1, 6, 4, 1, 3, 2, 4, 6), [[[2, 0, 1, 9, 7, 5, 3, 6, 4, 8], [0, 1, 3, 7, 6, 8, 5, 4, 9, 2]]]))\n",
      "(3700000, ((6, 3, 5, 1, 3, 2, 4, 2, 4, 6), [[[3, 6, 4, 7, 5, 8, 1, 0, 9, 2], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(3710000, ((6, 2, 5, 1, 2, 3, 5, 2, 4, 6), [[[3, 4, 6, 7, 5, 8, 1, 0, 9, 2], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]]]))\n",
      "(3720000, ((6, 4, 6, 3, 1, 2, 1, 3, 4, 6), [[[8, 4, 5, 3, 6, 7, 2, 1, 0, 9], [0, 2, 4, 6, 8, 5, 7, 3, 9, 1]]]))\n",
      "(3730000, ((6, 4, 2, 6, 1, 1, 3, 3, 4, 6), [[[4, 5, 8, 1, 0, 9, 7, 6, 2, 3], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]]]))\n",
      "(3740000, ((6, 4, 1, 1, 2, 4, 5, 3, 4, 6), [[[9, 7, 4, 2, 3, 5, 6, 8, 1, 0], [0, 2, 8, 5, 9, 4, 6, 7, 3, 1]]]))\n",
      "(3750000, ((6, 2, 1, 1, 6, 5, 1, 4, 4, 6), [[[1, 6, 4, 8, 0, 9, 7, 3, 2, 5], [0, 1, 4, 9, 3, 5, 6, 8, 7, 2]], [[7, 3, 2, 5, 1, 6, 4, 8, 0, 9], [0, 1, 4, 9, 3, 5, 6, 8, 7, 2]]]))\n",
      "(3760000, ((6, 5, 3, 2, 2, 1, 3, 4, 4, 6), [[[7, 1, 3, 2, 4, 6, 5, 8, 0, 9], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[9, 7, 1, 3, 2, 4, 6, 5, 8, 0], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(3770000, ((6, 1, 3, 2, 3, 3, 4, 4, 4, 6), [[[2, 3, 5, 6, 4, 7, 8, 1, 0, 9], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(3780000, ((6, 2, 5, 3, 2, 2, 1, 5, 4, 6), [[[3, 1, 6, 4, 8, 0, 9, 7, 2, 5], [0, 1, 7, 6, 8, 5, 4, 9, 3, 2]]]))\n",
      "(3790000, ((6, 2, 1, 1, 4, 2, 5, 5, 4, 6), [[[1, 0, 9, 2, 3, 4, 6, 5, 7, 8], [0, 2, 5, 9, 4, 7, 6, 8, 3, 1]]]))\n",
      "(3800000, ((6, 4, 3, 1, 1, 3, 2, 6, 4, 6), [[[0, 8, 7, 3, 1, 9, 5, 4, 6, 2], [0, 5, 6, 3, 1, 4, 8, 9, 7, 2]]]))\n",
      "(3810000, ((6, 1, 1, 2, 2, 3, 5, 6, 4, 6), [[[6, 2, 1, 9, 7, 3, 0, 8, 4, 5], [0, 4, 9, 6, 7, 8, 5, 2, 1, 3]]]))\n",
      "(3820000, ((6, 6, 4, 1, 1, 4, 2, 1, 5, 6), [[[3, 5, 6, 4, 8, 1, 0, 9, 7, 2], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(3830000, ((6, 6, 1, 1, 4, 2, 4, 1, 5, 6), [[[0, 2, 9, 5, 6, 3, 1, 8, 7, 4], [0, 2, 5, 8, 3, 1, 6, 7, 9, 4]], [[3, 1, 8, 7, 4, 0, 2, 9, 5, 6], [0, 2, 5, 8, 3, 1, 6, 7, 9, 4]]]))\n",
      "(3840000, ((6, 4, 2, 4, 4, 1, 1, 3, 5, 6), [[[6, 4, 8, 2, 0, 1, 9, 7, 5, 3], [0, 1, 3, 7, 6, 8, 5, 4, 9, 2]]]))\n",
      "(3850000, ((6, 4, 2, 4, 1, 1, 4, 3, 5, 6), [[[7, 2, 0, 9, 3, 1, 8, 5, 4, 6], [0, 4, 3, 1, 5, 7, 9, 8, 6, 2]], [[3, 1, 8, 5, 4, 6, 7, 2, 0, 9], [0, 4, 3, 1, 5, 7, 9, 8, 6, 2]]]))\n",
      "(3860000, ((6, 2, 2, 2, 4, 1, 3, 5, 5, 6), [[[4, 7, 2, 0, 9, 5, 3, 1, 8, 6], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(3870000, ((6, 2, 3, 1, 6, 4, 1, 1, 6, 6), [[[2, 0, 1, 9, 7, 3, 6, 4, 5, 8], [0, 1, 3, 5, 6, 8, 7, 4, 9, 2]]]))\n",
      "(3880000, ((6, 2, 1, 1, 4, 6, 3, 1, 6, 6), [[[1, 0, 9, 2, 3, 4, 6, 5, 7, 8], [0, 2, 5, 9, 4, 7, 6, 8, 3, 1]]]))\n",
      "(3890000, ((6, 1, 5, 2, 4, 3, 1, 2, 6, 6), [[[7, 1, 3, 2, 4, 6, 5, 8, 0, 9], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[9, 7, 1, 3, 2, 4, 6, 5, 8, 0], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(3900000, ((6, 3, 1, 3, 3, 4, 2, 2, 6, 6), [[[4, 2, 9, 5, 0, 1, 3, 8, 6, 7], [0, 1, 3, 6, 4, 2, 8, 9, 7, 5]]]))\n",
      "(3910000, ((6, 3, 3, 2, 3, 1, 4, 2, 6, 6), [[[2, 3, 4, 6, 5, 7, 8, 1, 0, 9], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(3920000, ((6, 1, 1, 3, 3, 2, 6, 2, 6, 6), [[[9, 7, 3, 0, 8, 4, 5, 6, 2, 1], [0, 4, 9, 6, 7, 8, 5, 2, 1, 3]]]))\n",
      "(3930000, ((6, 2, 3, 3, 2, 2, 3, 3, 6, 6), [[[2, 1, 9, 5, 4, 6, 7, 8, 3, 0], [0, 5, 7, 9, 8, 6, 2, 1, 4, 3]]]))\n",
      "(3940000, ((6, 6, 1, 3, 1, 1, 2, 4, 6, 6), [[[6, 5, 0, 3, 1, 9, 7, 4, 2, 8], [0, 9, 6, 4, 2, 3, 1, 8, 7, 5]]]))\n",
      "(3950000, ((6, 3, 1, 2, 3, 1, 4, 4, 6, 6), [[[1, 8, 6, 7, 4, 0, 3, 2, 9, 5], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(3960000, ((6, 5, 1, 2, 2, 1, 1, 6, 6, 6), [[[7, 2, 3, 4, 5, 6, 8, 1, 0, 9], [0, 2, 5, 8, 9, 4, 6, 7, 3, 1]], [[1, 0, 9, 7, 2, 3, 4, 5, 6, 8], [0, 2, 5, 8, 9, 4, 6, 7, 3, 1]]]))\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list_visible//H_2_2_1_1_align_list_6_visible_11 written\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list//H_2_2_1_1_align_list_7 read\n",
      "2841930 configurations to search\n",
      "(10000, ((7, 7, 6, 2, 2, 6, 2, 2, 1, 1), [[[0, 9, 5, 3, 1, 8, 6, 4, 7, 2], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(20000, ((7, 6, 6, 4, 2, 4, 2, 3, 1, 1), [[[1, 0, 9, 2, 3, 6, 4, 5, 7, 8], [0, 2, 4, 9, 8, 5, 6, 7, 3, 1]]]))\n",
      "(30000, ((7, 7, 4, 2, 4, 4, 2, 4, 1, 1), [[[9, 6, 5, 0, 7, 3, 1, 8, 4, 2], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(40000, ((7, 6, 2, 6, 4, 2, 2, 5, 1, 1), [[[2, 8, 6, 7, 5, 1, 9, 4, 0, 3], [0, 5, 1, 8, 9, 7, 3, 2, 6, 4]]]))\n",
      "(50000, ((7, 3, 4, 4, 4, 4, 2, 6, 1, 1), [[[6, 0, 2, 8, 5, 1, 4, 3, 9, 7], [0, 2, 4, 3, 7, 5, 1, 9, 8, 6]]]))\n",
      "(60000, ((7, 6, 2, 4, 2, 2, 4, 7, 1, 1), [[[5, 7, 3, 2, 9, 6, 4, 0, 1, 8], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(70000, ((7, 6, 2, 6, 2, 4, 5, 1, 2, 1), [[[8, 0, 9, 7, 4, 1, 6, 5, 3, 2], [0, 1, 5, 4, 9, 3, 6, 8, 7, 2]]]))\n",
      "(80000, ((7, 6, 6, 5, 3, 2, 2, 2, 2, 1), [[[5, 7, 8, 1, 0, 9, 2, 3, 4, 6], [0, 2, 5, 9, 4, 7, 6, 8, 3, 1]]]))\n",
      "(90000, ((7, 6, 4, 5, 1, 6, 2, 2, 2, 1), [[[0, 3, 1, 9, 6, 7, 4, 2, 8, 5], [0, 9, 8, 4, 2, 7, 3, 1, 6, 5]]]))\n",
      "(100000, ((7, 4, 2, 6, 2, 7, 3, 2, 2, 1), [[[5, 1, 9, 4, 0, 3, 2, 8, 6, 7], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(110000, ((7, 6, 3, 3, 4, 4, 4, 2, 2, 1), [[[0, 9, 2, 3, 7, 4, 6, 5, 8, 1], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(120000, ((7, 6, 4, 6, 2, 1, 5, 2, 2, 1), [[[5, 6, 7, 3, 1, 9, 4, 0, 2, 8], [0, 2, 5, 3, 1, 8, 6, 9, 7, 4]]]))\n",
      "(130000, ((7, 4, 1, 5, 6, 2, 6, 2, 2, 1), [[[0, 9, 2, 3, 7, 4, 6, 5, 8, 1], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(140000, ((7, 1, 5, 2, 4, 6, 6, 2, 2, 1), [[[0, 2, 8, 6, 7, 3, 1, 9, 5, 4], [0, 2, 3, 1, 5, 6, 9, 7, 8, 4]], [[3, 1, 9, 5, 4, 0, 2, 8, 6, 7], [0, 2, 3, 1, 5, 6, 9, 7, 8, 4]]]))\n",
      "(150000, ((7, 6, 4, 2, 4, 4, 3, 3, 2, 1), [[[3, 1, 8, 4, 6, 7, 2, 0, 9, 5], [0, 5, 6, 3, 1, 4, 7, 9, 8, 2]]]))\n",
      "(160000, ((7, 2, 6, 6, 2, 5, 1, 4, 2, 1), [[[1, 8, 6, 5, 4, 7, 2, 0, 9, 3], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(170000, ((7, 3, 5, 6, 2, 4, 2, 4, 2, 1), [[[4, 9, 7, 2, 0, 1, 5, 8, 6, 3], [0, 1, 5, 9, 6, 3, 4, 8, 7, 2]], [[3, 4, 9, 7, 2, 0, 1, 5, 8, 6], [0, 1, 5, 9, 6, 3, 4, 8, 7, 2]]]))\n",
      "(180000, ((7, 4, 1, 3, 6, 6, 2, 4, 2, 1), [[[5, 6, 8, 1, 0, 9, 7, 3, 2, 4], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]]]))\n",
      "(190000, ((7, 4, 4, 3, 5, 2, 4, 4, 2, 1), [[[5, 4, 6, 7, 8, 3, 0, 2, 1, 9], [0, 4, 2, 1, 5, 7, 9, 8, 6, 3]]]))\n",
      "(200000, ((7, 5, 1, 4, 2, 6, 4, 4, 2, 1), [[[9, 7, 2, 3, 4, 6, 5, 8, 1, 0], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(210000, ((7, 6, 1, 3, 4, 2, 6, 4, 2, 1), [[[8, 0, 9, 7, 3, 2, 4, 5, 1, 6], [0, 1, 8, 7, 4, 9, 3, 6, 5, 2]]]))\n",
      "(220000, ((7, 2, 2, 6, 4, 1, 7, 4, 2, 1), [[[7, 3, 5, 4, 6, 8, 2, 0, 1, 9], [0, 1, 3, 6, 9, 5, 8, 7, 4, 2]], [[9, 7, 3, 5, 4, 6, 8, 2, 0, 1], [0, 1, 3, 6, 9, 5, 8, 7, 4, 2]]]))\n",
      "(230000, ((7, 2, 6, 2, 2, 4, 5, 5, 2, 1), [[[6, 5, 3, 1, 8, 4, 7, 2, 0, 9], [0, 5, 9, 7, 3, 1, 4, 6, 8, 2]]]))\n",
      "(240000, ((7, 1, 7, 4, 4, 2, 2, 6, 2, 1), [[[5, 3, 0, 9, 2, 1, 8, 4, 6, 7], [0, 5, 6, 2, 1, 4, 7, 8, 9, 3]]]))\n",
      "(250000, ((7, 2, 2, 7, 1, 6, 2, 6, 2, 1), [[[6, 4, 7, 2, 0, 9, 5, 3, 1, 8], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]]]))\n",
      "(260000, ((7, 2, 6, 3, 3, 2, 4, 6, 2, 1), [[[0, 2, 1, 9, 6, 4, 5, 7, 8, 3], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]], [[8, 3, 0, 2, 1, 9, 6, 4, 5, 7], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]]]))\n",
      "(270000, ((7, 6, 4, 2, 2, 1, 5, 6, 2, 1), [[[7, 4, 6, 5, 8, 3, 0, 2, 1, 9], [0, 5, 9, 8, 7, 6, 2, 1, 4, 3]]]))\n",
      "(280000, ((7, 6, 2, 2, 2, 1, 7, 6, 2, 1), [[[1, 8, 6, 5, 4, 7, 2, 0, 9, 3], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(290000, ((7, 6, 4, 4, 2, 6, 2, 1, 3, 1), [[[2, 9, 6, 5, 0, 7, 3, 1, 8, 4], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(300000, ((7, 5, 6, 2, 2, 6, 2, 2, 3, 1), [[[8, 6, 7, 5, 1, 9, 4, 0, 3, 2], [0, 5, 1, 8, 9, 7, 3, 2, 6, 4]]]))\n",
      "(310000, ((7, 4, 6, 2, 4, 4, 2, 3, 3, 1), [[[7, 6, 0, 2, 8, 5, 1, 4, 3, 9], [0, 2, 4, 3, 7, 5, 1, 9, 8, 6]]]))\n",
      "(320000, ((7, 1, 4, 6, 2, 6, 2, 4, 3, 1), [[[7, 3, 2, 9, 6, 4, 0, 1, 8, 5], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(330000, ((7, 2, 6, 2, 2, 4, 4, 5, 3, 1), [[[1, 0, 9, 7, 2, 3, 4, 6, 5, 8], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(340000, ((7, 2, 6, 2, 2, 2, 4, 7, 3, 1), [[[5, 4, 7, 2, 0, 9, 3, 1, 8, 6], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(350000, ((7, 4, 6, 2, 2, 4, 5, 1, 4, 1), [[[0, 9, 7, 3, 5, 4, 1, 6, 2, 8], [0, 1, 5, 6, 8, 7, 4, 9, 3, 2]]]))\n",
      "(360000, ((7, 6, 6, 3, 3, 2, 2, 2, 4, 1), [[[7, 3, 5, 1, 6, 2, 4, 8, 0, 9], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]], [[1, 6, 2, 4, 8, 0, 9, 7, 3, 5], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]]]))\n",
      "(370000, ((7, 1, 5, 4, 6, 4, 2, 2, 4, 1), [[[9, 2, 3, 7, 6, 4, 5, 8, 1, 0], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(380000, ((7, 6, 2, 4, 2, 5, 3, 2, 4, 1), [[[2, 5, 4, 6, 7, 8, 1, 0, 9, 3], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(390000, ((7, 6, 3, 3, 2, 4, 4, 2, 4, 1), [[[0, 9, 2, 3, 6, 4, 7, 5, 8, 1], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(400000, ((7, 6, 2, 2, 6, 1, 5, 2, 4, 1), [[[4, 5, 8, 1, 0, 9, 7, 2, 3, 6], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]], [[3, 6, 4, 5, 8, 1, 0, 9, 7, 2], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(410000, ((7, 3, 5, 2, 2, 4, 6, 2, 4, 1), [[[0, 3, 8, 4, 1, 5, 2, 9, 7, 6], [0, 3, 7, 5, 2, 4, 1, 9, 8, 6]], [[3, 8, 4, 1, 5, 2, 9, 7, 6, 0], [0, 3, 7, 5, 2, 4, 1, 9, 8, 6]]]))\n",
      "(420000, ((7, 4, 2, 4, 6, 4, 1, 3, 4, 1), [[[5, 8, 1, 0, 9, 2, 3, 4, 6, 7], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]]]))\n",
      "(430000, ((7, 4, 4, 4, 4, 3, 1, 4, 4, 1), [[[5, 3, 4, 8, 0, 9, 7, 1, 6, 2], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]]]))\n",
      "(440000, ((7, 6, 4, 3, 1, 4, 2, 4, 4, 1), [[[0, 9, 7, 2, 3, 4, 6, 5, 8, 1], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(450000, ((7, 6, 4, 4, 2, 1, 3, 4, 4, 1), [[[6, 2, 8, 0, 9, 7, 3, 5, 4, 1], [0, 1, 5, 6, 8, 7, 4, 9, 3, 2]]]))\n",
      "(460000, ((7, 4, 6, 1, 1, 4, 4, 4, 4, 1), [[[9, 7, 3, 5, 4, 1, 6, 2, 8, 0], [0, 1, 5, 6, 8, 7, 4, 9, 3, 2]]]))\n",
      "(470000, ((7, 1, 7, 2, 2, 2, 6, 4, 4, 1), [[[9, 4, 5, 2, 1, 8, 6, 7, 3, 0], [0, 4, 6, 9, 7, 8, 2, 1, 5, 3]]]))\n",
      "(480000, ((7, 4, 4, 2, 2, 6, 1, 5, 4, 1), [[[7, 8, 1, 0, 9, 2, 3, 4, 5, 6], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(490000, ((7, 6, 1, 5, 2, 2, 2, 6, 4, 1), [[[2, 8, 7, 6, 4, 0, 3, 1, 9, 5], [0, 9, 6, 5, 2, 7, 3, 1, 8, 4]]]))\n",
      "(500000, ((7, 2, 2, 3, 3, 6, 2, 6, 4, 1), [[[0, 3, 1, 9, 6, 7, 4, 2, 8, 5], [0, 9, 8, 4, 2, 7, 3, 1, 6, 5]]]))\n",
      "(510000, ((7, 4, 2, 1, 1, 6, 4, 6, 4, 1), [[[1, 4, 2, 5, 8, 0, 9, 7, 3, 6], [0, 1, 5, 7, 8, 6, 4, 9, 3, 2]]]))\n",
      "(520000, ((7, 6, 6, 2, 4, 2, 2, 1, 5, 1), [[[1, 0, 9, 7, 6, 2, 3, 4, 5, 8], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(530000, ((7, 5, 4, 2, 4, 4, 2, 2, 5, 1), [[[0, 9, 5, 3, 1, 8, 6, 4, 7, 2], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(540000, ((7, 2, 2, 2, 6, 6, 2, 3, 5, 1), [[[1, 0, 9, 2, 3, 6, 4, 5, 7, 8], [0, 2, 4, 9, 8, 5, 6, 7, 3, 1]]]))\n",
      "(550000, ((7, 4, 2, 2, 6, 2, 2, 5, 5, 1), [[[2, 9, 6, 5, 0, 7, 3, 1, 8, 4], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(560000, ((7, 4, 4, 4, 2, 6, 1, 1, 6, 1), [[[4, 1, 6, 8, 0, 9, 7, 3, 2, 5], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(570000, ((7, 4, 2, 4, 6, 3, 1, 2, 6, 1), [[[6, 2, 8, 0, 9, 7, 3, 5, 4, 1], [0, 1, 5, 6, 8, 7, 4, 9, 3, 2]]]))\n",
      "(580000, ((7, 6, 5, 1, 2, 4, 2, 2, 6, 1), [[[8, 0, 9, 7, 3, 2, 5, 4, 1, 6], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(590000, ((7, 4, 4, 4, 4, 1, 3, 2, 6, 1), [[[5, 7, 8, 3, 0, 2, 1, 9, 6, 4], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]], [[6, 4, 5, 7, 8, 3, 0, 2, 1, 9], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]]]))\n",
      "(600000, ((7, 6, 3, 1, 2, 4, 4, 2, 6, 1), [[[2, 1, 0, 9, 8, 6, 5, 3, 4, 7], [0, 2, 4, 8, 5, 7, 6, 3, 9, 1]], [[7, 2, 1, 0, 9, 8, 6, 5, 3, 4], [0, 2, 4, 8, 5, 7, 6, 3, 9, 1]]]))\n",
      "(610000, ((7, 4, 1, 5, 2, 2, 6, 2, 6, 1), [[[5, 6, 8, 1, 0, 9, 7, 3, 2, 4], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]]]))\n",
      "(620000, ((7, 2, 4, 2, 4, 6, 1, 3, 6, 1), [[[3, 2, 4, 5, 6, 8, 1, 0, 9, 7], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]]]))\n",
      "(630000, ((7, 2, 3, 7, 2, 2, 2, 4, 6, 1), [[[9, 5, 6, 4, 7, 8, 3, 0, 2, 1], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]], [[8, 3, 0, 2, 1, 9, 5, 6, 4, 7], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]]]))\n",
      "(640000, ((7, 2, 2, 1, 5, 6, 2, 4, 6, 1), [[[0, 3, 2, 8, 7, 4, 1, 9, 6, 5], [0, 8, 6, 3, 2, 9, 4, 1, 7, 5]], [[2, 8, 7, 4, 1, 9, 6, 5, 0, 3], [0, 8, 6, 3, 2, 9, 4, 1, 7, 5]]]))\n",
      "(650000, ((7, 2, 1, 3, 2, 6, 4, 4, 6, 1), [[[1, 3, 5, 6, 8, 0, 9, 7, 4, 2], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]]]))\n",
      "(660000, ((7, 2, 4, 4, 4, 1, 1, 6, 6, 1), [[[0, 2, 1, 9, 5, 4, 6, 7, 8, 3], [0, 4, 7, 9, 8, 2, 1, 5, 6, 3]]]))\n",
      "(670000, ((7, 2, 4, 2, 2, 3, 3, 6, 6, 1), [[[8, 1, 0, 9, 2, 7, 4, 6, 3, 5], [0, 2, 5, 7, 6, 8, 9, 4, 3, 1]]]))\n",
      "(680000, ((7, 2, 2, 4, 4, 6, 2, 1, 7, 1), [[[2, 9, 6, 5, 0, 7, 3, 1, 8, 4], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(690000, ((7, 2, 2, 6, 4, 2, 2, 3, 7, 1), [[[2, 8, 6, 7, 5, 1, 9, 4, 0, 3], [0, 5, 1, 8, 9, 7, 3, 2, 6, 4]]]))\n",
      "(700000, ((7, 7, 4, 4, 4, 4, 2, 1, 1, 2), [[[1, 6, 8, 0, 9, 7, 3, 2, 4, 5], [0, 1, 8, 7, 4, 9, 3, 6, 5, 2]]]))\n",
      "(710000, ((7, 3, 2, 6, 4, 4, 6, 1, 1, 2), [[[8, 1, 0, 9, 2, 3, 4, 6, 7, 5], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]]]))\n",
      "(720000, ((7, 5, 4, 2, 2, 6, 4, 3, 1, 2), [[[3, 6, 5, 8, 1, 0, 9, 7, 4, 2], [0, 2, 8, 6, 7, 5, 9, 4, 3, 1]]]))\n",
      "(730000, ((7, 3, 4, 6, 2, 2, 4, 5, 1, 2), [[[6, 4, 3, 5, 8, 1, 0, 9, 2, 7], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(740000, ((7, 3, 4, 2, 4, 2, 4, 7, 1, 2), [[[6, 7, 8, 3, 0, 2, 1, 9, 5, 4], [0, 4, 2, 1, 5, 7, 9, 8, 6, 3]]]))\n",
      "(750000, ((7, 3, 4, 2, 6, 6, 3, 1, 2, 2), [[[8, 0, 9, 7, 2, 5, 3, 1, 6, 4], [0, 1, 7, 6, 8, 5, 4, 9, 3, 2]]]))\n",
      "(760000, ((7, 5, 2, 4, 4, 7, 1, 2, 2, 2), [[[1, 8, 6, 4, 7, 2, 0, 9, 5, 3], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]], [[2, 0, 9, 5, 3, 1, 8, 6, 4, 7], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]]]))\n",
      "(770000, ((7, 7, 2, 3, 5, 4, 2, 2, 2, 2), [[[8, 7, 6, 4, 0, 3, 1, 9, 5, 2], [0, 9, 6, 5, 2, 7, 3, 1, 8, 4]]]))\n",
      "(780000, ((7, 1, 6, 2, 5, 7, 2, 2, 2, 2), [[[3, 2, 8, 7, 4, 1, 9, 6, 5, 0], [0, 8, 6, 3, 2, 9, 4, 1, 7, 5]], [[8, 7, 4, 1, 9, 6, 5, 0, 3, 2], [0, 8, 6, 3, 2, 9, 4, 1, 7, 5]]]))\n",
      "(790000, ((7, 5, 6, 4, 1, 3, 4, 2, 2, 2), [[[3, 7, 4, 6, 5, 8, 1, 0, 9, 2], [0, 2, 5, 7, 6, 8, 9, 4, 3, 1]]]))\n",
      "(800000, ((7, 3, 6, 1, 3, 6, 4, 2, 2, 2), [[[5, 1, 6, 4, 3, 2, 8, 0, 9, 7], [0, 1, 7, 4, 9, 3, 6, 8, 5, 2]]]))\n",
      "(810000, ((7, 1, 6, 5, 3, 2, 6, 2, 2, 2), [[[5, 4, 1, 6, 2, 8, 0, 9, 7, 3], [0, 1, 5, 6, 8, 7, 4, 9, 3, 2]]]))\n",
      "(820000, ((7, 1, 6, 3, 1, 6, 6, 2, 2, 2), [[[8, 6, 7, 5, 0, 3, 2, 9, 4, 1], [0, 8, 9, 7, 4, 1, 6, 3, 2, 5]]]))\n",
      "(830000, ((7, 1, 6, 6, 4, 2, 3, 3, 2, 2), [[[6, 8, 1, 0, 9, 7, 2, 3, 4, 5], [0, 2, 5, 8, 9, 4, 6, 7, 3, 1]], [[3, 4, 5, 6, 8, 1, 0, 9, 7, 2], [0, 2, 5, 8, 9, 4, 6, 7, 3, 1]]]))\n",
      "(840000, ((7, 1, 6, 4, 6, 3, 1, 4, 2, 2), [[[5, 2, 8, 7, 6, 4, 0, 3, 1, 9], [0, 9, 6, 5, 2, 7, 3, 1, 8, 4]], [[4, 0, 3, 1, 9, 5, 2, 8, 7, 6], [0, 9, 6, 5, 2, 7, 3, 1, 8, 4]]]))\n",
      "(850000, ((7, 7, 6, 1, 1, 4, 2, 4, 2, 2), [[[6, 5, 2, 4, 8, 0, 9, 7, 3, 1], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]]]))\n",
      "(860000, ((7, 3, 1, 3, 6, 6, 2, 4, 2, 2), [[[5, 0, 7, 3, 1, 8, 4, 2, 9, 6], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(870000, ((7, 3, 5, 1, 6, 2, 4, 4, 2, 2), [[[6, 2, 0, 8, 7, 3, 1, 9, 5, 4], [0, 5, 6, 3, 1, 4, 8, 9, 7, 2]]]))\n",
      "(880000, ((7, 3, 2, 1, 5, 6, 4, 4, 2, 2), [[[8, 7, 6, 4, 0, 3, 1, 9, 5, 2], [0, 9, 6, 5, 2, 7, 3, 1, 8, 4]]]))\n",
      "(890000, ((7, 1, 2, 2, 7, 3, 6, 4, 2, 2), [[[7, 5, 4, 3, 2, 1, 6, 8, 0, 9], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]]]))\n",
      "(900000, ((7, 3, 2, 4, 4, 6, 1, 5, 2, 2), [[[3, 0, 9, 4, 6, 5, 2, 1, 8, 7], [0, 4, 8, 2, 1, 5, 7, 9, 6, 3]]]))\n",
      "(910000, ((7, 5, 6, 2, 3, 1, 2, 6, 2, 2), [[[1, 6, 5, 2, 8, 0, 9, 7, 4, 3], [0, 1, 4, 6, 8, 5, 7, 3, 9, 2]], [[2, 8, 0, 9, 7, 4, 3, 1, 6, 5], [0, 1, 4, 6, 8, 5, 7, 3, 9, 2]]]))\n",
      "(920000, ((7, 1, 4, 5, 3, 4, 2, 6, 2, 2), [[[2, 6, 1, 3, 5, 8, 0, 9, 7, 4], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]], [[6, 1, 3, 5, 8, 0, 9, 7, 4, 2], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]]]))\n",
      "(930000, ((7, 1, 2, 4, 7, 1, 4, 6, 2, 2), [[[3, 2, 8, 7, 4, 1, 9, 6, 5, 0], [0, 8, 6, 3, 2, 9, 4, 1, 7, 5]], [[8, 7, 4, 1, 9, 6, 5, 0, 3, 2], [0, 8, 6, 3, 2, 9, 4, 1, 7, 5]]]))\n",
      "(940000, ((7, 3, 2, 2, 1, 7, 4, 6, 2, 2), [[[2, 1, 9, 6, 4, 5, 7, 8, 3, 0], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]], [[3, 0, 2, 1, 9, 6, 4, 5, 7, 8], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]]]))\n",
      "(950000, ((7, 5, 2, 2, 6, 2, 1, 7, 2, 2), [[[6, 7, 3, 1, 9, 4, 0, 2, 8, 5], [0, 2, 5, 3, 1, 8, 6, 9, 7, 4]]]))\n",
      "(960000, ((7, 3, 4, 2, 6, 6, 2, 1, 3, 2), [[[6, 3, 0, 9, 5, 4, 7, 2, 1, 8], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(970000, ((7, 5, 2, 4, 6, 2, 2, 3, 3, 2), [[[4, 2, 8, 5, 0, 3, 1, 9, 6, 7], [0, 9, 8, 4, 2, 7, 3, 1, 6, 5]]]))\n",
      "(980000, ((7, 1, 6, 6, 2, 2, 2, 5, 3, 2), [[[1, 6, 8, 0, 9, 7, 3, 2, 4, 5], [0, 1, 8, 7, 4, 9, 3, 6, 5, 2]]]))\n",
      "(990000, ((7, 1, 2, 2, 4, 4, 4, 7, 3, 2), [[[8, 1, 0, 9, 2, 3, 4, 6, 7, 5], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]]]))\n",
      "(1000000, ((7, 3, 4, 2, 6, 2, 5, 1, 4, 2), [[[3, 4, 8, 0, 9, 7, 1, 6, 2, 5], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]]]))\n",
      "(1010000, ((7, 7, 6, 1, 3, 2, 2, 2, 4, 2), [[[5, 4, 1, 6, 2, 8, 0, 9, 7, 3], [0, 1, 5, 6, 8, 7, 4, 9, 3, 2]]]))\n",
      "(1020000, ((7, 3, 4, 1, 7, 4, 2, 2, 4, 2), [[[6, 8, 1, 0, 9, 7, 3, 2, 4, 5], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]]]))\n",
      "(1030000, ((7, 5, 6, 4, 1, 1, 4, 2, 4, 2), [[[9, 7, 2, 3, 4, 5, 6, 8, 1, 0], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]], [[2, 3, 4, 5, 6, 8, 1, 0, 9, 7], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]]]))\n",
      "(1040000, ((7, 5, 2, 3, 3, 4, 4, 2, 4, 2), [[[4, 0, 3, 2, 8, 6, 7, 5, 1, 9], [0, 5, 1, 8, 9, 7, 3, 2, 6, 4]]]))\n",
      "(1050000, ((7, 1, 6, 2, 5, 1, 6, 2, 4, 2), [[[1, 6, 3, 2, 4, 8, 0, 9, 7, 5], [0, 1, 4, 9, 3, 5, 8, 6, 7, 2]], [[5, 1, 6, 3, 2, 4, 8, 0, 9, 7], [0, 1, 4, 9, 3, 5, 8, 6, 7, 2]]]))\n",
      "(1060000, ((7, 1, 2, 3, 3, 6, 6, 2, 4, 2), [[[0, 9, 7, 3, 2, 5, 1, 6, 4, 8], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]], [[5, 1, 6, 4, 8, 0, 9, 7, 3, 2], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]]]))\n",
      "(1070000, ((7, 1, 6, 2, 4, 2, 5, 3, 4, 2), [[[5, 4, 6, 7, 8, 1, 0, 9, 3, 2], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(1080000, ((7, 7, 2, 1, 5, 2, 2, 4, 4, 2), [[[3, 6, 1, 8, 0, 9, 7, 2, 4, 5], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]]]))\n",
      "(1090000, ((7, 5, 2, 1, 3, 6, 2, 4, 4, 2), [[[4, 5, 2, 6, 8, 0, 9, 7, 3, 1], [0, 1, 5, 6, 7, 8, 4, 9, 3, 2]]]))\n",
      "(1100000, ((7, 3, 2, 6, 1, 3, 4, 4, 4, 2), [[[9, 7, 6, 0, 2, 8, 5, 1, 4, 3], [0, 2, 4, 3, 7, 5, 1, 9, 8, 6]]]))\n",
      "(1110000, ((7, 1, 2, 5, 3, 2, 6, 4, 4, 2), [[[9, 2, 3, 7, 4, 6, 5, 8, 1, 0], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(1120000, ((7, 3, 4, 2, 2, 2, 5, 5, 4, 2), [[[4, 6, 5, 8, 3, 0, 2, 1, 9, 7], [0, 5, 9, 8, 7, 6, 2, 1, 4, 3]]]))\n",
      "(1130000, ((7, 1, 2, 4, 5, 3, 2, 6, 4, 2), [[[7, 8, 1, 0, 9, 2, 3, 4, 6, 5], [0, 2, 5, 9, 4, 7, 6, 8, 3, 1]]]))\n",
      "(1140000, ((7, 3, 1, 1, 6, 2, 4, 6, 4, 2), [[[6, 7, 4, 0, 3, 2, 9, 5, 1, 8], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(1150000, ((7, 1, 4, 2, 2, 4, 3, 7, 4, 2), [[[5, 4, 6, 7, 8, 1, 0, 9, 3, 2], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(1160000, ((7, 1, 2, 6, 4, 2, 6, 1, 5, 2), [[[6, 7, 8, 3, 0, 2, 1, 9, 5, 4], [0, 4, 2, 1, 5, 7, 9, 8, 6, 3]]]))\n",
      "(1170000, ((7, 3, 4, 2, 2, 4, 2, 5, 5, 2), [[[5, 6, 4, 8, 1, 0, 9, 7, 2, 3], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(1180000, ((7, 3, 4, 4, 2, 4, 3, 1, 6, 2), [[[7, 5, 4, 6, 3, 8, 1, 0, 9, 2], [0, 2, 4, 9, 8, 7, 6, 5, 3, 1]]]))\n",
      "(1190000, ((7, 5, 7, 1, 2, 2, 2, 2, 6, 2), [[[5, 4, 7, 2, 1, 8, 6, 3, 0, 9], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(1200000, ((7, 1, 6, 4, 1, 5, 2, 2, 6, 2), [[[3, 4, 6, 7, 5, 8, 1, 0, 9, 2], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]]]))\n",
      "(1210000, ((7, 1, 4, 5, 3, 2, 4, 2, 6, 2), [[[2, 4, 5, 8, 0, 9, 7, 1, 6, 3], [0, 1, 9, 3, 4, 8, 7, 5, 6, 2]]]))\n",
      "(1220000, ((7, 1, 6, 2, 3, 1, 6, 2, 6, 2), [[[9, 7, 2, 3, 4, 5, 6, 8, 1, 0], [0, 2, 5, 8, 9, 4, 6, 7, 3, 1]], [[8, 1, 0, 9, 7, 2, 3, 4, 5, 6], [0, 2, 5, 8, 9, 4, 6, 7, 3, 1]]]))\n",
      "(1230000, ((7, 1, 2, 2, 6, 6, 1, 3, 6, 2), [[[2, 1, 9, 5, 4, 6, 7, 8, 3, 0], [0, 4, 7, 9, 8, 2, 1, 5, 6, 3]]]))\n",
      "(1240000, ((7, 1, 3, 5, 4, 2, 2, 4, 6, 2), [[[7, 6, 2, 3, 4, 5, 8, 1, 0, 9], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]]]))\n",
      "(1250000, ((7, 3, 6, 1, 1, 2, 4, 4, 6, 2), [[[5, 8, 1, 0, 9, 2, 7, 6, 4, 3], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(1260000, ((7, 3, 4, 2, 4, 2, 1, 5, 6, 2), [[[7, 5, 4, 6, 3, 8, 1, 0, 9, 2], [0, 2, 4, 9, 8, 7, 6, 5, 3, 1]]]))\n",
      "(1270000, ((7, 1, 2, 1, 5, 4, 2, 6, 6, 2), [[[8, 1, 0, 9, 7, 4, 2, 3, 6, 5], [0, 2, 8, 6, 7, 5, 9, 4, 3, 1]]]))\n",
      "(1280000, ((7, 1, 4, 4, 4, 4, 2, 1, 7, 2), [[[7, 3, 1, 6, 5, 2, 4, 8, 0, 9], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]]]))\n",
      "(1290000, ((7, 1, 2, 2, 2, 2, 6, 5, 7, 2), [[[8, 1, 0, 9, 2, 3, 4, 6, 5, 7], [0, 2, 5, 9, 4, 7, 6, 8, 3, 1]]]))\n",
      "(1300000, ((7, 7, 4, 4, 4, 2, 2, 2, 1, 3), [[[0, 9, 7, 6, 2, 3, 4, 5, 8, 1], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]]]))\n",
      "(1310000, ((7, 3, 2, 2, 6, 4, 6, 2, 1, 3), [[[0, 9, 5, 3, 1, 8, 6, 4, 7, 2], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(1320000, ((7, 5, 4, 2, 6, 2, 2, 4, 1, 3), [[[0, 9, 2, 3, 6, 4, 5, 7, 8, 1], [0, 2, 4, 9, 8, 5, 6, 7, 3, 1]]]))\n",
      "(1330000, ((7, 2, 6, 2, 4, 4, 2, 5, 1, 3), [[[2, 9, 6, 5, 0, 7, 3, 1, 8, 4], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(1340000, ((7, 1, 2, 4, 2, 4, 6, 6, 1, 3), [[[8, 6, 7, 5, 1, 9, 4, 0, 3, 2], [0, 5, 1, 8, 9, 7, 3, 2, 6, 4]]]))\n",
      "(1350000, ((7, 2, 4, 6, 2, 6, 3, 1, 2, 3), [[[8, 6, 3, 0, 9, 5, 4, 7, 2, 1], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(1360000, ((7, 6, 2, 2, 4, 7, 1, 2, 2, 3), [[[6, 4, 8, 1, 0, 9, 7, 2, 3, 5], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n",
      "(1370000, ((7, 2, 7, 3, 4, 4, 2, 2, 2, 3), [[[4, 8, 1, 0, 9, 7, 2, 3, 5, 6], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n",
      "(1380000, ((7, 6, 6, 2, 4, 1, 3, 2, 2, 3), [[[6, 5, 8, 1, 0, 9, 7, 2, 3, 4], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(1390000, ((7, 3, 1, 6, 6, 2, 4, 2, 2, 3), [[[9, 2, 7, 5, 4, 6, 3, 8, 1, 0], [0, 2, 4, 9, 8, 7, 6, 5, 3, 1]]]))\n",
      "(1400000, ((7, 2, 3, 3, 4, 6, 4, 2, 2, 3), [[[1, 8, 4, 7, 2, 0, 9, 6, 5, 3], [0, 5, 9, 7, 3, 1, 4, 6, 8, 2]]]))\n",
      "(1410000, ((7, 3, 3, 2, 6, 2, 6, 2, 2, 3), [[[0, 2, 8, 7, 3, 1, 9, 6, 5, 4], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]], [[9, 6, 5, 4, 0, 2, 8, 7, 3, 1], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]]]))\n",
      "(1420000, ((7, 4, 6, 6, 2, 2, 1, 3, 2, 3), [[[4, 6, 7, 8, 3, 0, 2, 1, 9, 5], [0, 4, 2, 1, 5, 7, 9, 8, 6, 3]]]))\n",
      "(1430000, ((7, 2, 4, 2, 4, 2, 7, 3, 2, 3), [[[3, 5, 6, 4, 8, 1, 0, 9, 7, 2], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n",
      "(1440000, ((7, 5, 3, 2, 6, 2, 2, 4, 2, 3), [[[0, 1, 9, 7, 5, 3, 6, 4, 8, 2], [0, 1, 3, 7, 6, 8, 5, 4, 9, 2]]]))\n",
      "(1450000, ((7, 2, 6, 1, 3, 6, 2, 4, 2, 3), [[[0, 2, 1, 9, 6, 7, 4, 5, 8, 3], [0, 9, 8, 7, 5, 2, 1, 4, 6, 3]]]))\n",
      "(1460000, ((7, 1, 3, 6, 4, 2, 4, 4, 2, 3), [[[9, 5, 3, 1, 8, 4, 6, 7, 2, 0], [0, 5, 6, 3, 1, 4, 9, 7, 8, 2]]]))\n",
      "(1470000, ((7, 2, 2, 6, 2, 3, 5, 4, 2, 3), [[[2, 7, 5, 4, 6, 3, 8, 1, 0, 9], [0, 2, 4, 9, 8, 7, 6, 5, 3, 1]]]))\n",
      "(1480000, ((7, 2, 6, 6, 2, 2, 1, 5, 2, 3), [[[3, 4, 7, 2, 1, 0, 9, 8, 6, 5], [0, 2, 4, 8, 5, 7, 6, 3, 9, 1]], [[5, 3, 4, 7, 2, 1, 0, 9, 8, 6], [0, 2, 4, 8, 5, 7, 6, 3, 9, 1]]]))\n",
      "(1490000, ((7, 2, 2, 4, 2, 7, 1, 6, 2, 3), [[[5, 3, 4, 8, 0, 9, 7, 1, 6, 2], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]]]))\n",
      "(1500000, ((7, 2, 2, 3, 5, 4, 2, 6, 2, 3), [[[7, 8, 1, 0, 9, 3, 6, 4, 2, 5], [0, 2, 8, 6, 5, 9, 4, 7, 3, 1]], [[5, 7, 8, 1, 0, 9, 3, 6, 4, 2], [0, 2, 8, 6, 5, 9, 4, 7, 3, 1]]]))\n",
      "(1510000, ((7, 2, 2, 2, 5, 3, 4, 6, 2, 3), [[[4, 3, 2, 1, 6, 8, 0, 9, 7, 5], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]], [[8, 0, 9, 7, 5, 4, 3, 2, 1, 6], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]]]))\n",
      "(1520000, ((7, 2, 2, 4, 4, 4, 1, 7, 2, 3), [[[7, 4, 2, 8, 5, 0, 3, 1, 9, 6], [0, 9, 8, 4, 2, 7, 3, 1, 6, 5]]]))\n",
      "(1530000, ((7, 4, 2, 2, 2, 6, 6, 1, 3, 3), [[[9, 8, 1, 4, 6, 0, 3, 7, 2, 5], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]], [[7, 2, 5, 9, 8, 1, 4, 6, 0, 3], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]]]))\n",
      "(1540000, ((7, 4, 4, 4, 4, 2, 2, 3, 3, 3), [[[5, 4, 0, 2, 8, 7, 3, 1, 9, 6], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]], [[3, 1, 9, 6, 5, 4, 0, 2, 8, 7], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]]]))\n",
      "(1550000, ((7, 1, 4, 2, 4, 4, 4, 4, 3, 3), [[[2, 0, 1, 9, 7, 5, 3, 6, 4, 8], [0, 1, 3, 7, 6, 8, 5, 4, 9, 2]]]))\n",
      "(1560000, ((7, 2, 6, 6, 4, 2, 1, 1, 4, 3), [[[3, 1, 8, 4, 6, 7, 2, 0, 9, 5], [0, 5, 6, 3, 1, 4, 7, 9, 8, 2]]]))\n",
      "(1570000, ((7, 2, 2, 2, 2, 6, 7, 1, 4, 3), [[[4, 5, 6, 8, 3, 1, 0, 2, 9, 7], [0, 2, 4, 6, 9, 8, 7, 5, 3, 1]], [[7, 4, 5, 6, 8, 3, 1, 0, 2, 9], [0, 2, 4, 6, 9, 8, 7, 5, 3, 1]]]))\n",
      "(1580000, ((7, 3, 3, 4, 6, 2, 2, 2, 4, 3), [[[0, 2, 8, 5, 6, 7, 3, 1, 9, 4], [0, 2, 5, 3, 1, 6, 9, 7, 8, 4]], [[6, 7, 3, 1, 9, 4, 0, 2, 8, 5], [0, 2, 5, 3, 1, 6, 9, 7, 8, 4]]]))\n",
      "(1590000, ((7, 5, 1, 2, 4, 6, 2, 2, 4, 3), [[[4, 9, 7, 2, 0, 1, 5, 8, 6, 3], [0, 1, 5, 9, 6, 3, 4, 8, 7, 2]], [[3, 4, 9, 7, 2, 0, 1, 5, 8, 6], [0, 1, 5, 9, 6, 3, 4, 8, 7, 2]]]))\n",
      "(1600000, ((7, 2, 2, 5, 5, 2, 4, 2, 4, 3), [[[9, 7, 5, 4, 3, 2, 1, 6, 8, 0], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]]]))\n",
      "(1610000, ((7, 2, 2, 4, 2, 5, 5, 2, 4, 3), [[[4, 6, 8, 1, 0, 9, 7, 2, 3, 5], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(1620000, ((7, 2, 4, 6, 4, 2, 1, 3, 4, 3), [[[3, 2, 5, 4, 6, 7, 8, 1, 0, 9], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(1630000, ((7, 2, 6, 4, 3, 1, 2, 4, 4, 3), [[[0, 9, 7, 4, 2, 3, 6, 5, 8, 1], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]], [[3, 6, 5, 8, 1, 0, 9, 7, 4, 2], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(1640000, ((7, 2, 2, 1, 7, 4, 2, 4, 4, 3), [[[6, 4, 7, 2, 0, 9, 5, 3, 1, 8], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]]]))\n",
      "(1650000, ((7, 4, 3, 1, 2, 4, 4, 4, 4, 3), [[[8, 3, 0, 2, 1, 9, 5, 7, 6, 4], [0, 4, 9, 8, 7, 2, 1, 5, 6, 3]], [[6, 4, 8, 3, 0, 2, 1, 9, 5, 7], [0, 4, 9, 8, 7, 2, 1, 5, 6, 3]]]))\n",
      "(1660000, ((7, 6, 2, 2, 2, 2, 3, 5, 4, 3), [[[0, 9, 7, 2, 4, 6, 1, 3, 5, 8], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[9, 7, 2, 4, 6, 1, 3, 5, 8, 0], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(1670000, ((7, 2, 3, 1, 4, 4, 2, 6, 4, 3), [[[2, 5, 3, 1, 6, 4, 8, 0, 9, 7], [0, 1, 7, 6, 8, 5, 4, 9, 3, 2]]]))\n",
      "(1680000, ((7, 6, 2, 4, 4, 2, 2, 1, 5, 3), [[[8, 2, 0, 1, 9, 7, 5, 3, 6, 4], [0, 1, 3, 7, 6, 8, 5, 4, 9, 2]]]))\n",
      "(1690000, ((7, 1, 2, 6, 2, 4, 4, 2, 5, 3), [[[0, 9, 7, 6, 2, 3, 4, 5, 8, 1], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]]]))\n",
      "(1700000, ((7, 1, 2, 4, 4, 2, 2, 6, 5, 3), [[[0, 9, 5, 3, 1, 8, 6, 4, 7, 2], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(1710000, ((7, 2, 6, 4, 2, 3, 1, 2, 6, 3), [[[5, 3, 1, 8, 6, 4, 7, 2, 0, 9], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]]]))\n",
      "(1720000, ((7, 2, 3, 5, 2, 4, 2, 2, 6, 3), [[[4, 2, 6, 1, 3, 5, 8, 0, 9, 7], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]], [[2, 6, 1, 3, 5, 8, 0, 9, 7, 4], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]]]))\n",
      "(1730000, ((7, 5, 1, 2, 4, 2, 4, 2, 6, 3), [[[9, 2, 3, 5, 6, 4, 7, 8, 1, 0], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(1740000, ((7, 6, 2, 4, 2, 2, 1, 3, 6, 3), [[[3, 5, 6, 4, 8, 1, 0, 9, 7, 2], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n",
      "(1750000, ((7, 2, 1, 3, 6, 2, 2, 4, 6, 3), [[[0, 9, 2, 3, 7, 6, 5, 4, 8, 1], [0, 2, 5, 7, 8, 6, 4, 9, 3, 1]]]))\n",
      "(1760000, ((7, 2, 2, 2, 2, 1, 7, 4, 6, 3), [[[3, 5, 1, 6, 2, 8, 0, 9, 7, 4], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(1770000, ((7, 2, 4, 4, 2, 4, 2, 1, 7, 3), [[[5, 4, 7, 2, 0, 9, 3, 1, 8, 6], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(1780000, ((7, 3, 4, 6, 6, 2, 2, 1, 1, 4), [[[9, 7, 4, 3, 5, 1, 6, 2, 8, 0], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(1790000, ((7, 5, 2, 4, 2, 4, 6, 1, 1, 4), [[[2, 5, 4, 6, 7, 8, 1, 0, 9, 3], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(1800000, ((7, 1, 2, 4, 4, 6, 4, 3, 1, 4), [[[2, 1, 9, 5, 6, 4, 7, 8, 3, 0], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]], [[4, 7, 8, 3, 0, 2, 1, 9, 5, 6], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]]]))\n",
      "(1810000, ((7, 5, 2, 4, 2, 2, 2, 7, 1, 4), [[[9, 7, 2, 4, 6, 1, 3, 5, 8, 0], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[7, 2, 4, 6, 1, 3, 5, 8, 0, 9], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(1820000, ((7, 5, 2, 4, 4, 4, 3, 1, 2, 4), [[[4, 6, 5, 8, 3, 0, 2, 1, 9, 7], [0, 5, 9, 8, 7, 6, 2, 1, 4, 3]]]))\n",
      "(1830000, ((7, 3, 2, 4, 4, 7, 1, 2, 2, 4), [[[5, 7, 3, 2, 9, 6, 4, 0, 1, 8], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]], [[6, 4, 0, 1, 8, 5, 7, 3, 2, 9], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(1840000, ((7, 3, 3, 7, 2, 4, 2, 2, 2, 4), [[[2, 7, 5, 4, 6, 3, 8, 1, 0, 9], [0, 2, 4, 9, 8, 7, 6, 5, 3, 1]]]))\n",
      "(1850000, ((7, 1, 2, 6, 3, 7, 2, 2, 2, 4), [[[8, 0, 9, 7, 3, 2, 5, 4, 1, 6], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(1860000, ((7, 5, 2, 6, 1, 3, 4, 2, 2, 4), [[[8, 0, 9, 7, 2, 4, 5, 3, 6, 1], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]]]))\n",
      "(1870000, ((7, 3, 6, 4, 2, 1, 5, 2, 2, 4), [[[1, 8, 6, 4, 7, 2, 0, 9, 5, 3], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]], [[2, 0, 9, 5, 3, 1, 8, 6, 4, 7], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]]]))\n",
      "(1880000, ((7, 1, 1, 7, 2, 4, 6, 2, 2, 4), [[[7, 3, 1, 8, 4, 0, 9, 6, 5, 2], [0, 6, 3, 1, 9, 5, 2, 8, 7, 4]]]))\n",
      "(1890000, ((7, 3, 2, 6, 4, 2, 3, 3, 2, 4), [[[3, 5, 4, 6, 8, 2, 0, 1, 9, 7], [0, 1, 3, 6, 9, 5, 8, 7, 4, 2]], [[7, 3, 5, 4, 6, 8, 2, 0, 1, 9], [0, 1, 3, 6, 9, 5, 8, 7, 4, 2]]]))\n",
      "(1900000, ((7, 1, 2, 6, 7, 1, 2, 4, 2, 4), [[[8, 1, 0, 9, 3, 2, 4, 6, 5, 7], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(1910000, ((7, 1, 5, 1, 6, 4, 2, 4, 2, 4), [[[1, 9, 7, 3, 6, 4, 5, 8, 2, 0], [0, 1, 3, 5, 7, 6, 8, 4, 9, 2]]]))\n",
      "(1920000, ((7, 5, 1, 5, 2, 2, 4, 4, 2, 4), [[[7, 2, 3, 5, 6, 4, 8, 1, 0, 9], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(1930000, ((7, 1, 4, 2, 2, 5, 5, 4, 2, 4), [[[9, 7, 4, 2, 3, 6, 5, 8, 1, 0], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]], [[6, 5, 8, 1, 0, 9, 7, 4, 2, 3], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(1940000, ((7, 1, 2, 6, 4, 4, 1, 5, 2, 4), [[[4, 8, 1, 0, 9, 7, 2, 3, 5, 6], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n",
      "(1950000, ((7, 1, 6, 3, 3, 2, 2, 6, 2, 4), [[[2, 4, 5, 8, 0, 9, 7, 1, 6, 3], [0, 1, 9, 3, 4, 8, 7, 5, 6, 2]]]))\n",
      "(1960000, ((7, 5, 2, 2, 3, 1, 4, 6, 2, 4), [[[7, 4, 6, 3, 5, 8, 1, 0, 9, 2], [0, 2, 5, 7, 6, 8, 9, 4, 3, 1]]]))\n",
      "(1970000, ((7, 1, 1, 1, 2, 6, 6, 6, 2, 4), [[[2, 7, 5, 4, 6, 3, 8, 1, 0, 9], [0, 2, 4, 9, 8, 7, 6, 5, 3, 1]]]))\n",
      "(1980000, ((7, 1, 2, 6, 6, 2, 4, 1, 3, 4), [[[8, 1, 0, 9, 2, 3, 6, 5, 4, 7], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(1990000, ((7, 3, 2, 2, 4, 4, 4, 3, 3, 4), [[[3, 5, 7, 2, 1, 0, 9, 8, 6, 4], [0, 2, 4, 5, 8, 7, 6, 3, 9, 1]], [[4, 3, 5, 7, 2, 1, 0, 9, 8, 6], [0, 2, 4, 5, 8, 7, 6, 3, 9, 1]]]))\n",
      "(2000000, ((7, 3, 2, 4, 6, 4, 1, 1, 4, 4), [[[9, 7, 5, 3, 1, 6, 4, 2, 8, 0], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]]]))\n",
      "(2010000, ((7, 1, 2, 4, 6, 5, 1, 2, 4, 4), [[[9, 7, 4, 2, 3, 5, 6, 8, 1, 0], [0, 2, 8, 5, 9, 4, 6, 7, 3, 1]], [[5, 6, 8, 1, 0, 9, 7, 4, 2, 3], [0, 2, 8, 5, 9, 4, 6, 7, 3, 1]]]))\n",
      "(2020000, ((7, 5, 1, 5, 2, 4, 2, 2, 4, 4), [[[1, 9, 3, 7, 5, 4, 6, 8, 2, 0], [0, 1, 3, 5, 6, 7, 8, 4, 9, 2]]]))\n",
      "(2030000, ((7, 3, 6, 2, 3, 1, 4, 2, 4, 4), [[[9, 7, 2, 3, 6, 4, 5, 8, 1, 0], [0, 2, 5, 6, 8, 7, 4, 9, 3, 1]]]))\n",
      "(2040000, ((7, 5, 1, 1, 2, 6, 4, 2, 4, 4), [[[2, 3, 4, 5, 6, 7, 8, 1, 0, 9], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(2050000, ((7, 7, 2, 4, 2, 2, 1, 3, 4, 4), [[[5, 8, 1, 0, 9, 7, 2, 3, 4, 6], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(2060000, ((7, 1, 4, 4, 5, 1, 2, 4, 4, 4), [[[4, 2, 5, 8, 0, 9, 7, 3, 6, 1], [0, 1, 5, 7, 8, 6, 4, 9, 3, 2]]]))\n",
      "(2070000, ((7, 1, 3, 1, 4, 6, 2, 4, 4, 4), [[[2, 7, 6, 4, 3, 5, 8, 1, 0, 9], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(2080000, ((7, 1, 6, 1, 1, 2, 6, 4, 4, 4), [[[6, 7, 8, 1, 0, 9, 3, 2, 5, 4], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(2090000, ((7, 3, 2, 3, 3, 2, 2, 6, 4, 4), [[[9, 5, 4, 7, 2, 1, 8, 6, 3, 0], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(2100000, ((7, 1, 2, 2, 2, 6, 1, 7, 4, 4), [[[5, 4, 7, 8, 1, 0, 9, 2, 3, 6], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(2110000, ((7, 1, 2, 2, 4, 6, 2, 3, 5, 4), [[[5, 6, 4, 8, 1, 0, 9, 7, 2, 3], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n",
      "(2120000, ((7, 1, 2, 2, 2, 6, 5, 1, 6, 4), [[[7, 8, 3, 0, 2, 1, 9, 6, 4, 5], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]], [[4, 5, 7, 8, 3, 0, 2, 1, 9, 6], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]]]))\n",
      "(2130000, ((7, 5, 3, 1, 2, 4, 2, 2, 6, 4), [[[2, 8, 5, 7, 3, 1, 9, 6, 4, 0], [0, 2, 5, 9, 7, 6, 3, 1, 8, 4]], [[1, 9, 6, 4, 0, 2, 8, 5, 7, 3], [0, 2, 5, 9, 7, 6, 3, 1, 8, 4]]]))\n",
      "(2140000, ((7, 1, 2, 2, 5, 3, 4, 2, 6, 4), [[[1, 0, 9, 2, 7, 4, 6, 5, 3, 8], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]], [[3, 8, 1, 0, 9, 2, 7, 4, 6, 5], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(2150000, ((7, 3, 2, 6, 2, 1, 1, 4, 6, 4), [[[1, 8, 6, 4, 7, 2, 0, 9, 5, 3], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]], [[2, 0, 9, 5, 3, 1, 8, 6, 4, 7], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]]]))\n",
      "(2160000, ((7, 3, 2, 1, 3, 2, 4, 4, 6, 4), [[[8, 0, 9, 7, 5, 4, 3, 1, 2, 6], [0, 1, 7, 4, 6, 5, 3, 9, 8, 2]], [[6, 8, 0, 9, 7, 5, 4, 3, 1, 2], [0, 1, 7, 4, 6, 5, 3, 9, 8, 2]]]))\n",
      "(2170000, ((7, 3, 6, 2, 2, 2, 2, 1, 7, 4), [[[1, 8, 4, 6, 7, 2, 0, 9, 5, 3], [0, 5, 6, 3, 1, 4, 7, 9, 8, 2]]]))\n",
      "(2180000, ((7, 6, 2, 2, 6, 2, 4, 1, 1, 5), [[[9, 8, 1, 4, 6, 0, 3, 7, 2, 5], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]], [[7, 2, 5, 9, 8, 1, 4, 6, 0, 3], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]]]))\n",
      "(2190000, ((7, 3, 4, 2, 4, 4, 4, 2, 1, 5), [[[4, 0, 2, 8, 7, 3, 1, 9, 6, 5], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]], [[1, 9, 6, 5, 4, 0, 2, 8, 7, 3], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]]]))\n",
      "(2200000, ((7, 1, 4, 6, 4, 2, 2, 4, 1, 5), [[[2, 0, 1, 9, 7, 5, 3, 6, 4, 8], [0, 1, 3, 7, 6, 8, 5, 4, 9, 2]]]))\n",
      "(2210000, ((7, 3, 2, 2, 4, 4, 2, 6, 1, 5), [[[0, 9, 7, 6, 2, 3, 4, 5, 8, 1], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]]]))\n",
      "(2220000, ((7, 2, 4, 4, 2, 6, 3, 1, 2, 5), [[[8, 7, 3, 0, 9, 4, 6, 5, 2, 1], [0, 4, 8, 2, 1, 5, 7, 9, 6, 3]]]))\n",
      "(2230000, ((7, 7, 1, 6, 2, 2, 2, 2, 2, 5), [[[0, 1, 9, 8, 6, 4, 5, 7, 3, 2], [0, 1, 3, 5, 6, 7, 8, 4, 9, 2]], [[1, 9, 8, 6, 4, 5, 7, 3, 2, 0], [0, 1, 3, 5, 6, 7, 8, 4, 9, 2]]]))\n",
      "(2240000, ((7, 1, 5, 2, 6, 4, 2, 2, 2, 5), [[[4, 9, 7, 2, 0, 1, 5, 8, 6, 3], [0, 1, 5, 9, 6, 3, 4, 8, 7, 2]], [[3, 4, 9, 7, 2, 0, 1, 5, 8, 6], [0, 1, 5, 9, 6, 3, 4, 8, 7, 2]]]))\n",
      "(2250000, ((7, 2, 6, 5, 1, 2, 4, 2, 2, 5), [[[2, 8, 0, 9, 7, 4, 3, 5, 1, 6], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(2260000, ((7, 6, 1, 1, 2, 6, 4, 2, 2, 5), [[[8, 3, 1, 0, 2, 9, 7, 4, 5, 6], [0, 2, 4, 6, 9, 8, 7, 5, 3, 1]], [[6, 8, 3, 1, 0, 2, 9, 7, 4, 5], [0, 2, 4, 6, 9, 8, 7, 5, 3, 1]]]))\n",
      "(2270000, ((7, 4, 2, 1, 3, 4, 6, 2, 2, 5), [[[7, 3, 5, 1, 6, 2, 4, 8, 0, 9], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]], [[1, 6, 2, 4, 8, 0, 9, 7, 3, 5], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]]]))\n",
      "(2280000, ((7, 2, 2, 2, 2, 4, 7, 3, 2, 5), [[[7, 6, 4, 3, 5, 8, 1, 0, 9, 2], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(2290000, ((7, 2, 2, 4, 5, 3, 2, 4, 2, 5), [[[4, 3, 2, 1, 6, 8, 0, 9, 7, 5], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]], [[8, 0, 9, 7, 5, 4, 3, 2, 1, 6], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]]]))\n",
      "(2300000, ((7, 5, 3, 2, 2, 2, 4, 4, 2, 5), [[[0, 2, 8, 5, 6, 7, 3, 1, 9, 4], [0, 2, 5, 3, 1, 6, 9, 7, 8, 4]], [[6, 7, 3, 1, 9, 4, 0, 2, 8, 5], [0, 2, 5, 3, 1, 6, 9, 7, 8, 4]]]))\n",
      "(2310000, ((7, 2, 2, 2, 3, 3, 6, 4, 2, 5), [[[0, 9, 7, 3, 1, 6, 5, 4, 2, 8], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]], [[6, 5, 4, 2, 8, 0, 9, 7, 3, 1], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]], [[3, 1, 6, 5, 4, 2, 8, 0, 9, 7], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]], [[2, 8, 0, 9, 7, 3, 1, 6, 5, 4], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]]]))\n",
      "(2320000, ((7, 4, 4, 1, 3, 2, 2, 6, 2, 5), [[[3, 1, 6, 4, 2, 8, 0, 9, 7, 5], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]]]))\n",
      "(2330000, ((7, 1, 1, 2, 2, 6, 4, 6, 2, 5), [[[9, 6, 5, 3, 1, 8, 4, 7, 2, 0], [0, 5, 9, 7, 3, 1, 4, 6, 8, 2]]]))\n",
      "(2340000, ((7, 1, 6, 4, 4, 2, 2, 2, 3, 5), [[[0, 9, 7, 6, 2, 3, 4, 5, 8, 1], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]]]))\n",
      "(2350000, ((7, 1, 2, 6, 2, 4, 2, 4, 3, 5), [[[0, 9, 5, 3, 1, 8, 6, 4, 7, 2], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(2360000, ((7, 2, 2, 6, 2, 4, 3, 1, 4, 5), [[[4, 8, 1, 0, 9, 2, 3, 7, 6, 5], [0, 2, 5, 7, 8, 6, 4, 9, 3, 1]]]))\n",
      "(2370000, ((7, 1, 3, 6, 4, 2, 2, 2, 4, 5), [[[2, 7, 3, 1, 8, 4, 0, 9, 6, 5], [0, 6, 3, 1, 9, 5, 2, 8, 7, 4]]]))\n",
      "(2380000, ((7, 2, 2, 6, 2, 3, 3, 2, 4, 5), [[[2, 5, 4, 6, 7, 8, 1, 0, 9, 3], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(2390000, ((7, 4, 4, 1, 1, 2, 6, 2, 4, 5), [[[8, 1, 0, 9, 2, 3, 4, 6, 5, 7], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(2400000, ((7, 2, 2, 6, 3, 1, 2, 4, 4, 5), [[[8, 5, 7, 3, 2, 9, 6, 4, 0, 1], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]], [[9, 6, 4, 0, 1, 8, 5, 7, 3, 2], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(2410000, ((7, 2, 1, 5, 2, 2, 4, 4, 4, 5), [[[7, 5, 1, 6, 4, 3, 2, 8, 0, 9], [0, 1, 7, 4, 9, 3, 6, 8, 5, 2]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(2420000, ((7, 2, 1, 1, 2, 6, 2, 6, 4, 5), [[[8, 0, 9, 7, 3, 2, 5, 1, 6, 4], [0, 1, 7, 4, 9, 3, 5, 8, 6, 2]], [[6, 4, 8, 0, 9, 7, 3, 2, 5, 1], [0, 1, 7, 4, 9, 3, 5, 8, 6, 2]]]))\n",
      "(2430000, ((7, 4, 2, 2, 2, 2, 4, 3, 5, 5), [[[3, 0, 9, 2, 1, 8, 4, 6, 5, 7], [0, 5, 9, 7, 8, 6, 2, 1, 4, 3]]]))\n",
      "(2440000, ((7, 7, 1, 2, 2, 2, 2, 2, 6, 5), [[[9, 5, 3, 1, 8, 6, 4, 7, 2, 0], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(2450000, ((7, 2, 2, 4, 1, 3, 4, 2, 6, 5), [[[0, 9, 7, 5, 1, 6, 4, 3, 2, 8], [0, 1, 7, 4, 9, 3, 6, 8, 5, 2]], [[6, 4, 3, 2, 8, 0, 9, 7, 5, 1], [0, 1, 7, 4, 9, 3, 6, 8, 5, 2]]]))\n",
      "(2460000, ((7, 1, 3, 2, 2, 2, 4, 4, 6, 5), [[[0, 2, 9, 5, 6, 3, 1, 8, 7, 4], [0, 2, 5, 8, 3, 1, 6, 7, 9, 4]]]))\n",
      "(2470000, ((7, 3, 4, 2, 6, 4, 2, 1, 1, 6), [[[8, 1, 0, 9, 2, 3, 5, 4, 6, 7], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]], [[3, 5, 4, 6, 7, 8, 1, 0, 9, 2], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(2480000, ((7, 1, 4, 6, 2, 4, 2, 3, 1, 6), [[[9, 7, 4, 3, 5, 1, 6, 2, 8, 0], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(2490000, ((7, 3, 2, 2, 2, 2, 4, 7, 1, 6), [[[2, 5, 4, 6, 7, 8, 1, 0, 9, 3], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(2500000, ((7, 1, 2, 2, 4, 6, 5, 1, 2, 6), [[[3, 5, 6, 8, 1, 0, 9, 7, 4, 2], [0, 2, 8, 5, 9, 4, 6, 7, 3, 1]]]))\n",
      "(2510000, ((7, 3, 4, 1, 7, 2, 2, 2, 2, 6), [[[9, 2, 3, 6, 4, 7, 5, 8, 1, 0], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(2520000, ((7, 3, 4, 2, 1, 7, 2, 2, 2, 6), [[[7, 2, 0, 9, 3, 1, 8, 6, 5, 4], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(2530000, ((7, 1, 4, 5, 1, 4, 4, 2, 2, 6), [[[4, 5, 2, 6, 8, 0, 9, 7, 3, 1], [0, 1, 5, 6, 7, 8, 4, 9, 3, 2]]]))\n",
      "(2540000, ((7, 3, 2, 2, 3, 3, 6, 2, 2, 6), [[[9, 7, 2, 3, 6, 4, 5, 8, 1, 0], [0, 2, 5, 6, 8, 7, 4, 9, 3, 1]]]))\n",
      "(2550000, ((7, 7, 2, 4, 2, 1, 1, 4, 2, 6), [[[0, 9, 7, 5, 4, 3, 2, 1, 6, 8], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]], [[3, 2, 1, 6, 8, 0, 9, 7, 5, 4], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]]]))\n",
      "(2560000, ((7, 1, 1, 7, 2, 4, 2, 4, 2, 6), [[[1, 9, 3, 7, 5, 4, 6, 8, 2, 0], [0, 1, 3, 5, 6, 7, 8, 4, 9, 2]]]))\n",
      "(2570000, ((7, 5, 1, 1, 2, 4, 4, 4, 2, 6), [[[1, 9, 8, 4, 6, 5, 7, 3, 2, 0], [0, 1, 3, 5, 8, 6, 7, 4, 9, 2]], [[9, 8, 4, 6, 5, 7, 3, 2, 0, 1], [0, 1, 3, 5, 8, 6, 7, 4, 9, 2]]]))\n",
      "(2580000, ((7, 3, 2, 4, 2, 3, 1, 6, 2, 6), [[[5, 7, 3, 2, 9, 6, 4, 0, 1, 8], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]], [[6, 4, 0, 1, 8, 5, 7, 3, 2, 9], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(2590000, ((7, 3, 2, 2, 1, 3, 4, 6, 2, 6), [[[3, 2, 8, 6, 7, 5, 1, 9, 4, 0], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(2600000, ((7, 1, 6, 2, 2, 2, 6, 1, 3, 6), [[[6, 3, 0, 9, 5, 4, 7, 2, 1, 8], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(2610000, ((7, 3, 2, 2, 4, 6, 1, 1, 4, 6), [[[4, 5, 3, 6, 7, 2, 1, 0, 9, 8], [0, 2, 4, 6, 8, 5, 7, 3, 9, 1]]]))\n",
      "(2620000, ((7, 1, 5, 3, 4, 2, 2, 2, 4, 6), [[[4, 6, 5, 2, 1, 8, 7, 3, 0, 9], [0, 4, 8, 2, 1, 5, 9, 7, 6, 3]]]))\n",
      "(2630000, ((7, 7, 2, 1, 1, 2, 4, 2, 4, 6), [[[8, 4, 7, 2, 0, 9, 6, 5, 3, 1], [0, 5, 9, 7, 3, 1, 4, 6, 8, 2]]]))\n",
      "(2640000, ((7, 1, 4, 6, 2, 2, 1, 3, 4, 6), [[[6, 5, 7, 8, 1, 0, 9, 2, 3, 4], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(2650000, ((7, 1, 3, 1, 4, 4, 2, 4, 4, 6), [[[5, 4, 7, 2, 1, 8, 6, 3, 0, 9], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(2660000, ((7, 1, 1, 3, 4, 2, 2, 6, 4, 6), [[[6, 2, 1, 8, 4, 5, 7, 3, 0, 9], [0, 8, 5, 2, 1, 4, 9, 7, 6, 3]]]))\n",
      "(2670000, ((7, 1, 2, 6, 4, 2, 1, 1, 6, 6), [[[3, 0, 9, 4, 6, 5, 2, 1, 8, 7], [0, 4, 8, 2, 1, 5, 7, 9, 6, 3]]]))\n",
      "(2680000, ((7, 1, 2, 2, 3, 5, 2, 2, 6, 6), [[[8, 2, 0, 1, 9, 3, 7, 6, 5, 4], [0, 1, 3, 5, 7, 8, 6, 4, 9, 2]]]))\n",
      "(2690000, ((7, 1, 2, 2, 3, 3, 2, 4, 6, 6), [[[7, 5, 4, 3, 2, 1, 6, 8, 0, 9], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]]]))\n",
      "(2700000, ((7, 2, 4, 4, 4, 2, 4, 1, 1, 7), [[[9, 8, 1, 4, 6, 0, 3, 7, 2, 5], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]], [[7, 2, 5, 9, 8, 1, 4, 6, 0, 3], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]]]))\n",
      "(2710000, ((7, 2, 2, 2, 6, 4, 2, 3, 1, 7), [[[5, 4, 0, 2, 8, 7, 3, 1, 9, 6], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]], [[3, 1, 9, 6, 5, 4, 0, 2, 8, 7], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]]]))\n",
      "(2720000, ((7, 2, 4, 6, 2, 4, 1, 1, 2, 7), [[[1, 6, 4, 8, 0, 9, 7, 3, 2, 5], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]], [[9, 7, 3, 2, 5, 1, 6, 4, 8, 0], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]]]))\n",
      "(2730000, ((7, 6, 5, 1, 2, 2, 2, 2, 2, 7), [[[2, 4, 6, 1, 3, 5, 8, 0, 9, 7], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[4, 6, 1, 3, 5, 8, 0, 9, 7, 2], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(2740000, ((7, 2, 5, 1, 2, 6, 2, 2, 2, 7), [[[4, 8, 1, 0, 9, 7, 2, 3, 5, 6], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n",
      "(2750000, ((7, 4, 1, 1, 4, 4, 4, 2, 2, 7), [[[4, 6, 7, 2, 0, 9, 5, 3, 1, 8], [0, 5, 6, 3, 1, 4, 9, 7, 8, 2]]]))\n",
      "(2760000, ((7, 2, 2, 2, 4, 4, 3, 3, 2, 7), [[[3, 1, 2, 6, 8, 0, 9, 7, 5, 4], [0, 1, 7, 4, 6, 5, 3, 9, 8, 2]], [[4, 3, 1, 2, 6, 8, 0, 9, 7, 5], [0, 1, 7, 4, 6, 5, 3, 9, 8, 2]]]))\n",
      "(2770000, ((7, 3, 1, 2, 2, 6, 2, 4, 2, 7), [[[6, 7, 4, 2, 9, 5, 0, 1, 3, 8], [0, 1, 3, 6, 4, 2, 8, 9, 7, 5]]]))\n",
      "(2780000, ((7, 2, 6, 1, 1, 2, 2, 6, 2, 7), [[[0, 3, 1, 9, 6, 7, 4, 2, 8, 5], [0, 9, 8, 4, 2, 7, 3, 1, 6, 5]]]))\n",
      "(2790000, ((7, 1, 6, 2, 2, 4, 2, 2, 3, 7), [[[7, 3, 2, 9, 6, 4, 0, 1, 8, 5], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(2800000, ((7, 2, 4, 6, 2, 1, 1, 2, 4, 7), [[[0, 9, 7, 5, 3, 1, 6, 4, 2, 8], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]]]))\n",
      "(2810000, ((7, 2, 4, 2, 4, 1, 3, 2, 4, 7), [[[7, 3, 0, 8, 4, 5, 6, 2, 1, 9], [0, 4, 9, 6, 7, 8, 5, 2, 1, 3]]]))\n",
      "(2820000, ((7, 2, 1, 5, 2, 2, 2, 4, 4, 7), [[[3, 2, 4, 5, 8, 0, 9, 7, 1, 6], [0, 1, 9, 3, 4, 8, 7, 5, 6, 2]]]))\n",
      "(2830000, ((7, 2, 2, 2, 2, 2, 2, 5, 5, 7), [[[9, 8, 1, 4, 6, 0, 3, 7, 2, 5], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]], [[7, 2, 5, 9, 8, 1, 4, 6, 0, 3], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]]]))\n",
      "(2840000, ((7, 2, 1, 1, 4, 2, 2, 4, 6, 7), [[[7, 5, 1, 6, 4, 3, 2, 8, 0, 9], [0, 1, 7, 4, 9, 3, 6, 8, 5, 2]]]))\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list_visible//H_2_2_1_1_align_list_7_visible_9 written\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list//H_2_2_1_1_align_list_7 read\n",
      "2841930 configurations to search\n",
      "(10000, ((7, 7, 6, 2, 2, 6, 2, 2, 1, 1), [[[0, 9, 5, 3, 1, 8, 6, 4, 7, 2], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(20000, ((7, 6, 6, 4, 2, 4, 2, 3, 1, 1), [[[1, 0, 9, 2, 3, 6, 4, 5, 7, 8], [0, 2, 4, 9, 8, 5, 6, 7, 3, 1]]]))\n",
      "(30000, ((7, 7, 4, 2, 4, 4, 2, 4, 1, 1), [[[9, 6, 5, 0, 7, 3, 1, 8, 4, 2], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(40000, ((7, 6, 2, 6, 4, 2, 2, 5, 1, 1), [[[2, 8, 6, 7, 5, 1, 9, 4, 0, 3], [0, 5, 1, 8, 9, 7, 3, 2, 6, 4]]]))\n",
      "(50000, ((7, 3, 4, 4, 4, 4, 2, 6, 1, 1), [[[6, 0, 2, 8, 5, 1, 4, 3, 9, 7], [0, 2, 4, 3, 7, 5, 1, 9, 8, 6]]]))\n",
      "(60000, ((7, 6, 2, 4, 2, 2, 4, 7, 1, 1), [[[5, 7, 3, 2, 9, 6, 4, 0, 1, 8], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(70000, ((7, 6, 2, 6, 2, 4, 5, 1, 2, 1), [[[8, 0, 9, 7, 4, 1, 6, 5, 3, 2], [0, 1, 5, 4, 9, 3, 6, 8, 7, 2]]]))\n",
      "(80000, ((7, 6, 6, 5, 3, 2, 2, 2, 2, 1), [[[5, 7, 8, 1, 0, 9, 2, 3, 4, 6], [0, 2, 5, 9, 4, 7, 6, 8, 3, 1]]]))\n",
      "(90000, ((7, 6, 4, 5, 1, 6, 2, 2, 2, 1), [[[0, 3, 1, 9, 6, 7, 4, 2, 8, 5], [0, 9, 8, 4, 2, 7, 3, 1, 6, 5]]]))\n",
      "(100000, ((7, 4, 2, 6, 2, 7, 3, 2, 2, 1), [[[5, 1, 9, 4, 0, 3, 2, 8, 6, 7], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(110000, ((7, 6, 3, 3, 4, 4, 4, 2, 2, 1), [[[0, 9, 2, 3, 7, 4, 6, 5, 8, 1], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(120000, ((7, 6, 4, 6, 2, 1, 5, 2, 2, 1), [[[5, 6, 7, 3, 1, 9, 4, 0, 2, 8], [0, 2, 5, 3, 1, 8, 6, 9, 7, 4]]]))\n",
      "(130000, ((7, 4, 1, 5, 6, 2, 6, 2, 2, 1), [[[0, 9, 2, 3, 7, 4, 6, 5, 8, 1], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(140000, ((7, 1, 5, 2, 4, 6, 6, 2, 2, 1), [[[0, 2, 8, 6, 7, 3, 1, 9, 5, 4], [0, 2, 3, 1, 5, 6, 9, 7, 8, 4]], [[3, 1, 9, 5, 4, 0, 2, 8, 6, 7], [0, 2, 3, 1, 5, 6, 9, 7, 8, 4]]]))\n",
      "(150000, ((7, 6, 4, 2, 4, 4, 3, 3, 2, 1), [[[3, 1, 8, 4, 6, 7, 2, 0, 9, 5], [0, 5, 6, 3, 1, 4, 7, 9, 8, 2]]]))\n",
      "(160000, ((7, 2, 6, 6, 2, 5, 1, 4, 2, 1), [[[1, 8, 6, 5, 4, 7, 2, 0, 9, 3], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(170000, ((7, 3, 5, 6, 2, 4, 2, 4, 2, 1), [[[4, 9, 7, 2, 0, 1, 5, 8, 6, 3], [0, 1, 5, 9, 6, 3, 4, 8, 7, 2]], [[3, 4, 9, 7, 2, 0, 1, 5, 8, 6], [0, 1, 5, 9, 6, 3, 4, 8, 7, 2]]]))\n",
      "(180000, ((7, 4, 1, 3, 6, 6, 2, 4, 2, 1), [[[5, 6, 8, 1, 0, 9, 7, 3, 2, 4], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]]]))\n",
      "(190000, ((7, 4, 4, 3, 5, 2, 4, 4, 2, 1), [[[5, 4, 6, 7, 8, 3, 0, 2, 1, 9], [0, 4, 2, 1, 5, 7, 9, 8, 6, 3]]]))\n",
      "(200000, ((7, 5, 1, 4, 2, 6, 4, 4, 2, 1), [[[9, 7, 2, 3, 4, 6, 5, 8, 1, 0], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(210000, ((7, 6, 1, 3, 4, 2, 6, 4, 2, 1), [[[8, 0, 9, 7, 3, 2, 4, 5, 1, 6], [0, 1, 8, 7, 4, 9, 3, 6, 5, 2]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(220000, ((7, 2, 2, 6, 4, 1, 7, 4, 2, 1), [[[7, 3, 5, 4, 6, 8, 2, 0, 1, 9], [0, 1, 3, 6, 9, 5, 8, 7, 4, 2]], [[9, 7, 3, 5, 4, 6, 8, 2, 0, 1], [0, 1, 3, 6, 9, 5, 8, 7, 4, 2]]]))\n",
      "(230000, ((7, 2, 6, 2, 2, 4, 5, 5, 2, 1), [[[6, 5, 3, 1, 8, 4, 7, 2, 0, 9], [0, 5, 9, 7, 3, 1, 4, 6, 8, 2]]]))\n",
      "(240000, ((7, 1, 7, 4, 4, 2, 2, 6, 2, 1), [[[5, 3, 0, 9, 2, 1, 8, 4, 6, 7], [0, 5, 6, 2, 1, 4, 7, 8, 9, 3]]]))\n",
      "(250000, ((7, 2, 2, 7, 1, 6, 2, 6, 2, 1), [[[6, 4, 7, 2, 0, 9, 5, 3, 1, 8], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]]]))\n",
      "(260000, ((7, 2, 6, 3, 3, 2, 4, 6, 2, 1), [[[0, 2, 1, 9, 6, 4, 5, 7, 8, 3], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]], [[8, 3, 0, 2, 1, 9, 6, 4, 5, 7], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]]]))\n",
      "(270000, ((7, 6, 4, 2, 2, 1, 5, 6, 2, 1), [[[7, 4, 6, 5, 8, 3, 0, 2, 1, 9], [0, 5, 9, 8, 7, 6, 2, 1, 4, 3]]]))\n",
      "(280000, ((7, 6, 2, 2, 2, 1, 7, 6, 2, 1), [[[1, 8, 6, 5, 4, 7, 2, 0, 9, 3], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(290000, ((7, 6, 4, 4, 2, 6, 2, 1, 3, 1), [[[2, 9, 6, 5, 0, 7, 3, 1, 8, 4], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(300000, ((7, 5, 6, 2, 2, 6, 2, 2, 3, 1), [[[8, 6, 7, 5, 1, 9, 4, 0, 3, 2], [0, 5, 1, 8, 9, 7, 3, 2, 6, 4]]]))\n",
      "(310000, ((7, 4, 6, 2, 4, 4, 2, 3, 3, 1), [[[7, 6, 0, 2, 8, 5, 1, 4, 3, 9], [0, 2, 4, 3, 7, 5, 1, 9, 8, 6]]]))\n",
      "(320000, ((7, 1, 4, 6, 2, 6, 2, 4, 3, 1), [[[7, 3, 2, 9, 6, 4, 0, 1, 8, 5], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(330000, ((7, 2, 6, 2, 2, 4, 4, 5, 3, 1), [[[1, 0, 9, 7, 2, 3, 4, 6, 5, 8], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(340000, ((7, 2, 6, 2, 2, 2, 4, 7, 3, 1), [[[5, 4, 7, 2, 0, 9, 3, 1, 8, 6], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(350000, ((7, 4, 6, 2, 2, 4, 5, 1, 4, 1), [[[0, 9, 7, 3, 5, 4, 1, 6, 2, 8], [0, 1, 5, 6, 8, 7, 4, 9, 3, 2]]]))\n",
      "(360000, ((7, 6, 6, 3, 3, 2, 2, 2, 4, 1), [[[7, 3, 5, 1, 6, 2, 4, 8, 0, 9], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]], [[1, 6, 2, 4, 8, 0, 9, 7, 3, 5], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]]]))\n",
      "(370000, ((7, 1, 5, 4, 6, 4, 2, 2, 4, 1), [[[9, 2, 3, 7, 6, 4, 5, 8, 1, 0], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(380000, ((7, 6, 2, 4, 2, 5, 3, 2, 4, 1), [[[2, 5, 4, 6, 7, 8, 1, 0, 9, 3], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(390000, ((7, 6, 3, 3, 2, 4, 4, 2, 4, 1), [[[0, 9, 2, 3, 6, 4, 7, 5, 8, 1], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(400000, ((7, 6, 2, 2, 6, 1, 5, 2, 4, 1), [[[4, 5, 8, 1, 0, 9, 7, 2, 3, 6], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]], [[3, 6, 4, 5, 8, 1, 0, 9, 7, 2], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(410000, ((7, 3, 5, 2, 2, 4, 6, 2, 4, 1), [[[0, 3, 8, 4, 1, 5, 2, 9, 7, 6], [0, 3, 7, 5, 2, 4, 1, 9, 8, 6]], [[3, 8, 4, 1, 5, 2, 9, 7, 6, 0], [0, 3, 7, 5, 2, 4, 1, 9, 8, 6]]]))\n",
      "(420000, ((7, 4, 2, 4, 6, 4, 1, 3, 4, 1), [[[5, 8, 1, 0, 9, 2, 3, 4, 6, 7], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]]]))\n",
      "(430000, ((7, 4, 4, 4, 4, 3, 1, 4, 4, 1), [[[5, 3, 4, 8, 0, 9, 7, 1, 6, 2], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]]]))\n",
      "(440000, ((7, 6, 4, 3, 1, 4, 2, 4, 4, 1), [[[0, 9, 7, 2, 3, 4, 6, 5, 8, 1], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(450000, ((7, 6, 4, 4, 2, 1, 3, 4, 4, 1), [[[6, 2, 8, 0, 9, 7, 3, 5, 4, 1], [0, 1, 5, 6, 8, 7, 4, 9, 3, 2]]]))\n",
      "(460000, ((7, 4, 6, 1, 1, 4, 4, 4, 4, 1), [[[9, 7, 3, 5, 4, 1, 6, 2, 8, 0], [0, 1, 5, 6, 8, 7, 4, 9, 3, 2]]]))\n",
      "(470000, ((7, 1, 7, 2, 2, 2, 6, 4, 4, 1), [[[9, 4, 5, 2, 1, 8, 6, 7, 3, 0], [0, 4, 6, 9, 7, 8, 2, 1, 5, 3]]]))\n",
      "(480000, ((7, 4, 4, 2, 2, 6, 1, 5, 4, 1), [[[7, 8, 1, 0, 9, 2, 3, 4, 5, 6], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(490000, ((7, 6, 1, 5, 2, 2, 2, 6, 4, 1), [[[2, 8, 7, 6, 4, 0, 3, 1, 9, 5], [0, 9, 6, 5, 2, 7, 3, 1, 8, 4]]]))\n",
      "(500000, ((7, 2, 2, 3, 3, 6, 2, 6, 4, 1), [[[0, 3, 1, 9, 6, 7, 4, 2, 8, 5], [0, 9, 8, 4, 2, 7, 3, 1, 6, 5]]]))\n",
      "(510000, ((7, 4, 2, 1, 1, 6, 4, 6, 4, 1), [[[1, 4, 2, 5, 8, 0, 9, 7, 3, 6], [0, 1, 5, 7, 8, 6, 4, 9, 3, 2]]]))\n",
      "(520000, ((7, 6, 6, 2, 4, 2, 2, 1, 5, 1), [[[1, 0, 9, 7, 6, 2, 3, 4, 5, 8], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]]]))\n",
      "(530000, ((7, 5, 4, 2, 4, 4, 2, 2, 5, 1), [[[0, 9, 5, 3, 1, 8, 6, 4, 7, 2], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(540000, ((7, 2, 2, 2, 6, 6, 2, 3, 5, 1), [[[1, 0, 9, 2, 3, 6, 4, 5, 7, 8], [0, 2, 4, 9, 8, 5, 6, 7, 3, 1]]]))\n",
      "(550000, ((7, 4, 2, 2, 6, 2, 2, 5, 5, 1), [[[2, 9, 6, 5, 0, 7, 3, 1, 8, 4], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(560000, ((7, 4, 4, 4, 2, 6, 1, 1, 6, 1), [[[4, 1, 6, 8, 0, 9, 7, 3, 2, 5], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(570000, ((7, 4, 2, 4, 6, 3, 1, 2, 6, 1), [[[6, 2, 8, 0, 9, 7, 3, 5, 4, 1], [0, 1, 5, 6, 8, 7, 4, 9, 3, 2]]]))\n",
      "(580000, ((7, 6, 5, 1, 2, 4, 2, 2, 6, 1), [[[8, 0, 9, 7, 3, 2, 5, 4, 1, 6], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(590000, ((7, 4, 4, 4, 4, 1, 3, 2, 6, 1), [[[5, 7, 8, 3, 0, 2, 1, 9, 6, 4], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]], [[6, 4, 5, 7, 8, 3, 0, 2, 1, 9], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]]]))\n",
      "(600000, ((7, 6, 3, 1, 2, 4, 4, 2, 6, 1), [[[2, 1, 0, 9, 8, 6, 5, 3, 4, 7], [0, 2, 4, 8, 5, 7, 6, 3, 9, 1]], [[7, 2, 1, 0, 9, 8, 6, 5, 3, 4], [0, 2, 4, 8, 5, 7, 6, 3, 9, 1]]]))\n",
      "(610000, ((7, 4, 1, 5, 2, 2, 6, 2, 6, 1), [[[5, 6, 8, 1, 0, 9, 7, 3, 2, 4], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]]]))\n",
      "(620000, ((7, 2, 4, 2, 4, 6, 1, 3, 6, 1), [[[3, 2, 4, 5, 6, 8, 1, 0, 9, 7], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]]]))\n",
      "(630000, ((7, 2, 3, 7, 2, 2, 2, 4, 6, 1), [[[9, 5, 6, 4, 7, 8, 3, 0, 2, 1], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]], [[8, 3, 0, 2, 1, 9, 5, 6, 4, 7], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]]]))\n",
      "(640000, ((7, 2, 2, 1, 5, 6, 2, 4, 6, 1), [[[0, 3, 2, 8, 7, 4, 1, 9, 6, 5], [0, 8, 6, 3, 2, 9, 4, 1, 7, 5]], [[2, 8, 7, 4, 1, 9, 6, 5, 0, 3], [0, 8, 6, 3, 2, 9, 4, 1, 7, 5]]]))\n",
      "(650000, ((7, 2, 1, 3, 2, 6, 4, 4, 6, 1), [[[1, 3, 5, 6, 8, 0, 9, 7, 4, 2], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]]]))\n",
      "(660000, ((7, 2, 4, 4, 4, 1, 1, 6, 6, 1), [[[0, 2, 1, 9, 5, 4, 6, 7, 8, 3], [0, 4, 7, 9, 8, 2, 1, 5, 6, 3]]]))\n",
      "(670000, ((7, 2, 4, 2, 2, 3, 3, 6, 6, 1), [[[8, 1, 0, 9, 2, 7, 4, 6, 3, 5], [0, 2, 5, 7, 6, 8, 9, 4, 3, 1]]]))\n",
      "(680000, ((7, 2, 2, 4, 4, 6, 2, 1, 7, 1), [[[2, 9, 6, 5, 0, 7, 3, 1, 8, 4], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(690000, ((7, 2, 2, 6, 4, 2, 2, 3, 7, 1), [[[2, 8, 6, 7, 5, 1, 9, 4, 0, 3], [0, 5, 1, 8, 9, 7, 3, 2, 6, 4]]]))\n",
      "(700000, ((7, 7, 4, 4, 4, 4, 2, 1, 1, 2), [[[1, 6, 8, 0, 9, 7, 3, 2, 4, 5], [0, 1, 8, 7, 4, 9, 3, 6, 5, 2]]]))\n",
      "(710000, ((7, 3, 2, 6, 4, 4, 6, 1, 1, 2), [[[8, 1, 0, 9, 2, 3, 4, 6, 7, 5], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]]]))\n",
      "(720000, ((7, 5, 4, 2, 2, 6, 4, 3, 1, 2), [[[3, 6, 5, 8, 1, 0, 9, 7, 4, 2], [0, 2, 8, 6, 7, 5, 9, 4, 3, 1]]]))\n",
      "(730000, ((7, 3, 4, 6, 2, 2, 4, 5, 1, 2), [[[6, 4, 3, 5, 8, 1, 0, 9, 2, 7], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(740000, ((7, 3, 4, 2, 4, 2, 4, 7, 1, 2), [[[6, 7, 8, 3, 0, 2, 1, 9, 5, 4], [0, 4, 2, 1, 5, 7, 9, 8, 6, 3]]]))\n",
      "(750000, ((7, 3, 4, 2, 6, 6, 3, 1, 2, 2), [[[8, 0, 9, 7, 2, 5, 3, 1, 6, 4], [0, 1, 7, 6, 8, 5, 4, 9, 3, 2]]]))\n",
      "(760000, ((7, 5, 2, 4, 4, 7, 1, 2, 2, 2), [[[1, 8, 6, 4, 7, 2, 0, 9, 5, 3], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]], [[2, 0, 9, 5, 3, 1, 8, 6, 4, 7], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]]]))\n",
      "(770000, ((7, 7, 2, 3, 5, 4, 2, 2, 2, 2), [[[8, 7, 6, 4, 0, 3, 1, 9, 5, 2], [0, 9, 6, 5, 2, 7, 3, 1, 8, 4]]]))\n",
      "(780000, ((7, 1, 6, 2, 5, 7, 2, 2, 2, 2), [[[3, 2, 8, 7, 4, 1, 9, 6, 5, 0], [0, 8, 6, 3, 2, 9, 4, 1, 7, 5]], [[8, 7, 4, 1, 9, 6, 5, 0, 3, 2], [0, 8, 6, 3, 2, 9, 4, 1, 7, 5]]]))\n",
      "(790000, ((7, 5, 6, 4, 1, 3, 4, 2, 2, 2), [[[3, 7, 4, 6, 5, 8, 1, 0, 9, 2], [0, 2, 5, 7, 6, 8, 9, 4, 3, 1]]]))\n",
      "(800000, ((7, 3, 6, 1, 3, 6, 4, 2, 2, 2), [[[5, 1, 6, 4, 3, 2, 8, 0, 9, 7], [0, 1, 7, 4, 9, 3, 6, 8, 5, 2]]]))\n",
      "(810000, ((7, 1, 6, 5, 3, 2, 6, 2, 2, 2), [[[5, 4, 1, 6, 2, 8, 0, 9, 7, 3], [0, 1, 5, 6, 8, 7, 4, 9, 3, 2]]]))\n",
      "(820000, ((7, 1, 6, 3, 1, 6, 6, 2, 2, 2), [[[8, 6, 7, 5, 0, 3, 2, 9, 4, 1], [0, 8, 9, 7, 4, 1, 6, 3, 2, 5]]]))\n",
      "(830000, ((7, 1, 6, 6, 4, 2, 3, 3, 2, 2), [[[6, 8, 1, 0, 9, 7, 2, 3, 4, 5], [0, 2, 5, 8, 9, 4, 6, 7, 3, 1]], [[3, 4, 5, 6, 8, 1, 0, 9, 7, 2], [0, 2, 5, 8, 9, 4, 6, 7, 3, 1]]]))\n",
      "(840000, ((7, 1, 6, 4, 6, 3, 1, 4, 2, 2), [[[5, 2, 8, 7, 6, 4, 0, 3, 1, 9], [0, 9, 6, 5, 2, 7, 3, 1, 8, 4]], [[4, 0, 3, 1, 9, 5, 2, 8, 7, 6], [0, 9, 6, 5, 2, 7, 3, 1, 8, 4]]]))\n",
      "(850000, ((7, 7, 6, 1, 1, 4, 2, 4, 2, 2), [[[6, 5, 2, 4, 8, 0, 9, 7, 3, 1], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]]]))\n",
      "(860000, ((7, 3, 1, 3, 6, 6, 2, 4, 2, 2), [[[5, 0, 7, 3, 1, 8, 4, 2, 9, 6], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(870000, ((7, 3, 5, 1, 6, 2, 4, 4, 2, 2), [[[6, 2, 0, 8, 7, 3, 1, 9, 5, 4], [0, 5, 6, 3, 1, 4, 8, 9, 7, 2]]]))\n",
      "(880000, ((7, 3, 2, 1, 5, 6, 4, 4, 2, 2), [[[8, 7, 6, 4, 0, 3, 1, 9, 5, 2], [0, 9, 6, 5, 2, 7, 3, 1, 8, 4]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(890000, ((7, 1, 2, 2, 7, 3, 6, 4, 2, 2), [[[7, 5, 4, 3, 2, 1, 6, 8, 0, 9], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]]]))\n",
      "(900000, ((7, 3, 2, 4, 4, 6, 1, 5, 2, 2), [[[3, 0, 9, 4, 6, 5, 2, 1, 8, 7], [0, 4, 8, 2, 1, 5, 7, 9, 6, 3]]]))\n",
      "(910000, ((7, 5, 6, 2, 3, 1, 2, 6, 2, 2), [[[1, 6, 5, 2, 8, 0, 9, 7, 4, 3], [0, 1, 4, 6, 8, 5, 7, 3, 9, 2]], [[2, 8, 0, 9, 7, 4, 3, 1, 6, 5], [0, 1, 4, 6, 8, 5, 7, 3, 9, 2]]]))\n",
      "(920000, ((7, 1, 4, 5, 3, 4, 2, 6, 2, 2), [[[2, 6, 1, 3, 5, 8, 0, 9, 7, 4], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]], [[6, 1, 3, 5, 8, 0, 9, 7, 4, 2], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]]]))\n",
      "(930000, ((7, 1, 2, 4, 7, 1, 4, 6, 2, 2), [[[3, 2, 8, 7, 4, 1, 9, 6, 5, 0], [0, 8, 6, 3, 2, 9, 4, 1, 7, 5]], [[8, 7, 4, 1, 9, 6, 5, 0, 3, 2], [0, 8, 6, 3, 2, 9, 4, 1, 7, 5]]]))\n",
      "(940000, ((7, 3, 2, 2, 1, 7, 4, 6, 2, 2), [[[2, 1, 9, 6, 4, 5, 7, 8, 3, 0], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]], [[3, 0, 2, 1, 9, 6, 4, 5, 7, 8], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]]]))\n",
      "(950000, ((7, 5, 2, 2, 6, 2, 1, 7, 2, 2), [[[6, 7, 3, 1, 9, 4, 0, 2, 8, 5], [0, 2, 5, 3, 1, 8, 6, 9, 7, 4]]]))\n",
      "(960000, ((7, 3, 4, 2, 6, 6, 2, 1, 3, 2), [[[6, 3, 0, 9, 5, 4, 7, 2, 1, 8], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(970000, ((7, 5, 2, 4, 6, 2, 2, 3, 3, 2), [[[4, 2, 8, 5, 0, 3, 1, 9, 6, 7], [0, 9, 8, 4, 2, 7, 3, 1, 6, 5]]]))\n",
      "(980000, ((7, 1, 6, 6, 2, 2, 2, 5, 3, 2), [[[1, 6, 8, 0, 9, 7, 3, 2, 4, 5], [0, 1, 8, 7, 4, 9, 3, 6, 5, 2]]]))\n",
      "(990000, ((7, 1, 2, 2, 4, 4, 4, 7, 3, 2), [[[8, 1, 0, 9, 2, 3, 4, 6, 7, 5], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]]]))\n",
      "(1000000, ((7, 3, 4, 2, 6, 2, 5, 1, 4, 2), [[[3, 4, 8, 0, 9, 7, 1, 6, 2, 5], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]]]))\n",
      "(1010000, ((7, 7, 6, 1, 3, 2, 2, 2, 4, 2), [[[5, 4, 1, 6, 2, 8, 0, 9, 7, 3], [0, 1, 5, 6, 8, 7, 4, 9, 3, 2]]]))\n",
      "(1020000, ((7, 3, 4, 1, 7, 4, 2, 2, 4, 2), [[[6, 8, 1, 0, 9, 7, 3, 2, 4, 5], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]]]))\n",
      "(1030000, ((7, 5, 6, 4, 1, 1, 4, 2, 4, 2), [[[9, 7, 2, 3, 4, 5, 6, 8, 1, 0], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]], [[2, 3, 4, 5, 6, 8, 1, 0, 9, 7], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]]]))\n",
      "(1040000, ((7, 5, 2, 3, 3, 4, 4, 2, 4, 2), [[[4, 0, 3, 2, 8, 6, 7, 5, 1, 9], [0, 5, 1, 8, 9, 7, 3, 2, 6, 4]]]))\n",
      "(1050000, ((7, 1, 6, 2, 5, 1, 6, 2, 4, 2), [[[1, 6, 3, 2, 4, 8, 0, 9, 7, 5], [0, 1, 4, 9, 3, 5, 8, 6, 7, 2]], [[5, 1, 6, 3, 2, 4, 8, 0, 9, 7], [0, 1, 4, 9, 3, 5, 8, 6, 7, 2]]]))\n",
      "(1060000, ((7, 1, 2, 3, 3, 6, 6, 2, 4, 2), [[[0, 9, 7, 3, 2, 5, 1, 6, 4, 8], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]], [[5, 1, 6, 4, 8, 0, 9, 7, 3, 2], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]]]))\n",
      "(1070000, ((7, 1, 6, 2, 4, 2, 5, 3, 4, 2), [[[5, 4, 6, 7, 8, 1, 0, 9, 3, 2], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(1080000, ((7, 7, 2, 1, 5, 2, 2, 4, 4, 2), [[[3, 6, 1, 8, 0, 9, 7, 2, 4, 5], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]]]))\n",
      "(1090000, ((7, 5, 2, 1, 3, 6, 2, 4, 4, 2), [[[4, 5, 2, 6, 8, 0, 9, 7, 3, 1], [0, 1, 5, 6, 7, 8, 4, 9, 3, 2]]]))\n",
      "(1100000, ((7, 3, 2, 6, 1, 3, 4, 4, 4, 2), [[[9, 7, 6, 0, 2, 8, 5, 1, 4, 3], [0, 2, 4, 3, 7, 5, 1, 9, 8, 6]]]))\n",
      "(1110000, ((7, 1, 2, 5, 3, 2, 6, 4, 4, 2), [[[9, 2, 3, 7, 4, 6, 5, 8, 1, 0], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(1120000, ((7, 3, 4, 2, 2, 2, 5, 5, 4, 2), [[[4, 6, 5, 8, 3, 0, 2, 1, 9, 7], [0, 5, 9, 8, 7, 6, 2, 1, 4, 3]]]))\n",
      "(1130000, ((7, 1, 2, 4, 5, 3, 2, 6, 4, 2), [[[7, 8, 1, 0, 9, 2, 3, 4, 6, 5], [0, 2, 5, 9, 4, 7, 6, 8, 3, 1]]]))\n",
      "(1140000, ((7, 3, 1, 1, 6, 2, 4, 6, 4, 2), [[[6, 7, 4, 0, 3, 2, 9, 5, 1, 8], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(1150000, ((7, 1, 4, 2, 2, 4, 3, 7, 4, 2), [[[5, 4, 6, 7, 8, 1, 0, 9, 3, 2], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(1160000, ((7, 1, 2, 6, 4, 2, 6, 1, 5, 2), [[[6, 7, 8, 3, 0, 2, 1, 9, 5, 4], [0, 4, 2, 1, 5, 7, 9, 8, 6, 3]]]))\n",
      "(1170000, ((7, 3, 4, 2, 2, 4, 2, 5, 5, 2), [[[5, 6, 4, 8, 1, 0, 9, 7, 2, 3], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n",
      "(1180000, ((7, 3, 4, 4, 2, 4, 3, 1, 6, 2), [[[7, 5, 4, 6, 3, 8, 1, 0, 9, 2], [0, 2, 4, 9, 8, 7, 6, 5, 3, 1]]]))\n",
      "(1190000, ((7, 5, 7, 1, 2, 2, 2, 2, 6, 2), [[[5, 4, 7, 2, 1, 8, 6, 3, 0, 9], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(1200000, ((7, 1, 6, 4, 1, 5, 2, 2, 6, 2), [[[3, 4, 6, 7, 5, 8, 1, 0, 9, 2], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]]]))\n",
      "(1210000, ((7, 1, 4, 5, 3, 2, 4, 2, 6, 2), [[[2, 4, 5, 8, 0, 9, 7, 1, 6, 3], [0, 1, 9, 3, 4, 8, 7, 5, 6, 2]]]))\n",
      "(1220000, ((7, 1, 6, 2, 3, 1, 6, 2, 6, 2), [[[9, 7, 2, 3, 4, 5, 6, 8, 1, 0], [0, 2, 5, 8, 9, 4, 6, 7, 3, 1]], [[8, 1, 0, 9, 7, 2, 3, 4, 5, 6], [0, 2, 5, 8, 9, 4, 6, 7, 3, 1]]]))\n",
      "(1230000, ((7, 1, 2, 2, 6, 6, 1, 3, 6, 2), [[[2, 1, 9, 5, 4, 6, 7, 8, 3, 0], [0, 4, 7, 9, 8, 2, 1, 5, 6, 3]]]))\n",
      "(1240000, ((7, 1, 3, 5, 4, 2, 2, 4, 6, 2), [[[7, 6, 2, 3, 4, 5, 8, 1, 0, 9], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]]]))\n",
      "(1250000, ((7, 3, 6, 1, 1, 2, 4, 4, 6, 2), [[[5, 8, 1, 0, 9, 2, 7, 6, 4, 3], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(1260000, ((7, 3, 4, 2, 4, 2, 1, 5, 6, 2), [[[7, 5, 4, 6, 3, 8, 1, 0, 9, 2], [0, 2, 4, 9, 8, 7, 6, 5, 3, 1]]]))\n",
      "(1270000, ((7, 1, 2, 1, 5, 4, 2, 6, 6, 2), [[[8, 1, 0, 9, 7, 4, 2, 3, 6, 5], [0, 2, 8, 6, 7, 5, 9, 4, 3, 1]]]))\n",
      "(1280000, ((7, 1, 4, 4, 4, 4, 2, 1, 7, 2), [[[7, 3, 1, 6, 5, 2, 4, 8, 0, 9], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]]]))\n",
      "(1290000, ((7, 1, 2, 2, 2, 2, 6, 5, 7, 2), [[[8, 1, 0, 9, 2, 3, 4, 6, 5, 7], [0, 2, 5, 9, 4, 7, 6, 8, 3, 1]]]))\n",
      "(1300000, ((7, 7, 4, 4, 4, 2, 2, 2, 1, 3), [[[0, 9, 7, 6, 2, 3, 4, 5, 8, 1], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]]]))\n",
      "(1310000, ((7, 3, 2, 2, 6, 4, 6, 2, 1, 3), [[[0, 9, 5, 3, 1, 8, 6, 4, 7, 2], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(1320000, ((7, 5, 4, 2, 6, 2, 2, 4, 1, 3), [[[0, 9, 2, 3, 6, 4, 5, 7, 8, 1], [0, 2, 4, 9, 8, 5, 6, 7, 3, 1]]]))\n",
      "(1330000, ((7, 2, 6, 2, 4, 4, 2, 5, 1, 3), [[[2, 9, 6, 5, 0, 7, 3, 1, 8, 4], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(1340000, ((7, 1, 2, 4, 2, 4, 6, 6, 1, 3), [[[8, 6, 7, 5, 1, 9, 4, 0, 3, 2], [0, 5, 1, 8, 9, 7, 3, 2, 6, 4]]]))\n",
      "(1350000, ((7, 2, 4, 6, 2, 6, 3, 1, 2, 3), [[[8, 6, 3, 0, 9, 5, 4, 7, 2, 1], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(1360000, ((7, 6, 2, 2, 4, 7, 1, 2, 2, 3), [[[6, 4, 8, 1, 0, 9, 7, 2, 3, 5], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n",
      "(1370000, ((7, 2, 7, 3, 4, 4, 2, 2, 2, 3), [[[4, 8, 1, 0, 9, 7, 2, 3, 5, 6], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n",
      "(1380000, ((7, 6, 6, 2, 4, 1, 3, 2, 2, 3), [[[6, 5, 8, 1, 0, 9, 7, 2, 3, 4], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(1390000, ((7, 3, 1, 6, 6, 2, 4, 2, 2, 3), [[[9, 2, 7, 5, 4, 6, 3, 8, 1, 0], [0, 2, 4, 9, 8, 7, 6, 5, 3, 1]]]))\n",
      "(1400000, ((7, 2, 3, 3, 4, 6, 4, 2, 2, 3), [[[1, 8, 4, 7, 2, 0, 9, 6, 5, 3], [0, 5, 9, 7, 3, 1, 4, 6, 8, 2]]]))\n",
      "(1410000, ((7, 3, 3, 2, 6, 2, 6, 2, 2, 3), [[[0, 2, 8, 7, 3, 1, 9, 6, 5, 4], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]], [[9, 6, 5, 4, 0, 2, 8, 7, 3, 1], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]]]))\n",
      "(1420000, ((7, 4, 6, 6, 2, 2, 1, 3, 2, 3), [[[4, 6, 7, 8, 3, 0, 2, 1, 9, 5], [0, 4, 2, 1, 5, 7, 9, 8, 6, 3]]]))\n",
      "(1430000, ((7, 2, 4, 2, 4, 2, 7, 3, 2, 3), [[[3, 5, 6, 4, 8, 1, 0, 9, 7, 2], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n",
      "(1440000, ((7, 5, 3, 2, 6, 2, 2, 4, 2, 3), [[[0, 1, 9, 7, 5, 3, 6, 4, 8, 2], [0, 1, 3, 7, 6, 8, 5, 4, 9, 2]]]))\n",
      "(1450000, ((7, 2, 6, 1, 3, 6, 2, 4, 2, 3), [[[0, 2, 1, 9, 6, 7, 4, 5, 8, 3], [0, 9, 8, 7, 5, 2, 1, 4, 6, 3]]]))\n",
      "(1460000, ((7, 1, 3, 6, 4, 2, 4, 4, 2, 3), [[[9, 5, 3, 1, 8, 4, 6, 7, 2, 0], [0, 5, 6, 3, 1, 4, 9, 7, 8, 2]]]))\n",
      "(1470000, ((7, 2, 2, 6, 2, 3, 5, 4, 2, 3), [[[2, 7, 5, 4, 6, 3, 8, 1, 0, 9], [0, 2, 4, 9, 8, 7, 6, 5, 3, 1]]]))\n",
      "(1480000, ((7, 2, 6, 6, 2, 2, 1, 5, 2, 3), [[[3, 4, 7, 2, 1, 0, 9, 8, 6, 5], [0, 2, 4, 8, 5, 7, 6, 3, 9, 1]], [[5, 3, 4, 7, 2, 1, 0, 9, 8, 6], [0, 2, 4, 8, 5, 7, 6, 3, 9, 1]]]))\n",
      "(1490000, ((7, 2, 2, 4, 2, 7, 1, 6, 2, 3), [[[5, 3, 4, 8, 0, 9, 7, 1, 6, 2], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]]]))\n",
      "(1500000, ((7, 2, 2, 3, 5, 4, 2, 6, 2, 3), [[[7, 8, 1, 0, 9, 3, 6, 4, 2, 5], [0, 2, 8, 6, 5, 9, 4, 7, 3, 1]], [[5, 7, 8, 1, 0, 9, 3, 6, 4, 2], [0, 2, 8, 6, 5, 9, 4, 7, 3, 1]]]))\n",
      "(1510000, ((7, 2, 2, 2, 5, 3, 4, 6, 2, 3), [[[4, 3, 2, 1, 6, 8, 0, 9, 7, 5], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]], [[8, 0, 9, 7, 5, 4, 3, 2, 1, 6], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]]]))\n",
      "(1520000, ((7, 2, 2, 4, 4, 4, 1, 7, 2, 3), [[[7, 4, 2, 8, 5, 0, 3, 1, 9, 6], [0, 9, 8, 4, 2, 7, 3, 1, 6, 5]]]))\n",
      "(1530000, ((7, 4, 2, 2, 2, 6, 6, 1, 3, 3), [[[9, 8, 1, 4, 6, 0, 3, 7, 2, 5], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]], [[7, 2, 5, 9, 8, 1, 4, 6, 0, 3], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]]]))\n",
      "(1540000, ((7, 4, 4, 4, 4, 2, 2, 3, 3, 3), [[[5, 4, 0, 2, 8, 7, 3, 1, 9, 6], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]], [[3, 1, 9, 6, 5, 4, 0, 2, 8, 7], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(1550000, ((7, 1, 4, 2, 4, 4, 4, 4, 3, 3), [[[2, 0, 1, 9, 7, 5, 3, 6, 4, 8], [0, 1, 3, 7, 6, 8, 5, 4, 9, 2]]]))\n",
      "(1560000, ((7, 2, 6, 6, 4, 2, 1, 1, 4, 3), [[[3, 1, 8, 4, 6, 7, 2, 0, 9, 5], [0, 5, 6, 3, 1, 4, 7, 9, 8, 2]]]))\n",
      "(1570000, ((7, 2, 2, 2, 2, 6, 7, 1, 4, 3), [[[4, 5, 6, 8, 3, 1, 0, 2, 9, 7], [0, 2, 4, 6, 9, 8, 7, 5, 3, 1]], [[7, 4, 5, 6, 8, 3, 1, 0, 2, 9], [0, 2, 4, 6, 9, 8, 7, 5, 3, 1]]]))\n",
      "(1580000, ((7, 3, 3, 4, 6, 2, 2, 2, 4, 3), [[[0, 2, 8, 5, 6, 7, 3, 1, 9, 4], [0, 2, 5, 3, 1, 6, 9, 7, 8, 4]], [[6, 7, 3, 1, 9, 4, 0, 2, 8, 5], [0, 2, 5, 3, 1, 6, 9, 7, 8, 4]]]))\n",
      "(1590000, ((7, 5, 1, 2, 4, 6, 2, 2, 4, 3), [[[4, 9, 7, 2, 0, 1, 5, 8, 6, 3], [0, 1, 5, 9, 6, 3, 4, 8, 7, 2]], [[3, 4, 9, 7, 2, 0, 1, 5, 8, 6], [0, 1, 5, 9, 6, 3, 4, 8, 7, 2]]]))\n",
      "(1600000, ((7, 2, 2, 5, 5, 2, 4, 2, 4, 3), [[[9, 7, 5, 4, 3, 2, 1, 6, 8, 0], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]]]))\n",
      "(1610000, ((7, 2, 2, 4, 2, 5, 5, 2, 4, 3), [[[4, 6, 8, 1, 0, 9, 7, 2, 3, 5], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(1620000, ((7, 2, 4, 6, 4, 2, 1, 3, 4, 3), [[[3, 2, 5, 4, 6, 7, 8, 1, 0, 9], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(1630000, ((7, 2, 6, 4, 3, 1, 2, 4, 4, 3), [[[0, 9, 7, 4, 2, 3, 6, 5, 8, 1], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]], [[3, 6, 5, 8, 1, 0, 9, 7, 4, 2], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(1640000, ((7, 2, 2, 1, 7, 4, 2, 4, 4, 3), [[[6, 4, 7, 2, 0, 9, 5, 3, 1, 8], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]]]))\n",
      "(1650000, ((7, 4, 3, 1, 2, 4, 4, 4, 4, 3), [[[8, 3, 0, 2, 1, 9, 5, 7, 6, 4], [0, 4, 9, 8, 7, 2, 1, 5, 6, 3]], [[6, 4, 8, 3, 0, 2, 1, 9, 5, 7], [0, 4, 9, 8, 7, 2, 1, 5, 6, 3]]]))\n",
      "(1660000, ((7, 6, 2, 2, 2, 2, 3, 5, 4, 3), [[[0, 9, 7, 2, 4, 6, 1, 3, 5, 8], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[9, 7, 2, 4, 6, 1, 3, 5, 8, 0], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(1670000, ((7, 2, 3, 1, 4, 4, 2, 6, 4, 3), [[[2, 5, 3, 1, 6, 4, 8, 0, 9, 7], [0, 1, 7, 6, 8, 5, 4, 9, 3, 2]]]))\n",
      "(1680000, ((7, 6, 2, 4, 4, 2, 2, 1, 5, 3), [[[8, 2, 0, 1, 9, 7, 5, 3, 6, 4], [0, 1, 3, 7, 6, 8, 5, 4, 9, 2]]]))\n",
      "(1690000, ((7, 1, 2, 6, 2, 4, 4, 2, 5, 3), [[[0, 9, 7, 6, 2, 3, 4, 5, 8, 1], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]]]))\n",
      "(1700000, ((7, 1, 2, 4, 4, 2, 2, 6, 5, 3), [[[0, 9, 5, 3, 1, 8, 6, 4, 7, 2], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(1710000, ((7, 2, 6, 4, 2, 3, 1, 2, 6, 3), [[[5, 3, 1, 8, 6, 4, 7, 2, 0, 9], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]]]))\n",
      "(1720000, ((7, 2, 3, 5, 2, 4, 2, 2, 6, 3), [[[4, 2, 6, 1, 3, 5, 8, 0, 9, 7], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]], [[2, 6, 1, 3, 5, 8, 0, 9, 7, 4], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]]]))\n",
      "(1730000, ((7, 5, 1, 2, 4, 2, 4, 2, 6, 3), [[[9, 2, 3, 5, 6, 4, 7, 8, 1, 0], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(1740000, ((7, 6, 2, 4, 2, 2, 1, 3, 6, 3), [[[3, 5, 6, 4, 8, 1, 0, 9, 7, 2], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n",
      "(1750000, ((7, 2, 1, 3, 6, 2, 2, 4, 6, 3), [[[0, 9, 2, 3, 7, 6, 5, 4, 8, 1], [0, 2, 5, 7, 8, 6, 4, 9, 3, 1]]]))\n",
      "(1760000, ((7, 2, 2, 2, 2, 1, 7, 4, 6, 3), [[[3, 5, 1, 6, 2, 8, 0, 9, 7, 4], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(1770000, ((7, 2, 4, 4, 2, 4, 2, 1, 7, 3), [[[5, 4, 7, 2, 0, 9, 3, 1, 8, 6], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(1780000, ((7, 3, 4, 6, 6, 2, 2, 1, 1, 4), [[[9, 7, 4, 3, 5, 1, 6, 2, 8, 0], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(1790000, ((7, 5, 2, 4, 2, 4, 6, 1, 1, 4), [[[2, 5, 4, 6, 7, 8, 1, 0, 9, 3], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(1800000, ((7, 1, 2, 4, 4, 6, 4, 3, 1, 4), [[[2, 1, 9, 5, 6, 4, 7, 8, 3, 0], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]], [[4, 7, 8, 3, 0, 2, 1, 9, 5, 6], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]]]))\n",
      "(1810000, ((7, 5, 2, 4, 2, 2, 2, 7, 1, 4), [[[9, 7, 2, 4, 6, 1, 3, 5, 8, 0], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[7, 2, 4, 6, 1, 3, 5, 8, 0, 9], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(1820000, ((7, 5, 2, 4, 4, 4, 3, 1, 2, 4), [[[4, 6, 5, 8, 3, 0, 2, 1, 9, 7], [0, 5, 9, 8, 7, 6, 2, 1, 4, 3]]]))\n",
      "(1830000, ((7, 3, 2, 4, 4, 7, 1, 2, 2, 4), [[[5, 7, 3, 2, 9, 6, 4, 0, 1, 8], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]], [[6, 4, 0, 1, 8, 5, 7, 3, 2, 9], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(1840000, ((7, 3, 3, 7, 2, 4, 2, 2, 2, 4), [[[2, 7, 5, 4, 6, 3, 8, 1, 0, 9], [0, 2, 4, 9, 8, 7, 6, 5, 3, 1]]]))\n",
      "(1850000, ((7, 1, 2, 6, 3, 7, 2, 2, 2, 4), [[[8, 0, 9, 7, 3, 2, 5, 4, 1, 6], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(1860000, ((7, 5, 2, 6, 1, 3, 4, 2, 2, 4), [[[8, 0, 9, 7, 2, 4, 5, 3, 6, 1], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]]]))\n",
      "(1870000, ((7, 3, 6, 4, 2, 1, 5, 2, 2, 4), [[[1, 8, 6, 4, 7, 2, 0, 9, 5, 3], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]], [[2, 0, 9, 5, 3, 1, 8, 6, 4, 7], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]]]))\n",
      "(1880000, ((7, 1, 1, 7, 2, 4, 6, 2, 2, 4), [[[7, 3, 1, 8, 4, 0, 9, 6, 5, 2], [0, 6, 3, 1, 9, 5, 2, 8, 7, 4]]]))\n",
      "(1890000, ((7, 3, 2, 6, 4, 2, 3, 3, 2, 4), [[[3, 5, 4, 6, 8, 2, 0, 1, 9, 7], [0, 1, 3, 6, 9, 5, 8, 7, 4, 2]], [[7, 3, 5, 4, 6, 8, 2, 0, 1, 9], [0, 1, 3, 6, 9, 5, 8, 7, 4, 2]]]))\n",
      "(1900000, ((7, 1, 2, 6, 7, 1, 2, 4, 2, 4), [[[8, 1, 0, 9, 3, 2, 4, 6, 5, 7], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(1910000, ((7, 1, 5, 1, 6, 4, 2, 4, 2, 4), [[[1, 9, 7, 3, 6, 4, 5, 8, 2, 0], [0, 1, 3, 5, 7, 6, 8, 4, 9, 2]]]))\n",
      "(1920000, ((7, 5, 1, 5, 2, 2, 4, 4, 2, 4), [[[7, 2, 3, 5, 6, 4, 8, 1, 0, 9], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(1930000, ((7, 1, 4, 2, 2, 5, 5, 4, 2, 4), [[[9, 7, 4, 2, 3, 6, 5, 8, 1, 0], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]], [[6, 5, 8, 1, 0, 9, 7, 4, 2, 3], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(1940000, ((7, 1, 2, 6, 4, 4, 1, 5, 2, 4), [[[4, 8, 1, 0, 9, 7, 2, 3, 5, 6], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n",
      "(1950000, ((7, 1, 6, 3, 3, 2, 2, 6, 2, 4), [[[2, 4, 5, 8, 0, 9, 7, 1, 6, 3], [0, 1, 9, 3, 4, 8, 7, 5, 6, 2]]]))\n",
      "(1960000, ((7, 5, 2, 2, 3, 1, 4, 6, 2, 4), [[[7, 4, 6, 3, 5, 8, 1, 0, 9, 2], [0, 2, 5, 7, 6, 8, 9, 4, 3, 1]]]))\n",
      "(1970000, ((7, 1, 1, 1, 2, 6, 6, 6, 2, 4), [[[2, 7, 5, 4, 6, 3, 8, 1, 0, 9], [0, 2, 4, 9, 8, 7, 6, 5, 3, 1]]]))\n",
      "(1980000, ((7, 1, 2, 6, 6, 2, 4, 1, 3, 4), [[[8, 1, 0, 9, 2, 3, 6, 5, 4, 7], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(1990000, ((7, 3, 2, 2, 4, 4, 4, 3, 3, 4), [[[3, 5, 7, 2, 1, 0, 9, 8, 6, 4], [0, 2, 4, 5, 8, 7, 6, 3, 9, 1]], [[4, 3, 5, 7, 2, 1, 0, 9, 8, 6], [0, 2, 4, 5, 8, 7, 6, 3, 9, 1]]]))\n",
      "(2000000, ((7, 3, 2, 4, 6, 4, 1, 1, 4, 4), [[[9, 7, 5, 3, 1, 6, 4, 2, 8, 0], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]]]))\n",
      "(2010000, ((7, 1, 2, 4, 6, 5, 1, 2, 4, 4), [[[9, 7, 4, 2, 3, 5, 6, 8, 1, 0], [0, 2, 8, 5, 9, 4, 6, 7, 3, 1]], [[5, 6, 8, 1, 0, 9, 7, 4, 2, 3], [0, 2, 8, 5, 9, 4, 6, 7, 3, 1]]]))\n",
      "(2020000, ((7, 5, 1, 5, 2, 4, 2, 2, 4, 4), [[[1, 9, 3, 7, 5, 4, 6, 8, 2, 0], [0, 1, 3, 5, 6, 7, 8, 4, 9, 2]]]))\n",
      "(2030000, ((7, 3, 6, 2, 3, 1, 4, 2, 4, 4), [[[9, 7, 2, 3, 6, 4, 5, 8, 1, 0], [0, 2, 5, 6, 8, 7, 4, 9, 3, 1]]]))\n",
      "(2040000, ((7, 5, 1, 1, 2, 6, 4, 2, 4, 4), [[[2, 3, 4, 5, 6, 7, 8, 1, 0, 9], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(2050000, ((7, 7, 2, 4, 2, 2, 1, 3, 4, 4), [[[5, 8, 1, 0, 9, 7, 2, 3, 4, 6], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(2060000, ((7, 1, 4, 4, 5, 1, 2, 4, 4, 4), [[[4, 2, 5, 8, 0, 9, 7, 3, 6, 1], [0, 1, 5, 7, 8, 6, 4, 9, 3, 2]]]))\n",
      "(2070000, ((7, 1, 3, 1, 4, 6, 2, 4, 4, 4), [[[2, 7, 6, 4, 3, 5, 8, 1, 0, 9], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(2080000, ((7, 1, 6, 1, 1, 2, 6, 4, 4, 4), [[[6, 7, 8, 1, 0, 9, 3, 2, 5, 4], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(2090000, ((7, 3, 2, 3, 3, 2, 2, 6, 4, 4), [[[9, 5, 4, 7, 2, 1, 8, 6, 3, 0], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(2100000, ((7, 1, 2, 2, 2, 6, 1, 7, 4, 4), [[[5, 4, 7, 8, 1, 0, 9, 2, 3, 6], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(2110000, ((7, 1, 2, 2, 4, 6, 2, 3, 5, 4), [[[5, 6, 4, 8, 1, 0, 9, 7, 2, 3], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n",
      "(2120000, ((7, 1, 2, 2, 2, 6, 5, 1, 6, 4), [[[7, 8, 3, 0, 2, 1, 9, 6, 4, 5], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]], [[4, 5, 7, 8, 3, 0, 2, 1, 9, 6], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]]]))\n",
      "(2130000, ((7, 5, 3, 1, 2, 4, 2, 2, 6, 4), [[[2, 8, 5, 7, 3, 1, 9, 6, 4, 0], [0, 2, 5, 9, 7, 6, 3, 1, 8, 4]], [[1, 9, 6, 4, 0, 2, 8, 5, 7, 3], [0, 2, 5, 9, 7, 6, 3, 1, 8, 4]]]))\n",
      "(2140000, ((7, 1, 2, 2, 5, 3, 4, 2, 6, 4), [[[1, 0, 9, 2, 7, 4, 6, 5, 3, 8], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]], [[3, 8, 1, 0, 9, 2, 7, 4, 6, 5], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(2150000, ((7, 3, 2, 6, 2, 1, 1, 4, 6, 4), [[[1, 8, 6, 4, 7, 2, 0, 9, 5, 3], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]], [[2, 0, 9, 5, 3, 1, 8, 6, 4, 7], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]]]))\n",
      "(2160000, ((7, 3, 2, 1, 3, 2, 4, 4, 6, 4), [[[8, 0, 9, 7, 5, 4, 3, 1, 2, 6], [0, 1, 7, 4, 6, 5, 3, 9, 8, 2]], [[6, 8, 0, 9, 7, 5, 4, 3, 1, 2], [0, 1, 7, 4, 6, 5, 3, 9, 8, 2]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(2170000, ((7, 3, 6, 2, 2, 2, 2, 1, 7, 4), [[[1, 8, 4, 6, 7, 2, 0, 9, 5, 3], [0, 5, 6, 3, 1, 4, 7, 9, 8, 2]]]))\n",
      "(2180000, ((7, 6, 2, 2, 6, 2, 4, 1, 1, 5), [[[9, 8, 1, 4, 6, 0, 3, 7, 2, 5], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]], [[7, 2, 5, 9, 8, 1, 4, 6, 0, 3], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]]]))\n",
      "(2190000, ((7, 3, 4, 2, 4, 4, 4, 2, 1, 5), [[[4, 0, 2, 8, 7, 3, 1, 9, 6, 5], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]], [[1, 9, 6, 5, 4, 0, 2, 8, 7, 3], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]]]))\n",
      "(2200000, ((7, 1, 4, 6, 4, 2, 2, 4, 1, 5), [[[2, 0, 1, 9, 7, 5, 3, 6, 4, 8], [0, 1, 3, 7, 6, 8, 5, 4, 9, 2]]]))\n",
      "(2210000, ((7, 3, 2, 2, 4, 4, 2, 6, 1, 5), [[[0, 9, 7, 6, 2, 3, 4, 5, 8, 1], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]]]))\n",
      "(2220000, ((7, 2, 4, 4, 2, 6, 3, 1, 2, 5), [[[8, 7, 3, 0, 9, 4, 6, 5, 2, 1], [0, 4, 8, 2, 1, 5, 7, 9, 6, 3]]]))\n",
      "(2230000, ((7, 7, 1, 6, 2, 2, 2, 2, 2, 5), [[[0, 1, 9, 8, 6, 4, 5, 7, 3, 2], [0, 1, 3, 5, 6, 7, 8, 4, 9, 2]], [[1, 9, 8, 6, 4, 5, 7, 3, 2, 0], [0, 1, 3, 5, 6, 7, 8, 4, 9, 2]]]))\n",
      "(2240000, ((7, 1, 5, 2, 6, 4, 2, 2, 2, 5), [[[4, 9, 7, 2, 0, 1, 5, 8, 6, 3], [0, 1, 5, 9, 6, 3, 4, 8, 7, 2]], [[3, 4, 9, 7, 2, 0, 1, 5, 8, 6], [0, 1, 5, 9, 6, 3, 4, 8, 7, 2]]]))\n",
      "(2250000, ((7, 2, 6, 5, 1, 2, 4, 2, 2, 5), [[[2, 8, 0, 9, 7, 4, 3, 5, 1, 6], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(2260000, ((7, 6, 1, 1, 2, 6, 4, 2, 2, 5), [[[8, 3, 1, 0, 2, 9, 7, 4, 5, 6], [0, 2, 4, 6, 9, 8, 7, 5, 3, 1]], [[6, 8, 3, 1, 0, 2, 9, 7, 4, 5], [0, 2, 4, 6, 9, 8, 7, 5, 3, 1]]]))\n",
      "(2270000, ((7, 4, 2, 1, 3, 4, 6, 2, 2, 5), [[[7, 3, 5, 1, 6, 2, 4, 8, 0, 9], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]], [[1, 6, 2, 4, 8, 0, 9, 7, 3, 5], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]]]))\n",
      "(2280000, ((7, 2, 2, 2, 2, 4, 7, 3, 2, 5), [[[7, 6, 4, 3, 5, 8, 1, 0, 9, 2], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(2290000, ((7, 2, 2, 4, 5, 3, 2, 4, 2, 5), [[[4, 3, 2, 1, 6, 8, 0, 9, 7, 5], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]], [[8, 0, 9, 7, 5, 4, 3, 2, 1, 6], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]]]))\n",
      "(2300000, ((7, 5, 3, 2, 2, 2, 4, 4, 2, 5), [[[0, 2, 8, 5, 6, 7, 3, 1, 9, 4], [0, 2, 5, 3, 1, 6, 9, 7, 8, 4]], [[6, 7, 3, 1, 9, 4, 0, 2, 8, 5], [0, 2, 5, 3, 1, 6, 9, 7, 8, 4]]]))\n",
      "(2310000, ((7, 2, 2, 2, 3, 3, 6, 4, 2, 5), [[[0, 9, 7, 3, 1, 6, 5, 4, 2, 8], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]], [[6, 5, 4, 2, 8, 0, 9, 7, 3, 1], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]], [[3, 1, 6, 5, 4, 2, 8, 0, 9, 7], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]], [[2, 8, 0, 9, 7, 3, 1, 6, 5, 4], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]]]))\n",
      "(2320000, ((7, 4, 4, 1, 3, 2, 2, 6, 2, 5), [[[3, 1, 6, 4, 2, 8, 0, 9, 7, 5], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]]]))\n",
      "(2330000, ((7, 1, 1, 2, 2, 6, 4, 6, 2, 5), [[[9, 6, 5, 3, 1, 8, 4, 7, 2, 0], [0, 5, 9, 7, 3, 1, 4, 6, 8, 2]]]))\n",
      "(2340000, ((7, 1, 6, 4, 4, 2, 2, 2, 3, 5), [[[0, 9, 7, 6, 2, 3, 4, 5, 8, 1], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]]]))\n",
      "(2350000, ((7, 1, 2, 6, 2, 4, 2, 4, 3, 5), [[[0, 9, 5, 3, 1, 8, 6, 4, 7, 2], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(2360000, ((7, 2, 2, 6, 2, 4, 3, 1, 4, 5), [[[4, 8, 1, 0, 9, 2, 3, 7, 6, 5], [0, 2, 5, 7, 8, 6, 4, 9, 3, 1]]]))\n",
      "(2370000, ((7, 1, 3, 6, 4, 2, 2, 2, 4, 5), [[[2, 7, 3, 1, 8, 4, 0, 9, 6, 5], [0, 6, 3, 1, 9, 5, 2, 8, 7, 4]]]))\n",
      "(2380000, ((7, 2, 2, 6, 2, 3, 3, 2, 4, 5), [[[2, 5, 4, 6, 7, 8, 1, 0, 9, 3], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(2390000, ((7, 4, 4, 1, 1, 2, 6, 2, 4, 5), [[[8, 1, 0, 9, 2, 3, 4, 6, 5, 7], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(2400000, ((7, 2, 2, 6, 3, 1, 2, 4, 4, 5), [[[8, 5, 7, 3, 2, 9, 6, 4, 0, 1], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]], [[9, 6, 4, 0, 1, 8, 5, 7, 3, 2], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(2410000, ((7, 2, 1, 5, 2, 2, 4, 4, 4, 5), [[[7, 5, 1, 6, 4, 3, 2, 8, 0, 9], [0, 1, 7, 4, 9, 3, 6, 8, 5, 2]]]))\n",
      "(2420000, ((7, 2, 1, 1, 2, 6, 2, 6, 4, 5), [[[8, 0, 9, 7, 3, 2, 5, 1, 6, 4], [0, 1, 7, 4, 9, 3, 5, 8, 6, 2]], [[6, 4, 8, 0, 9, 7, 3, 2, 5, 1], [0, 1, 7, 4, 9, 3, 5, 8, 6, 2]]]))\n",
      "(2430000, ((7, 4, 2, 2, 2, 2, 4, 3, 5, 5), [[[3, 0, 9, 2, 1, 8, 4, 6, 5, 7], [0, 5, 9, 7, 8, 6, 2, 1, 4, 3]]]))\n",
      "(2440000, ((7, 7, 1, 2, 2, 2, 2, 2, 6, 5), [[[9, 5, 3, 1, 8, 6, 4, 7, 2, 0], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(2450000, ((7, 2, 2, 4, 1, 3, 4, 2, 6, 5), [[[0, 9, 7, 5, 1, 6, 4, 3, 2, 8], [0, 1, 7, 4, 9, 3, 6, 8, 5, 2]], [[6, 4, 3, 2, 8, 0, 9, 7, 5, 1], [0, 1, 7, 4, 9, 3, 6, 8, 5, 2]]]))\n",
      "(2460000, ((7, 1, 3, 2, 2, 2, 4, 4, 6, 5), [[[0, 2, 9, 5, 6, 3, 1, 8, 7, 4], [0, 2, 5, 8, 3, 1, 6, 7, 9, 4]]]))\n",
      "(2470000, ((7, 3, 4, 2, 6, 4, 2, 1, 1, 6), [[[8, 1, 0, 9, 2, 3, 5, 4, 6, 7], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]], [[3, 5, 4, 6, 7, 8, 1, 0, 9, 2], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(2480000, ((7, 1, 4, 6, 2, 4, 2, 3, 1, 6), [[[9, 7, 4, 3, 5, 1, 6, 2, 8, 0], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(2490000, ((7, 3, 2, 2, 2, 2, 4, 7, 1, 6), [[[2, 5, 4, 6, 7, 8, 1, 0, 9, 3], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(2500000, ((7, 1, 2, 2, 4, 6, 5, 1, 2, 6), [[[3, 5, 6, 8, 1, 0, 9, 7, 4, 2], [0, 2, 8, 5, 9, 4, 6, 7, 3, 1]]]))\n",
      "(2510000, ((7, 3, 4, 1, 7, 2, 2, 2, 2, 6), [[[9, 2, 3, 6, 4, 7, 5, 8, 1, 0], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(2520000, ((7, 3, 4, 2, 1, 7, 2, 2, 2, 6), [[[7, 2, 0, 9, 3, 1, 8, 6, 5, 4], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(2530000, ((7, 1, 4, 5, 1, 4, 4, 2, 2, 6), [[[4, 5, 2, 6, 8, 0, 9, 7, 3, 1], [0, 1, 5, 6, 7, 8, 4, 9, 3, 2]]]))\n",
      "(2540000, ((7, 3, 2, 2, 3, 3, 6, 2, 2, 6), [[[9, 7, 2, 3, 6, 4, 5, 8, 1, 0], [0, 2, 5, 6, 8, 7, 4, 9, 3, 1]]]))\n",
      "(2550000, ((7, 7, 2, 4, 2, 1, 1, 4, 2, 6), [[[0, 9, 7, 5, 4, 3, 2, 1, 6, 8], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]], [[3, 2, 1, 6, 8, 0, 9, 7, 5, 4], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]]]))\n",
      "(2560000, ((7, 1, 1, 7, 2, 4, 2, 4, 2, 6), [[[1, 9, 3, 7, 5, 4, 6, 8, 2, 0], [0, 1, 3, 5, 6, 7, 8, 4, 9, 2]]]))\n",
      "(2570000, ((7, 5, 1, 1, 2, 4, 4, 4, 2, 6), [[[1, 9, 8, 4, 6, 5, 7, 3, 2, 0], [0, 1, 3, 5, 8, 6, 7, 4, 9, 2]], [[9, 8, 4, 6, 5, 7, 3, 2, 0, 1], [0, 1, 3, 5, 8, 6, 7, 4, 9, 2]]]))\n",
      "(2580000, ((7, 3, 2, 4, 2, 3, 1, 6, 2, 6), [[[5, 7, 3, 2, 9, 6, 4, 0, 1, 8], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]], [[6, 4, 0, 1, 8, 5, 7, 3, 2, 9], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(2590000, ((7, 3, 2, 2, 1, 3, 4, 6, 2, 6), [[[3, 2, 8, 6, 7, 5, 1, 9, 4, 0], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(2600000, ((7, 1, 6, 2, 2, 2, 6, 1, 3, 6), [[[6, 3, 0, 9, 5, 4, 7, 2, 1, 8], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(2610000, ((7, 3, 2, 2, 4, 6, 1, 1, 4, 6), [[[4, 5, 3, 6, 7, 2, 1, 0, 9, 8], [0, 2, 4, 6, 8, 5, 7, 3, 9, 1]]]))\n",
      "(2620000, ((7, 1, 5, 3, 4, 2, 2, 2, 4, 6), [[[4, 6, 5, 2, 1, 8, 7, 3, 0, 9], [0, 4, 8, 2, 1, 5, 9, 7, 6, 3]]]))\n",
      "(2630000, ((7, 7, 2, 1, 1, 2, 4, 2, 4, 6), [[[8, 4, 7, 2, 0, 9, 6, 5, 3, 1], [0, 5, 9, 7, 3, 1, 4, 6, 8, 2]]]))\n",
      "(2640000, ((7, 1, 4, 6, 2, 2, 1, 3, 4, 6), [[[6, 5, 7, 8, 1, 0, 9, 2, 3, 4], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(2650000, ((7, 1, 3, 1, 4, 4, 2, 4, 4, 6), [[[5, 4, 7, 2, 1, 8, 6, 3, 0, 9], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(2660000, ((7, 1, 1, 3, 4, 2, 2, 6, 4, 6), [[[6, 2, 1, 8, 4, 5, 7, 3, 0, 9], [0, 8, 5, 2, 1, 4, 9, 7, 6, 3]]]))\n",
      "(2670000, ((7, 1, 2, 6, 4, 2, 1, 1, 6, 6), [[[3, 0, 9, 4, 6, 5, 2, 1, 8, 7], [0, 4, 8, 2, 1, 5, 7, 9, 6, 3]]]))\n",
      "(2680000, ((7, 1, 2, 2, 3, 5, 2, 2, 6, 6), [[[8, 2, 0, 1, 9, 3, 7, 6, 5, 4], [0, 1, 3, 5, 7, 8, 6, 4, 9, 2]]]))\n",
      "(2690000, ((7, 1, 2, 2, 3, 3, 2, 4, 6, 6), [[[7, 5, 4, 3, 2, 1, 6, 8, 0, 9], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]]]))\n",
      "(2700000, ((7, 2, 4, 4, 4, 2, 4, 1, 1, 7), [[[9, 8, 1, 4, 6, 0, 3, 7, 2, 5], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]], [[7, 2, 5, 9, 8, 1, 4, 6, 0, 3], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]]]))\n",
      "(2710000, ((7, 2, 2, 2, 6, 4, 2, 3, 1, 7), [[[5, 4, 0, 2, 8, 7, 3, 1, 9, 6], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]], [[3, 1, 9, 6, 5, 4, 0, 2, 8, 7], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]]]))\n",
      "(2720000, ((7, 2, 4, 6, 2, 4, 1, 1, 2, 7), [[[1, 6, 4, 8, 0, 9, 7, 3, 2, 5], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]], [[9, 7, 3, 2, 5, 1, 6, 4, 8, 0], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]]]))\n",
      "(2730000, ((7, 6, 5, 1, 2, 2, 2, 2, 2, 7), [[[2, 4, 6, 1, 3, 5, 8, 0, 9, 7], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[4, 6, 1, 3, 5, 8, 0, 9, 7, 2], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(2740000, ((7, 2, 5, 1, 2, 6, 2, 2, 2, 7), [[[4, 8, 1, 0, 9, 7, 2, 3, 5, 6], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n",
      "(2750000, ((7, 4, 1, 1, 4, 4, 4, 2, 2, 7), [[[4, 6, 7, 2, 0, 9, 5, 3, 1, 8], [0, 5, 6, 3, 1, 4, 9, 7, 8, 2]]]))\n",
      "(2760000, ((7, 2, 2, 2, 4, 4, 3, 3, 2, 7), [[[3, 1, 2, 6, 8, 0, 9, 7, 5, 4], [0, 1, 7, 4, 6, 5, 3, 9, 8, 2]], [[4, 3, 1, 2, 6, 8, 0, 9, 7, 5], [0, 1, 7, 4, 6, 5, 3, 9, 8, 2]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(2770000, ((7, 3, 1, 2, 2, 6, 2, 4, 2, 7), [[[6, 7, 4, 2, 9, 5, 0, 1, 3, 8], [0, 1, 3, 6, 4, 2, 8, 9, 7, 5]]]))\n",
      "(2780000, ((7, 2, 6, 1, 1, 2, 2, 6, 2, 7), [[[0, 3, 1, 9, 6, 7, 4, 2, 8, 5], [0, 9, 8, 4, 2, 7, 3, 1, 6, 5]]]))\n",
      "(2790000, ((7, 1, 6, 2, 2, 4, 2, 2, 3, 7), [[[7, 3, 2, 9, 6, 4, 0, 1, 8, 5], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(2800000, ((7, 2, 4, 6, 2, 1, 1, 2, 4, 7), [[[0, 9, 7, 5, 3, 1, 6, 4, 2, 8], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]]]))\n",
      "(2810000, ((7, 2, 4, 2, 4, 1, 3, 2, 4, 7), [[[7, 3, 0, 8, 4, 5, 6, 2, 1, 9], [0, 4, 9, 6, 7, 8, 5, 2, 1, 3]]]))\n",
      "(2820000, ((7, 2, 1, 5, 2, 2, 2, 4, 4, 7), [[[3, 2, 4, 5, 8, 0, 9, 7, 1, 6], [0, 1, 9, 3, 4, 8, 7, 5, 6, 2]]]))\n",
      "(2830000, ((7, 2, 2, 2, 2, 2, 2, 5, 5, 7), [[[9, 8, 1, 4, 6, 0, 3, 7, 2, 5], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]], [[7, 2, 5, 9, 8, 1, 4, 6, 0, 3], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]]]))\n",
      "(2840000, ((7, 2, 1, 1, 4, 2, 2, 4, 6, 7), [[[7, 5, 1, 6, 4, 3, 2, 8, 0, 9], [0, 1, 7, 4, 9, 3, 6, 8, 5, 2]]]))\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list_visible//H_2_2_1_1_align_list_7_visible_11 written\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list//H_2_2_1_1_align_list_8 read\n",
      "6756750 configurations to search\n",
      "(10000, ((8, 2, 4, 2, 8, 8, 1, 1, 1, 1), [[[7, 2, 0, 9, 5, 3, 1, 8, 6, 4], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(20000, ((8, 4, 6, 4, 4, 2, 5, 1, 1, 1), [[[8, 1, 0, 9, 2, 3, 6, 4, 5, 7], [0, 2, 4, 9, 8, 5, 6, 7, 3, 1]]]))\n",
      "(30000, ((8, 6, 6, 8, 2, 1, 1, 2, 1, 1), [[[4, 5, 1, 6, 8, 0, 9, 7, 3, 2], [0, 1, 8, 7, 4, 9, 3, 6, 5, 2]]]))\n",
      "(40000, ((8, 8, 2, 2, 4, 7, 1, 2, 1, 1), [[[7, 5, 8, 1, 0, 9, 2, 3, 4, 6], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]]]))\n",
      "(50000, ((8, 5, 5, 2, 8, 2, 2, 2, 1, 1), [[[6, 5, 8, 1, 0, 9, 7, 4, 2, 3], [0, 2, 8, 6, 7, 5, 9, 4, 3, 1]]]))\n",
      "(60000, ((8, 2, 5, 5, 6, 4, 2, 2, 1, 1), [[[0, 9, 7, 3, 5, 4, 1, 6, 2, 8], [0, 1, 5, 6, 8, 7, 4, 9, 3, 2]]]))\n",
      "(70000, ((8, 2, 7, 1, 6, 6, 2, 2, 1, 1), [[[9, 2, 7, 4, 6, 3, 5, 8, 1, 0], [0, 2, 5, 7, 6, 8, 9, 4, 3, 1]]]))\n",
      "(80000, ((8, 1, 1, 4, 8, 8, 2, 2, 1, 1), [[[4, 8, 0, 9, 7, 3, 2, 5, 1, 6], [0, 1, 7, 4, 9, 3, 5, 8, 6, 2]], [[1, 6, 4, 8, 0, 9, 7, 3, 2, 5], [0, 1, 7, 4, 9, 3, 5, 8, 6, 2]]]))\n",
      "(90000, ((8, 4, 2, 2, 6, 7, 3, 2, 1, 1), [[[7, 5, 8, 1, 0, 9, 2, 3, 6, 4], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(100000, ((8, 2, 7, 1, 8, 2, 4, 2, 1, 1), [[[9, 5, 4, 6, 7, 8, 3, 0, 2, 1], [0, 4, 2, 1, 5, 7, 9, 8, 6, 3]]]))\n",
      "(110000, ((8, 2, 1, 7, 6, 4, 4, 2, 1, 1), [[[8, 0, 9, 7, 1, 3, 2, 5, 6, 4], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[4, 8, 0, 9, 7, 1, 3, 2, 5, 6], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(120000, ((8, 4, 2, 2, 5, 7, 4, 2, 1, 1), [[[9, 7, 3, 5, 4, 6, 8, 2, 0, 1], [0, 1, 3, 6, 9, 5, 8, 7, 4, 2]], [[1, 9, 7, 3, 5, 4, 6, 8, 2, 0], [0, 1, 3, 6, 9, 5, 8, 7, 4, 2]]]))\n",
      "(130000, ((8, 2, 2, 8, 2, 5, 5, 2, 1, 1), [[[4, 7, 8, 1, 0, 9, 2, 3, 6, 5], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(140000, ((8, 1, 5, 4, 6, 2, 6, 2, 1, 1), [[[6, 5, 8, 1, 0, 9, 7, 4, 2, 3], [0, 2, 8, 6, 7, 5, 9, 4, 3, 1]]]))\n",
      "(150000, ((8, 4, 4, 2, 3, 5, 6, 2, 1, 1), [[[9, 5, 4, 6, 7, 8, 3, 0, 2, 1], [0, 5, 7, 9, 8, 6, 2, 1, 4, 3]]]))\n",
      "(160000, ((8, 2, 6, 2, 4, 3, 7, 2, 1, 1), [[[1, 8, 4, 6, 5, 7, 3, 0, 9, 2], [0, 5, 9, 7, 8, 6, 2, 1, 4, 3]]]))\n",
      "(170000, ((8, 2, 2, 8, 1, 3, 8, 2, 1, 1), [[[7, 4, 2, 8, 5, 0, 3, 1, 9, 6], [0, 9, 8, 4, 2, 7, 3, 1, 6, 5]]]))\n",
      "(180000, ((8, 2, 4, 8, 6, 2, 1, 3, 1, 1), [[[9, 7, 6, 0, 2, 8, 5, 1, 4, 3], [0, 2, 4, 3, 7, 5, 1, 9, 8, 6]]]))\n",
      "(190000, ((8, 8, 2, 2, 4, 4, 3, 3, 1, 1), [[[8, 5, 7, 3, 2, 9, 6, 4, 0, 1], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(200000, ((8, 6, 6, 6, 2, 1, 1, 4, 1, 1), [[[6, 7, 2, 1, 9, 3, 0, 8, 4, 5], [0, 4, 6, 9, 7, 8, 5, 2, 1, 3]]]))\n",
      "(210000, ((8, 8, 8, 2, 1, 1, 2, 4, 1, 1), [[[5, 8, 0, 9, 7, 4, 1, 6, 3, 2], [0, 1, 8, 6, 4, 9, 3, 5, 7, 2]]]))\n",
      "(220000, ((8, 1, 7, 2, 8, 2, 2, 4, 1, 1), [[[3, 0, 9, 5, 4, 7, 2, 1, 8, 6], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(230000, ((8, 6, 1, 1, 8, 4, 2, 4, 1, 1), [[[3, 0, 2, 1, 9, 6, 4, 5, 7, 8], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]], [[7, 8, 3, 0, 2, 1, 9, 6, 4, 5], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]]]))\n",
      "(240000, ((8, 6, 4, 1, 1, 8, 2, 4, 1, 1), [[[2, 3, 6, 5, 8, 1, 0, 9, 7, 4], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]], [[1, 0, 9, 7, 4, 2, 3, 6, 5, 8], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(250000, ((8, 4, 2, 4, 4, 5, 3, 4, 1, 1), [[[5, 1, 6, 4, 8, 0, 9, 7, 3, 2], [0, 1, 7, 4, 9, 3, 5, 8, 6, 2]], [[3, 2, 5, 1, 6, 4, 8, 0, 9, 7], [0, 1, 7, 4, 9, 3, 5, 8, 6, 2]]]))\n",
      "(260000, ((8, 2, 1, 7, 6, 2, 4, 4, 1, 1), [[[8, 0, 9, 7, 1, 3, 2, 5, 6, 4], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[4, 8, 0, 9, 7, 1, 3, 2, 5, 6], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(270000, ((8, 4, 2, 2, 5, 5, 4, 4, 1, 1), [[[9, 7, 3, 5, 4, 6, 8, 2, 0, 1], [0, 1, 3, 6, 9, 5, 8, 7, 4, 2]], [[1, 9, 7, 3, 5, 4, 6, 8, 2, 0], [0, 1, 3, 6, 9, 5, 8, 7, 4, 2]]]))\n",
      "(280000, ((8, 4, 2, 2, 6, 3, 5, 4, 1, 1), [[[2, 3, 5, 6, 4, 8, 1, 0, 9, 7], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n",
      "(290000, ((8, 2, 4, 4, 3, 3, 6, 4, 1, 1), [[[7, 4, 5, 8, 3, 0, 2, 1, 9, 6], [0, 9, 8, 7, 5, 2, 1, 4, 6, 3]]]))\n",
      "(300000, ((8, 2, 2, 4, 2, 5, 7, 4, 1, 1), [[[8, 0, 9, 7, 3, 4, 5, 1, 6, 2], [0, 1, 4, 6, 8, 9, 3, 5, 7, 2]], [[6, 2, 8, 0, 9, 7, 3, 4, 5, 1], [0, 1, 4, 6, 8, 9, 3, 5, 7, 2]]]))\n",
      "(310000, ((8, 4, 6, 4, 4, 2, 1, 5, 1, 1), [[[9, 7, 6, 0, 2, 8, 5, 1, 4, 3], [0, 2, 4, 3, 7, 5, 1, 9, 8, 6]]]))\n",
      "(320000, ((8, 4, 4, 4, 2, 2, 5, 5, 1, 1), [[[8, 5, 7, 3, 2, 9, 6, 4, 0, 1], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(330000, ((8, 2, 6, 2, 2, 7, 1, 6, 1, 1), [[[6, 7, 4, 2, 8, 5, 0, 3, 1, 9], [0, 9, 8, 4, 2, 7, 3, 1, 6, 5]]]))\n",
      "(340000, ((8, 3, 3, 2, 8, 2, 2, 6, 1, 1), [[[1, 0, 9, 2, 3, 6, 4, 5, 7, 8], [0, 2, 4, 9, 8, 5, 6, 7, 3, 1]]]))\n",
      "(350000, ((8, 2, 2, 7, 1, 6, 2, 6, 1, 1), [[[7, 5, 3, 1, 6, 4, 2, 8, 0, 9], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]], [[4, 2, 8, 0, 9, 7, 5, 3, 1, 6], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]]]))\n",
      "(360000, ((8, 2, 4, 4, 2, 5, 3, 6, 1, 1), [[[4, 3, 5, 7, 2, 1, 0, 9, 8, 6], [0, 2, 8, 4, 5, 6, 7, 3, 9, 1]]]))\n",
      "(370000, ((8, 2, 6, 3, 1, 4, 4, 6, 1, 1), [[[7, 1, 6, 2, 5, 3, 4, 8, 0, 9], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]], [[3, 4, 8, 0, 9, 7, 1, 6, 2, 5], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]]]))\n",
      "(380000, ((8, 2, 6, 4, 1, 1, 6, 6, 1, 1), [[[4, 2, 3, 5, 6, 8, 1, 0, 9, 7], [0, 2, 8, 5, 9, 4, 6, 7, 3, 1]]]))\n",
      "(390000, ((8, 2, 2, 2, 5, 1, 8, 6, 1, 1), [[[1, 9, 7, 3, 6, 4, 5, 8, 2, 0], [0, 1, 3, 5, 6, 8, 7, 4, 9, 2]]]))\n",
      "(400000, ((8, 2, 2, 6, 2, 2, 5, 7, 1, 1), [[[7, 2, 0, 9, 5, 3, 1, 8, 6, 4], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(410000, ((8, 3, 1, 8, 2, 2, 2, 8, 1, 1), [[[2, 8, 5, 0, 3, 1, 9, 6, 7, 4], [0, 9, 8, 4, 2, 7, 3, 1, 6, 5]]]))\n",
      "(420000, ((8, 2, 3, 3, 2, 6, 2, 8, 1, 1), [[[8, 0, 9, 7, 1, 3, 2, 5, 6, 4], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[4, 8, 0, 9, 7, 1, 3, 2, 5, 6], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(430000, ((8, 2, 4, 4, 1, 3, 4, 8, 1, 1), [[[4, 5, 6, 8, 1, 0, 9, 7, 2, 3], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]], [[6, 8, 1, 0, 9, 7, 2, 3, 4, 5], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]]]))\n",
      "(440000, ((8, 8, 6, 4, 2, 2, 1, 1, 3, 1), [[[9, 7, 6, 0, 2, 8, 5, 1, 4, 3], [0, 2, 4, 3, 7, 5, 1, 9, 8, 6]]]))\n",
      "(450000, ((8, 4, 4, 6, 4, 2, 3, 1, 3, 1), [[[8, 5, 7, 3, 2, 9, 6, 4, 0, 1], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(460000, ((8, 4, 2, 6, 2, 2, 7, 1, 3, 1), [[[8, 1, 0, 9, 7, 2, 3, 4, 6, 5], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(470000, ((8, 2, 6, 2, 6, 5, 1, 2, 3, 1), [[[6, 5, 8, 1, 0, 9, 2, 3, 7, 4], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(480000, ((8, 6, 3, 3, 6, 2, 2, 2, 3, 1), [[[6, 8, 1, 0, 9, 7, 4, 2, 3, 5], [0, 2, 8, 5, 9, 4, 6, 7, 3, 1]]]))\n",
      "(490000, ((8, 1, 3, 8, 4, 4, 2, 2, 3, 1), [[[4, 3, 5, 8, 1, 0, 9, 2, 7, 6], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(500000, ((8, 2, 1, 5, 6, 6, 2, 2, 3, 1), [[[6, 7, 8, 1, 0, 9, 3, 2, 5, 4], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(510000, ((8, 4, 4, 4, 4, 3, 3, 2, 3, 1), [[[4, 5, 8, 1, 0, 9, 2, 3, 7, 6], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(520000, ((8, 3, 3, 6, 4, 2, 4, 2, 3, 1), [[[4, 1, 6, 3, 2, 5, 8, 0, 9, 7], [0, 1, 8, 6, 4, 9, 3, 5, 7, 2]]]))\n",
      "(530000, ((8, 1, 5, 2, 6, 4, 4, 2, 3, 1), [[[4, 8, 0, 9, 7, 3, 2, 5, 1, 6], [0, 1, 7, 4, 9, 3, 5, 8, 6, 2]], [[1, 6, 4, 8, 0, 9, 7, 3, 2, 5], [0, 1, 7, 4, 9, 3, 5, 8, 6, 2]]]))\n",
      "(540000, ((8, 2, 4, 6, 4, 1, 5, 2, 3, 1), [[[6, 7, 8, 1, 0, 9, 2, 3, 4, 5], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(550000, ((8, 3, 3, 2, 6, 2, 6, 2, 3, 1), [[[4, 5, 6, 8, 3, 0, 2, 1, 9, 7], [0, 4, 6, 9, 8, 7, 5, 2, 1, 3]], [[7, 4, 5, 6, 8, 3, 0, 2, 1, 9], [0, 4, 6, 9, 8, 7, 5, 2, 1, 3]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(560000, ((8, 4, 4, 4, 2, 1, 7, 2, 3, 1), [[[2, 7, 4, 6, 3, 5, 8, 1, 0, 9], [0, 2, 5, 7, 6, 8, 9, 4, 3, 1]]]))\n",
      "(570000, ((8, 4, 2, 1, 1, 6, 8, 2, 3, 1), [[[6, 5, 2, 7, 3, 1, 8, 4, 0, 9], [0, 6, 3, 1, 9, 5, 2, 8, 7, 4]], [[1, 8, 4, 0, 9, 6, 5, 2, 7, 3], [0, 6, 3, 1, 9, 5, 2, 8, 7, 4]]]))\n",
      "(580000, ((8, 4, 2, 6, 2, 4, 3, 3, 3, 1), [[[8, 5, 7, 3, 2, 9, 6, 4, 0, 1], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(590000, ((8, 4, 2, 4, 6, 3, 1, 4, 3, 1), [[[5, 1, 6, 4, 8, 0, 9, 7, 3, 2], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]], [[0, 9, 7, 3, 2, 5, 1, 6, 4, 8], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]]]))\n",
      "(600000, ((8, 4, 2, 5, 5, 2, 2, 4, 3, 1), [[[1, 5, 3, 8, 4, 2, 9, 7, 6, 0], [0, 1, 4, 2, 7, 5, 3, 9, 8, 6]], [[2, 9, 7, 6, 0, 1, 5, 3, 8, 4], [0, 1, 4, 2, 7, 5, 3, 9, 8, 6]]]))\n",
      "(610000, ((8, 2, 3, 1, 8, 4, 2, 4, 3, 1), [[[3, 0, 2, 1, 9, 6, 7, 4, 5, 8], [0, 9, 8, 7, 5, 2, 1, 4, 6, 3]]]))\n",
      "(620000, ((8, 4, 2, 2, 8, 1, 3, 4, 3, 1), [[[9, 7, 1, 6, 3, 2, 4, 5, 8, 0], [0, 1, 9, 3, 4, 8, 7, 5, 6, 2]]]))\n",
      "(630000, ((8, 2, 4, 1, 7, 2, 4, 4, 3, 1), [[[1, 3, 2, 6, 5, 8, 0, 9, 7, 4], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]], [[8, 0, 9, 7, 4, 1, 3, 2, 6, 5], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]], [[4, 1, 3, 2, 6, 5, 8, 0, 9, 7], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]], [[5, 8, 0, 9, 7, 4, 1, 3, 2, 6], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]]]))\n",
      "(640000, ((8, 4, 2, 4, 4, 1, 5, 4, 3, 1), [[[5, 4, 1, 6, 8, 0, 9, 7, 3, 2], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(650000, ((8, 2, 1, 1, 4, 6, 6, 4, 3, 1), [[[3, 6, 7, 2, 1, 0, 9, 8, 4, 5], [0, 2, 4, 6, 8, 5, 7, 3, 9, 1]]]))\n",
      "(660000, ((8, 2, 4, 6, 2, 2, 3, 5, 3, 1), [[[7, 2, 0, 9, 5, 3, 1, 8, 6, 4], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(670000, ((8, 2, 2, 4, 7, 1, 2, 6, 3, 1), [[[3, 0, 9, 2, 1, 8, 5, 4, 6, 7], [0, 5, 7, 9, 8, 6, 2, 1, 4, 3]], [[2, 1, 8, 5, 4, 6, 7, 3, 0, 9], [0, 5, 7, 9, 8, 6, 2, 1, 4, 3]]]))\n",
      "(680000, ((8, 2, 2, 3, 5, 4, 2, 6, 3, 1), [[[8, 6, 4, 5, 7, 2, 0, 9, 3, 1], [0, 8, 5, 3, 1, 4, 7, 9, 6, 2]], [[2, 0, 9, 3, 1, 8, 6, 4, 5, 7], [0, 8, 5, 3, 1, 4, 7, 9, 6, 2]]]))\n",
      "(690000, ((8, 4, 4, 1, 3, 2, 4, 6, 3, 1), [[[2, 3, 7, 4, 6, 5, 8, 1, 0, 9], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]], [[5, 8, 1, 0, 9, 2, 3, 7, 4, 6], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(700000, ((8, 2, 1, 1, 4, 4, 6, 6, 3, 1), [[[8, 4, 5, 6, 2, 1, 9, 7, 3, 0], [0, 4, 9, 6, 7, 8, 5, 2, 1, 3]]]))\n",
      "(710000, ((8, 2, 2, 7, 1, 2, 2, 8, 3, 1), [[[7, 3, 1, 8, 4, 2, 9, 6, 5, 0], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]], [[2, 9, 6, 5, 0, 7, 3, 1, 8, 4], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(720000, ((8, 2, 2, 3, 3, 2, 4, 8, 3, 1), [[[2, 9, 5, 6, 3, 1, 8, 7, 4, 0], [0, 2, 5, 8, 3, 1, 6, 7, 9, 4]], [[1, 8, 7, 4, 0, 2, 9, 5, 6, 3], [0, 2, 5, 8, 3, 1, 6, 7, 9, 4]]]))\n",
      "(730000, ((8, 4, 2, 4, 2, 8, 1, 1, 5, 1), [[[6, 5, 4, 7, 2, 0, 9, 3, 1, 8], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(740000, ((8, 2, 8, 2, 6, 1, 1, 2, 5, 1), [[[4, 2, 3, 6, 5, 8, 1, 0, 9, 7], [0, 2, 8, 6, 7, 5, 9, 4, 3, 1]]]))\n",
      "(750000, ((8, 1, 7, 6, 2, 2, 2, 2, 5, 1), [[[4, 8, 0, 9, 7, 3, 2, 5, 1, 6], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]], [[3, 2, 5, 1, 6, 4, 8, 0, 9, 7], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]]]))\n",
      "(760000, ((8, 4, 4, 3, 3, 4, 2, 2, 5, 1), [[[1, 6, 5, 4, 2, 8, 0, 9, 7, 3], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]], [[8, 0, 9, 7, 3, 1, 6, 5, 4, 2], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]], [[7, 3, 1, 6, 5, 4, 2, 8, 0, 9], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]], [[4, 2, 8, 0, 9, 7, 3, 1, 6, 5], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]]]))\n",
      "(770000, ((8, 4, 2, 1, 3, 8, 2, 2, 5, 1), [[[1, 6, 5, 4, 2, 8, 0, 9, 7, 3], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]], [[8, 0, 9, 7, 3, 1, 6, 5, 4, 2], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]], [[7, 3, 1, 6, 5, 4, 2, 8, 0, 9], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]], [[4, 2, 8, 0, 9, 7, 3, 1, 6, 5], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]]]))\n",
      "(780000, ((8, 4, 6, 1, 3, 2, 4, 2, 5, 1), [[[1, 5, 3, 8, 4, 2, 9, 7, 6, 0], [0, 1, 4, 2, 7, 5, 3, 9, 8, 6]], [[2, 9, 7, 6, 0, 1, 5, 3, 8, 4], [0, 1, 4, 2, 7, 5, 3, 9, 8, 6]]]))\n",
      "(790000, ((8, 2, 1, 5, 2, 6, 4, 2, 5, 1), [[[9, 4, 6, 5, 2, 1, 8, 7, 3, 0], [0, 4, 8, 2, 1, 5, 7, 9, 6, 3]]]))\n",
      "(800000, ((8, 2, 4, 2, 3, 3, 6, 2, 5, 1), [[[5, 1, 6, 8, 0, 9, 7, 3, 2, 4], [0, 1, 8, 7, 4, 9, 3, 6, 5, 2]]]))\n",
      "(810000, ((8, 2, 4, 2, 8, 2, 1, 3, 5, 1), [[[4, 2, 9, 6, 5, 0, 7, 3, 1, 8], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(820000, ((8, 4, 2, 4, 2, 5, 1, 4, 5, 1), [[[6, 7, 2, 1, 9, 3, 0, 8, 4, 5], [0, 4, 6, 9, 7, 8, 5, 2, 1, 3]]]))\n",
      "(830000, ((8, 4, 6, 1, 1, 4, 2, 4, 5, 1), [[[2, 3, 5, 6, 8, 1, 0, 9, 7, 4], [0, 2, 8, 7, 5, 9, 4, 6, 3, 1]], [[1, 0, 9, 7, 4, 2, 3, 5, 6, 8], [0, 2, 8, 7, 5, 9, 4, 6, 3, 1]], [[9, 7, 4, 2, 3, 5, 6, 8, 1, 0], [0, 2, 8, 7, 5, 9, 4, 6, 3, 1]], [[5, 6, 8, 1, 0, 9, 7, 4, 2, 3], [0, 2, 8, 7, 5, 9, 4, 6, 3, 1]]]))\n",
      "(840000, ((8, 6, 2, 4, 1, 1, 4, 4, 5, 1), [[[8, 0, 9, 7, 4, 3, 1, 6, 5, 2], [0, 1, 4, 6, 8, 5, 7, 3, 9, 2]], [[7, 4, 3, 1, 6, 5, 2, 8, 0, 9], [0, 1, 4, 6, 8, 5, 7, 3, 9, 2]]]))\n",
      "(850000, ((8, 2, 4, 2, 3, 1, 6, 4, 5, 1), [[[9, 7, 5, 3, 6, 4, 8, 2, 0, 1], [0, 1, 3, 7, 6, 8, 5, 4, 9, 2]]]))\n",
      "(860000, ((8, 2, 2, 2, 8, 1, 1, 6, 5, 1), [[[2, 7, 6, 4, 3, 5, 8, 1, 0, 9], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(870000, ((8, 4, 4, 2, 2, 1, 3, 6, 5, 1), [[[7, 5, 8, 1, 0, 9, 2, 3, 6, 4], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(880000, ((8, 2, 6, 1, 1, 2, 2, 8, 5, 1), [[[1, 3, 2, 5, 6, 8, 0, 9, 7, 4], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]], [[8, 0, 9, 7, 4, 1, 3, 2, 5, 6], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]], [[4, 1, 3, 2, 5, 6, 8, 0, 9, 7], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]], [[6, 8, 0, 9, 7, 4, 1, 3, 2, 5], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]]]))\n",
      "(890000, ((8, 4, 2, 4, 4, 2, 3, 1, 7, 1), [[[6, 5, 4, 0, 2, 8, 7, 3, 1, 9], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]], [[7, 3, 1, 9, 6, 5, 4, 0, 2, 8], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]]]))\n",
      "(900000, ((8, 2, 8, 3, 1, 2, 2, 2, 7, 1), [[[9, 7, 3, 6, 1, 4, 2, 5, 8, 0], [0, 1, 5, 7, 8, 6, 4, 9, 3, 2]], [[4, 2, 5, 8, 0, 9, 7, 3, 6, 1], [0, 1, 5, 7, 8, 6, 4, 9, 3, 2]]]))\n",
      "(910000, ((8, 1, 3, 2, 6, 4, 2, 2, 7, 1), [[[1, 6, 8, 0, 9, 7, 2, 5, 4, 3], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]], [[2, 5, 4, 3, 1, 6, 8, 0, 9, 7], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(920000, ((8, 4, 3, 1, 4, 2, 4, 2, 7, 1), [[[1, 0, 9, 7, 2, 3, 5, 4, 6, 8], [0, 2, 4, 7, 6, 5, 8, 9, 3, 1]], [[9, 7, 2, 3, 5, 4, 6, 8, 1, 0], [0, 2, 4, 7, 6, 5, 8, 9, 3, 1]]]))\n",
      "(930000, ((8, 2, 1, 1, 2, 6, 6, 2, 7, 1), [[[6, 1, 4, 2, 5, 8, 0, 9, 7, 3], [0, 1, 5, 7, 8, 6, 4, 9, 3, 2]]]))\n",
      "(940000, ((8, 2, 7, 1, 2, 2, 2, 4, 7, 1), [[[1, 6, 8, 0, 9, 7, 3, 2, 5, 4], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(950000, ((8, 1, 3, 2, 4, 2, 4, 4, 7, 1), [[[3, 1, 8, 4, 7, 2, 0, 9, 6, 5], [0, 5, 9, 7, 3, 1, 4, 6, 8, 2]]]))\n",
      "(960000, ((8, 2, 2, 4, 2, 1, 3, 6, 7, 1), [[[7, 3, 2, 4, 5, 6, 8, 1, 0, 9], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]]]))\n",
      "(970000, ((8, 4, 6, 6, 2, 5, 1, 1, 1, 2), [[[1, 8, 5, 7, 3, 2, 9, 6, 4, 0], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(980000, ((8, 8, 6, 1, 5, 2, 2, 1, 1, 2), [[[0, 9, 5, 3, 1, 8, 6, 4, 7, 2], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(990000, ((8, 2, 6, 7, 3, 4, 2, 1, 1, 2), [[[2, 8, 0, 9, 7, 4, 3, 1, 6, 5], [0, 1, 4, 6, 8, 5, 7, 3, 9, 2]], [[9, 7, 4, 3, 1, 6, 5, 2, 8, 0], [0, 1, 4, 6, 8, 5, 7, 3, 9, 2]]]))\n",
      "(1000000, ((8, 5, 1, 8, 2, 6, 2, 1, 1, 2), [[[6, 5, 0, 3, 2, 8, 7, 4, 1, 9], [0, 8, 6, 3, 2, 9, 4, 1, 7, 5]], [[0, 3, 2, 8, 7, 4, 1, 9, 6, 5], [0, 8, 6, 3, 2, 9, 4, 1, 7, 5]]]))\n",
      "(1010000, ((8, 4, 2, 5, 3, 8, 2, 1, 1, 2), [[[6, 8, 0, 9, 7, 4, 2, 1, 3, 5], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]]]))\n",
      "(1020000, ((8, 2, 2, 6, 6, 5, 3, 1, 1, 2), [[[8, 4, 2, 9, 6, 5, 0, 7, 3, 1], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(1030000, ((8, 7, 1, 4, 6, 2, 4, 1, 1, 2), [[[8, 1, 0, 9, 7, 2, 3, 5, 4, 6], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(1040000, ((8, 6, 2, 3, 5, 4, 4, 1, 1, 2), [[[5, 6, 8, 1, 0, 9, 7, 3, 2, 4], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]]]))\n",
      "(1050000, ((8, 1, 3, 2, 8, 6, 4, 1, 1, 2), [[[1, 5, 3, 8, 6, 0, 2, 9, 7, 4], [0, 2, 4, 1, 8, 7, 5, 3, 9, 6]]]))\n",
      "(1060000, ((8, 2, 8, 2, 2, 5, 5, 1, 1, 2), [[[8, 6, 5, 4, 7, 2, 0, 9, 3, 1], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(1070000, ((8, 6, 1, 3, 6, 2, 6, 1, 1, 2), [[[9, 5, 4, 6, 7, 8, 3, 0, 2, 1], [0, 5, 7, 9, 8, 6, 2, 1, 4, 3]], [[8, 3, 0, 2, 1, 9, 5, 4, 6, 7], [0, 5, 7, 9, 8, 6, 2, 1, 4, 3]]]))\n",
      "(1080000, ((8, 2, 4, 6, 1, 5, 6, 1, 1, 2), [[[2, 1, 9, 7, 4, 5, 6, 8, 3, 0], [0, 4, 6, 9, 8, 7, 5, 2, 1, 3]], [[0, 2, 1, 9, 7, 4, 5, 6, 8, 3], [0, 4, 6, 9, 8, 7, 5, 2, 1, 3]]]))\n",
      "(1090000, ((8, 2, 4, 2, 6, 3, 7, 1, 1, 2), [[[0, 3, 2, 8, 6, 7, 5, 1, 9, 4], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(1100000, ((8, 2, 2, 6, 3, 3, 8, 1, 1, 2), [[[2, 5, 4, 1, 6, 8, 0, 9, 7, 3], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(1110000, ((8, 2, 4, 6, 8, 1, 1, 3, 1, 2), [[[4, 6, 8, 2, 0, 1, 9, 3, 7, 5], [0, 1, 3, 5, 6, 7, 8, 4, 9, 2]]]))\n",
      "(1120000, ((8, 2, 8, 7, 1, 2, 2, 3, 1, 2), [[[8, 3, 0, 2, 1, 9, 5, 4, 6, 7], [0, 4, 2, 1, 5, 7, 9, 8, 6, 3]]]))\n",
      "(1130000, ((8, 2, 2, 6, 7, 3, 2, 3, 1, 2), [[[2, 1, 8, 7, 3, 0, 9, 4, 6, 5], [0, 4, 8, 2, 1, 5, 9, 7, 6, 3]]]))\n",
      "(1140000, ((8, 4, 2, 7, 1, 6, 2, 3, 1, 2), [[[6, 7, 4, 5, 8, 3, 0, 2, 1, 9], [0, 9, 8, 7, 5, 2, 1, 4, 6, 3]]]))\n",
      "(1150000, ((8, 8, 2, 6, 2, 1, 3, 3, 1, 2), [[[1, 8, 7, 4, 0, 2, 9, 5, 6, 3], [0, 2, 5, 8, 3, 1, 6, 7, 9, 4]]]))\n",
      "(1160000, ((8, 4, 4, 7, 1, 2, 4, 3, 1, 2), [[[6, 8, 0, 9, 7, 4, 2, 1, 3, 5], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]]]))\n",
      "(1170000, ((8, 3, 5, 4, 2, 4, 4, 3, 1, 2), [[[8, 1, 0, 9, 7, 2, 3, 6, 4, 5], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]], [[4, 5, 8, 1, 0, 9, 7, 2, 3, 6], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(1180000, ((8, 2, 2, 5, 1, 8, 4, 3, 1, 2), [[[2, 3, 4, 6, 5, 7, 8, 1, 0, 9], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(1190000, ((8, 1, 3, 8, 2, 2, 6, 3, 1, 2), [[[8, 1, 0, 9, 7, 2, 3, 4, 5, 6], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]], [[0, 9, 7, 2, 3, 4, 5, 6, 8, 1], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]]]))\n",
      "(1200000, ((8, 2, 1, 5, 2, 6, 6, 3, 1, 2), [[[7, 1, 6, 3, 2, 4, 5, 8, 0, 9], [0, 1, 9, 3, 4, 8, 7, 5, 6, 2]], [[4, 5, 8, 0, 9, 7, 1, 6, 3, 2], [0, 1, 9, 3, 4, 8, 7, 5, 6, 2]]]))\n",
      "(1210000, ((8, 4, 2, 3, 1, 4, 8, 3, 1, 2), [[[0, 1, 9, 7, 3, 6, 4, 5, 8, 2], [0, 1, 3, 5, 6, 8, 7, 4, 9, 2]]]))\n",
      "(1220000, ((8, 2, 8, 6, 1, 1, 2, 5, 1, 2), [[[4, 8, 0, 9, 7, 3, 2, 5, 1, 6], [0, 1, 4, 9, 3, 5, 6, 8, 7, 2]], [[2, 5, 1, 6, 4, 8, 0, 9, 7, 3], [0, 1, 4, 9, 3, 5, 6, 8, 7, 2]]]))\n",
      "(1230000, ((8, 2, 6, 6, 1, 3, 2, 5, 1, 2), [[[6, 5, 7, 8, 1, 0, 9, 2, 3, 4], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(1240000, ((8, 2, 3, 5, 2, 6, 2, 5, 1, 2), [[[7, 1, 6, 3, 2, 5, 4, 8, 0, 9], [0, 1, 4, 9, 3, 5, 8, 7, 6, 2]], [[5, 4, 8, 0, 9, 7, 1, 6, 3, 2], [0, 1, 4, 9, 3, 5, 8, 7, 6, 2]]]))\n",
      "(1250000, ((8, 4, 4, 4, 3, 1, 4, 5, 1, 2), [[[1, 3, 8, 6, 7, 4, 2, 9, 5, 0], [0, 1, 3, 6, 4, 2, 8, 9, 7, 5]]]))\n",
      "(1260000, ((8, 2, 4, 3, 3, 4, 4, 5, 1, 2), [[[1, 6, 4, 8, 0, 9, 7, 2, 5, 3], [0, 1, 7, 6, 8, 5, 4, 9, 3, 2]]]))\n",
      "(1270000, ((8, 3, 3, 4, 2, 2, 6, 5, 1, 2), [[[0, 9, 4, 6, 5, 2, 1, 8, 7, 3], [0, 4, 8, 2, 1, 5, 7, 9, 6, 3]]]))\n",
      "(1280000, ((8, 1, 3, 2, 2, 4, 8, 5, 1, 2), [[[3, 6, 4, 5, 8, 2, 0, 1, 9, 7], [0, 1, 3, 5, 6, 8, 7, 4, 9, 2]]]))\n",
      "(1290000, ((8, 6, 3, 1, 4, 2, 2, 7, 1, 2), [[[7, 5, 4, 3, 2, 1, 6, 8, 0, 9], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]], [[1, 6, 8, 0, 9, 7, 5, 4, 3, 2], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]]]))\n",
      "(1300000, ((8, 1, 1, 2, 6, 6, 2, 7, 1, 2), [[[5, 6, 8, 1, 0, 9, 7, 4, 2, 3], [0, 2, 8, 5, 9, 4, 6, 7, 3, 1]]]))\n",
      "(1310000, ((8, 1, 1, 6, 2, 4, 4, 7, 1, 2), [[[1, 5, 3, 8, 6, 0, 2, 9, 7, 4], [0, 2, 4, 1, 8, 7, 5, 3, 9, 6]]]))\n",
      "(1320000, ((8, 4, 4, 8, 5, 1, 1, 1, 2, 2), [[[3, 0, 8, 4, 5, 6, 7, 2, 1, 9], [0, 4, 6, 9, 7, 8, 5, 2, 1, 3]]]))\n",
      "(1330000, ((8, 6, 2, 6, 5, 3, 1, 1, 2, 2), [[[1, 5, 8, 6, 3, 4, 9, 7, 2, 0], [0, 1, 5, 9, 6, 3, 4, 8, 7, 2]], [[0, 1, 5, 8, 6, 3, 4, 9, 7, 2], [0, 1, 5, 9, 6, 3, 4, 8, 7, 2]]]))\n",
      "(1340000, ((8, 6, 4, 4, 3, 5, 1, 1, 2, 2), [[[0, 3, 1, 9, 7, 4, 2, 8, 6, 5], [0, 9, 6, 4, 2, 3, 1, 8, 7, 5]]]))\n",
      "(1350000, ((8, 2, 6, 4, 3, 7, 1, 1, 2, 2), [[[4, 6, 7, 2, 0, 9, 5, 3, 1, 8], [0, 5, 6, 3, 1, 4, 9, 7, 8, 2]]]))\n",
      "(1360000, ((8, 2, 8, 7, 1, 2, 3, 1, 2, 2), [[[4, 8, 0, 9, 7, 3, 1, 6, 5, 2], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]]]))\n",
      "(1370000, ((8, 8, 4, 3, 1, 4, 3, 1, 2, 2), [[[4, 6, 5, 7, 8, 1, 0, 9, 2, 3], [0, 2, 5, 9, 4, 7, 6, 8, 3, 1]]]))\n",
      "(1380000, ((8, 8, 3, 1, 2, 6, 3, 1, 2, 2), [[[2, 1, 9, 5, 4, 6, 7, 8, 3, 0], [0, 5, 7, 9, 8, 6, 2, 1, 4, 3]]]))\n",
      "(1390000, ((8, 8, 2, 6, 1, 1, 5, 1, 2, 2), [[[5, 6, 8, 1, 0, 9, 7, 4, 2, 3], [0, 2, 5, 4, 9, 8, 7, 6, 3, 1]]]))\n",
      "(1400000, ((8, 4, 4, 6, 1, 3, 5, 1, 2, 2), [[[3, 2, 9, 5, 1, 8, 6, 7, 4, 0], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(1410000, ((8, 2, 3, 5, 2, 6, 5, 1, 2, 2), [[[5, 8, 0, 9, 7, 3, 6, 1, 4, 2], [0, 1, 5, 7, 8, 6, 4, 9, 3, 2]]]))\n",
      "(1420000, ((8, 2, 5, 3, 4, 2, 7, 1, 2, 2), [[[1, 3, 2, 5, 6, 4, 8, 0, 9, 7], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[7, 1, 3, 2, 5, 6, 4, 8, 0, 9], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(1430000, ((8, 4, 1, 1, 2, 8, 7, 1, 2, 2), [[[2, 3, 5, 6, 4, 8, 1, 0, 9, 7], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n",
      "(1440000, ((8, 6, 5, 5, 2, 3, 1, 2, 2, 2), [[[3, 7, 6, 5, 4, 8, 1, 0, 9, 2], [0, 2, 5, 7, 8, 6, 4, 9, 3, 1]]]))\n",
      "(1450000, ((8, 3, 5, 6, 2, 5, 1, 2, 2, 2), [[[0, 9, 7, 3, 2, 5, 4, 1, 6, 8], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(1460000, ((8, 3, 5, 2, 4, 7, 1, 2, 2, 2), [[[7, 1, 3, 2, 4, 6, 5, 8, 0, 9], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[9, 7, 1, 3, 2, 4, 6, 5, 8, 0], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(1470000, ((8, 3, 5, 5, 5, 2, 2, 2, 2, 2), [[[9, 7, 4, 1, 5, 3, 8, 6, 0, 2], [0, 2, 4, 1, 8, 7, 5, 3, 9, 6]]]))\n",
      "(1480000, ((8, 3, 1, 5, 7, 4, 2, 2, 2, 2), [[[7, 5, 4, 6, 3, 8, 1, 0, 9, 2], [0, 2, 4, 9, 8, 7, 6, 5, 3, 1]]]))\n",
      "(1490000, ((8, 3, 1, 8, 1, 7, 2, 2, 2, 2), [[[0, 9, 8, 4, 5, 3, 6, 7, 2, 1], [0, 2, 4, 6, 8, 5, 7, 3, 9, 1]]]))\n",
      "(1500000, ((8, 2, 6, 5, 5, 1, 3, 2, 2, 2), [[[6, 4, 7, 8, 1, 0, 9, 2, 3, 5], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(1510000, ((8, 7, 1, 2, 6, 3, 3, 2, 2, 2), [[[3, 5, 6, 8, 0, 9, 7, 4, 2, 1], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]]]))\n",
      "(1520000, ((8, 1, 7, 2, 2, 7, 3, 2, 2, 2), [[[5, 2, 1, 8, 7, 3, 0, 9, 4, 6], [0, 4, 8, 2, 1, 5, 7, 9, 6, 3]]]))\n",
      "(1530000, ((8, 7, 3, 3, 3, 2, 4, 2, 2, 2), [[[7, 4, 0, 3, 2, 9, 5, 1, 8, 6], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(1540000, ((8, 3, 3, 1, 7, 4, 4, 2, 2, 2), [[[8, 6, 7, 5, 1, 2, 9, 4, 0, 3], [0, 3, 6, 5, 1, 2, 7, 9, 8, 4]], [[2, 9, 4, 0, 3, 8, 6, 7, 5, 1], [0, 3, 6, 5, 1, 2, 7, 9, 8, 4]]]))\n",
      "(1550000, ((8, 3, 1, 5, 1, 8, 4, 2, 2, 2), [[[3, 7, 6, 4, 5, 8, 1, 0, 9, 2], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(1560000, ((8, 8, 3, 1, 2, 3, 5, 2, 2, 2), [[[7, 3, 2, 5, 4, 1, 6, 8, 0, 9], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(1570000, ((8, 2, 6, 1, 1, 7, 5, 2, 2, 2), [[[2, 1, 8, 7, 3, 0, 9, 4, 6, 5], [0, 4, 8, 2, 1, 5, 9, 7, 6, 3]]]))\n",
      "(1580000, ((8, 3, 1, 3, 7, 2, 6, 2, 2, 2), [[[7, 5, 4, 6, 3, 8, 1, 0, 9, 2], [0, 2, 4, 9, 8, 7, 6, 5, 3, 1]]]))\n",
      "(1590000, ((8, 1, 1, 7, 1, 6, 6, 2, 2, 2), [[[2, 3, 5, 6, 4, 8, 1, 0, 9, 7], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(1600000, ((8, 4, 5, 1, 2, 3, 7, 2, 2, 2), [[[4, 7, 8, 3, 0, 2, 1, 9, 5, 6], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]], [[2, 1, 9, 5, 6, 4, 7, 8, 3, 0], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]]]))\n",
      "(1610000, ((8, 3, 1, 4, 5, 1, 8, 2, 2, 2), [[[4, 5, 8, 0, 9, 7, 1, 6, 3, 2], [0, 1, 9, 3, 4, 8, 7, 5, 6, 2]]]))\n",
      "(1620000, ((8, 6, 6, 6, 1, 1, 1, 3, 2, 2), [[[8, 6, 7, 3, 0, 9, 4, 5, 2, 1], [0, 4, 6, 9, 7, 8, 2, 1, 5, 3]]]))\n",
      "(1630000, ((8, 4, 3, 3, 8, 2, 1, 3, 2, 2), [[[2, 3, 6, 4, 5, 8, 1, 0, 9, 7], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]], [[9, 7, 2, 3, 6, 4, 5, 8, 1, 0], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(1640000, ((8, 3, 3, 2, 8, 4, 1, 3, 2, 2), [[[4, 3, 5, 7, 2, 1, 0, 9, 8, 6], [0, 2, 8, 4, 5, 6, 7, 3, 9, 1]], [[1, 0, 9, 8, 6, 4, 3, 5, 7, 2], [0, 2, 8, 4, 5, 6, 7, 3, 9, 1]]]))\n",
      "(1650000, ((8, 2, 2, 7, 1, 8, 1, 3, 2, 2), [[[1, 0, 9, 3, 2, 5, 4, 6, 7, 8], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(1660000, ((8, 4, 6, 1, 5, 2, 3, 3, 2, 2), [[[7, 8, 3, 0, 2, 1, 9, 5, 6, 4], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]], [[1, 9, 5, 6, 4, 7, 8, 3, 0, 2], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]]]))\n",
      "(1670000, ((8, 2, 2, 3, 7, 4, 3, 3, 2, 2), [[[5, 6, 4, 7, 8, 1, 0, 9, 2, 3], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(1680000, ((8, 8, 2, 3, 1, 2, 5, 3, 2, 2), [[[2, 8, 6, 7, 5, 1, 9, 4, 0, 3], [0, 5, 1, 8, 9, 7, 3, 2, 6, 4]]]))\n",
      "(1690000, ((8, 1, 3, 2, 6, 4, 5, 3, 2, 2), [[[0, 9, 7, 5, 3, 2, 6, 4, 8, 1], [0, 2, 8, 7, 6, 5, 4, 9, 3, 1]], [[2, 6, 4, 8, 1, 0, 9, 7, 5, 3], [0, 2, 8, 7, 6, 5, 4, 9, 3, 1]], [[3, 2, 6, 4, 8, 1, 0, 9, 7, 5], [0, 2, 8, 7, 6, 5, 4, 9, 3, 1]], [[1, 0, 9, 7, 5, 3, 2, 6, 4, 8], [0, 2, 8, 7, 6, 5, 4, 9, 3, 1]]]))\n",
      "(1700000, ((8, 5, 1, 2, 2, 4, 7, 3, 2, 2), [[[7, 6, 2, 3, 4, 5, 8, 1, 0, 9], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]], [[5, 8, 1, 0, 9, 7, 6, 2, 3, 4], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]]]))\n",
      "(1710000, ((8, 2, 4, 5, 7, 1, 1, 4, 2, 2), [[[3, 7, 2, 5, 9, 8, 1, 4, 6, 0], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]], [[4, 6, 0, 3, 7, 2, 5, 9, 8, 1], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(1720000, ((8, 6, 6, 1, 1, 5, 1, 4, 2, 2), [[[3, 1, 8, 4, 2, 9, 6, 5, 0, 7], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(1730000, ((8, 2, 3, 1, 6, 7, 1, 4, 2, 2), [[[4, 7, 8, 3, 0, 2, 1, 9, 5, 6], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]], [[2, 1, 9, 5, 6, 4, 7, 8, 3, 0], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]]]))\n",
      "(1740000, ((8, 6, 5, 3, 1, 3, 2, 4, 2, 2), [[[0, 3, 7, 2, 5, 9, 8, 1, 4, 6], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]], [[1, 4, 6, 0, 3, 7, 2, 5, 9, 8], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]]]))\n",
      "(1750000, ((8, 3, 5, 2, 3, 5, 2, 4, 2, 2), [[[2, 3, 7, 6, 4, 5, 8, 1, 0, 9], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(1760000, ((8, 6, 3, 5, 2, 1, 3, 4, 2, 2), [[[1, 6, 5, 8, 0, 9, 7, 3, 2, 4], [0, 1, 7, 6, 8, 4, 9, 3, 5, 2]], [[7, 3, 2, 4, 1, 6, 5, 8, 0, 9], [0, 1, 7, 6, 8, 4, 9, 3, 5, 2]]]))\n",
      "(1770000, ((8, 6, 3, 1, 4, 3, 3, 4, 2, 2), [[[4, 6, 7, 2, 0, 9, 3, 1, 8, 5], [0, 4, 3, 1, 5, 7, 9, 8, 6, 2]], [[0, 9, 3, 1, 8, 5, 4, 6, 7, 2], [0, 4, 3, 1, 5, 7, 9, 8, 6, 2]]]))\n",
      "(1780000, ((8, 7, 3, 4, 1, 1, 4, 4, 2, 2), [[[7, 3, 0, 9, 6, 2, 1, 8, 4, 5], [0, 8, 5, 2, 1, 4, 9, 7, 6, 3]]]))\n",
      "(1790000, ((8, 6, 1, 3, 3, 3, 4, 4, 2, 2), [[[1, 9, 4, 0, 3, 2, 8, 6, 7, 5], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(1800000, ((8, 1, 1, 5, 1, 8, 4, 4, 2, 2), [[[0, 9, 2, 1, 8, 4, 6, 7, 5, 3], [0, 5, 6, 2, 1, 4, 7, 8, 9, 3]]]))\n",
      "(1810000, ((8, 2, 1, 5, 4, 3, 5, 4, 2, 2), [[[4, 6, 7, 2, 0, 9, 3, 1, 8, 5], [0, 4, 3, 1, 5, 7, 9, 8, 6, 2]], [[0, 9, 3, 1, 8, 5, 4, 6, 7, 2], [0, 4, 3, 1, 5, 7, 9, 8, 6, 2]]]))\n",
      "(1820000, ((8, 1, 1, 5, 5, 2, 6, 4, 2, 2), [[[9, 6, 4, 0, 1, 8, 5, 7, 3, 2], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(1830000, ((8, 5, 1, 2, 4, 1, 7, 4, 2, 2), [[[1, 0, 9, 3, 6, 4, 2, 5, 7, 8], [0, 2, 8, 6, 5, 9, 4, 7, 3, 1]], [[8, 1, 0, 9, 3, 6, 4, 2, 5, 7], [0, 2, 8, 6, 5, 9, 4, 7, 3, 1]]]))\n",
      "(1840000, ((8, 2, 1, 1, 5, 3, 8, 4, 2, 2), [[[6, 2, 1, 9, 7, 3, 0, 8, 4, 5], [0, 4, 9, 6, 8, 7, 5, 2, 1, 3]], [[7, 3, 0, 8, 4, 5, 6, 2, 1, 9], [0, 4, 9, 6, 8, 7, 5, 2, 1, 3]]]))\n",
      "(1850000, ((8, 4, 3, 3, 6, 2, 1, 5, 2, 2), [[[9, 2, 3, 6, 5, 4, 7, 8, 1, 0], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(1860000, ((8, 4, 4, 2, 3, 5, 1, 5, 2, 2), [[[1, 8, 4, 2, 9, 6, 5, 0, 7, 3], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(1870000, ((8, 6, 3, 3, 2, 2, 3, 5, 2, 2), [[[3, 2, 5, 8, 0, 9, 7, 4, 1, 6], [0, 1, 8, 6, 4, 9, 3, 5, 7, 2]]]))\n",
      "(1880000, ((8, 2, 6, 1, 1, 6, 3, 5, 2, 2), [[[4, 6, 5, 7, 8, 1, 0, 9, 2, 3], [0, 2, 5, 9, 4, 7, 6, 8, 3, 1]]]))\n",
      "(1890000, ((8, 1, 1, 2, 6, 4, 5, 5, 2, 2), [[[4, 3, 5, 7, 2, 1, 0, 9, 8, 6], [0, 2, 8, 4, 5, 6, 7, 3, 9, 1]], [[1, 0, 9, 8, 6, 4, 3, 5, 7, 2], [0, 2, 8, 4, 5, 6, 7, 3, 9, 1]]]))\n",
      "(1900000, ((8, 8, 2, 1, 5, 1, 1, 6, 2, 2), [[[3, 6, 5, 8, 1, 0, 9, 7, 4, 2], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(1910000, ((8, 2, 8, 1, 1, 5, 1, 6, 2, 2), [[[4, 7, 5, 8, 1, 0, 9, 2, 3, 6], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(1920000, ((8, 6, 1, 3, 5, 1, 2, 6, 2, 2), [[[7, 6, 3, 1, 8, 5, 4, 0, 2, 9], [0, 2, 5, 7, 8, 3, 1, 6, 9, 4]], [[6, 3, 1, 8, 5, 4, 0, 2, 9, 7], [0, 2, 5, 7, 8, 3, 1, 6, 9, 4]]]))\n",
      "(1930000, ((8, 1, 3, 5, 3, 4, 2, 6, 2, 2), [[[2, 3, 4, 6, 5, 8, 1, 0, 9, 7], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(1940000, ((8, 8, 1, 1, 4, 1, 3, 6, 2, 2), [[[2, 1, 9, 5, 7, 6, 4, 8, 3, 0], [0, 4, 9, 8, 7, 2, 1, 5, 6, 3]], [[3, 0, 2, 1, 9, 5, 7, 6, 4, 8], [0, 4, 9, 8, 7, 2, 1, 5, 6, 3]]]))\n",
      "(1950000, ((8, 1, 3, 2, 2, 7, 3, 6, 2, 2), [[[2, 0, 1, 9, 3, 7, 6, 5, 4, 8], [0, 1, 3, 5, 7, 8, 6, 4, 9, 2]]]))\n",
      "(1960000, ((8, 3, 3, 3, 1, 4, 4, 6, 2, 2), [[[7, 6, 4, 3, 5, 8, 1, 0, 9, 2], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(1970000, ((8, 2, 1, 1, 6, 3, 5, 6, 2, 2), [[[1, 6, 2, 8, 0, 9, 7, 3, 5, 4], [0, 1, 5, 6, 8, 7, 4, 9, 3, 2]]]))\n",
      "(1980000, ((8, 3, 1, 2, 4, 1, 7, 6, 2, 2), [[[0, 9, 7, 4, 3, 5, 1, 6, 2, 8], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(1990000, ((8, 4, 3, 3, 4, 2, 1, 7, 2, 2), [[[7, 8, 3, 0, 2, 1, 9, 5, 4, 6], [0, 4, 2, 1, 5, 7, 9, 8, 6, 3]]]))\n",
      "(2000000, ((8, 2, 2, 3, 1, 8, 1, 7, 2, 2), [[[4, 6, 5, 7, 8, 1, 0, 9, 2, 3], [0, 2, 5, 9, 4, 7, 6, 8, 3, 1]]]))\n",
      "(2010000, ((8, 2, 6, 1, 1, 2, 5, 7, 2, 2), [[[1, 0, 9, 3, 2, 5, 4, 6, 7, 8], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(2020000, ((8, 2, 4, 1, 7, 1, 1, 8, 2, 2), [[[0, 1, 5, 8, 6, 3, 4, 9, 7, 2], [0, 1, 5, 9, 6, 3, 4, 8, 7, 2]], [[2, 0, 1, 5, 8, 6, 3, 4, 9, 7], [0, 1, 5, 9, 6, 3, 4, 8, 7, 2]]]))\n",
      "(2030000, ((8, 4, 3, 3, 3, 1, 2, 8, 2, 2), [[[0, 2, 8, 4, 3, 7, 6, 1, 9, 5], [0, 2, 4, 3, 9, 7, 8, 6, 1, 5]], [[1, 9, 5, 0, 2, 8, 4, 3, 7, 6], [0, 2, 4, 3, 9, 7, 8, 6, 1, 5]]]))\n",
      "(2040000, ((8, 3, 1, 1, 3, 6, 2, 8, 2, 2), [[[1, 4, 8, 5, 2, 9, 6, 0, 3, 7], [0, 3, 9, 5, 2, 8, 7, 1, 4, 6]], [[6, 0, 3, 7, 1, 4, 8, 5, 2, 9], [0, 3, 9, 5, 2, 8, 7, 1, 4, 6]]]))\n",
      "(2050000, ((8, 5, 1, 2, 3, 1, 4, 8, 2, 2), [[[2, 3, 5, 4, 6, 7, 8, 1, 0, 9], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]], [[8, 1, 0, 9, 2, 3, 5, 4, 6, 7], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]]]))\n",
      "(2060000, ((8, 2, 1, 1, 5, 1, 6, 8, 2, 2), [[[5, 6, 7, 3, 1, 9, 4, 0, 2, 8], [0, 2, 5, 3, 1, 6, 9, 7, 8, 4]], [[1, 9, 4, 0, 2, 8, 5, 6, 7, 3], [0, 2, 5, 3, 1, 6, 9, 7, 8, 4]]]))\n",
      "(2070000, ((8, 4, 2, 8, 2, 5, 1, 1, 3, 2), [[[6, 4, 8, 2, 0, 1, 9, 7, 5, 3], [0, 1, 3, 7, 6, 8, 5, 4, 9, 2]]]))\n",
      "(2080000, ((8, 4, 8, 1, 5, 2, 2, 1, 3, 2), [[[8, 0, 9, 7, 3, 6, 1, 4, 2, 5], [0, 1, 5, 7, 8, 6, 4, 9, 3, 2]]]))\n",
      "(2090000, ((8, 2, 7, 3, 4, 4, 2, 1, 3, 2), [[[9, 7, 5, 2, 1, 8, 6, 4, 3, 0], [0, 4, 7, 8, 2, 1, 5, 6, 9, 3]], [[8, 6, 4, 3, 0, 9, 7, 5, 2, 1], [0, 4, 7, 8, 2, 1, 5, 6, 9, 3]], [[0, 9, 7, 5, 2, 1, 8, 6, 4, 3], [0, 4, 7, 8, 2, 1, 5, 6, 9, 3]], [[1, 8, 6, 4, 3, 0, 9, 7, 5, 2], [0, 4, 7, 8, 2, 1, 5, 6, 9, 3]]]))\n",
      "(2100000, ((8, 4, 2, 3, 5, 6, 2, 1, 3, 2), [[[2, 8, 0, 9, 7, 4, 3, 1, 6, 5], [0, 1, 4, 6, 8, 5, 7, 3, 9, 2]], [[9, 7, 4, 3, 1, 6, 5, 2, 8, 0], [0, 1, 4, 6, 8, 5, 7, 3, 9, 2]]]))\n",
      "(2110000, ((8, 4, 4, 4, 4, 3, 3, 1, 3, 2), [[[0, 3, 2, 8, 6, 7, 5, 1, 9, 4], [0, 5, 1, 8, 9, 7, 3, 2, 6, 4]]]))\n",
      "(2120000, ((8, 1, 3, 8, 4, 2, 4, 1, 3, 2), [[[8, 0, 9, 7, 1, 6, 3, 2, 5, 4], [0, 1, 4, 9, 3, 5, 8, 7, 6, 2]]]))\n",
      "(2130000, ((8, 4, 2, 1, 7, 4, 4, 1, 3, 2), [[[8, 3, 0, 2, 1, 9, 5, 4, 6, 7], [0, 4, 2, 1, 5, 7, 9, 8, 6, 3]]]))\n",
      "(2140000, ((8, 8, 2, 2, 2, 3, 5, 1, 3, 2), [[[0, 1, 3, 8, 6, 7, 4, 2, 9, 5], [0, 1, 3, 6, 4, 2, 8, 9, 7, 5]]]))\n",
      "(2150000, ((8, 8, 2, 2, 1, 3, 6, 1, 3, 2), [[[5, 4, 3, 1, 2, 6, 8, 0, 9, 7], [0, 1, 7, 4, 6, 5, 3, 9, 8, 2]], [[7, 5, 4, 3, 1, 2, 6, 8, 0, 9], [0, 1, 7, 4, 6, 5, 3, 9, 8, 2]]]))\n",
      "(2160000, ((8, 2, 4, 4, 2, 3, 7, 1, 3, 2), [[[5, 8, 1, 0, 9, 2, 3, 6, 4, 7], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(2170000, ((8, 6, 2, 8, 2, 1, 1, 3, 3, 2), [[[4, 2, 9, 6, 0, 3, 7, 5, 1, 8], [0, 3, 9, 4, 2, 8, 5, 1, 7, 6]], [[2, 9, 6, 0, 3, 7, 5, 1, 8, 4], [0, 3, 9, 4, 2, 8, 5, 1, 7, 6]]]))\n",
      "(2180000, ((8, 5, 7, 2, 2, 2, 2, 3, 3, 2), [[[0, 9, 7, 3, 1, 6, 5, 2, 4, 8], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]]]))\n",
      "(2190000, ((8, 3, 3, 6, 2, 4, 2, 3, 3, 2), [[[1, 9, 5, 4, 6, 7, 8, 3, 0, 2], [0, 4, 2, 1, 5, 7, 9, 8, 6, 3]]]))\n",
      "(2200000, ((8, 3, 3, 2, 2, 8, 2, 3, 3, 2), [[[8, 1, 0, 9, 7, 2, 3, 5, 4, 6], [0, 2, 4, 7, 6, 5, 8, 9, 3, 1]], [[0, 9, 7, 2, 3, 5, 4, 6, 8, 1], [0, 2, 4, 7, 6, 5, 8, 9, 3, 1]]]))\n",
      "(2210000, ((8, 2, 8, 1, 3, 2, 4, 3, 3, 2), [[[3, 2, 5, 4, 8, 0, 9, 7, 1, 6], [0, 1, 4, 9, 3, 5, 8, 7, 6, 2]]]))\n",
      "(2220000, ((8, 2, 2, 3, 3, 6, 4, 3, 3, 2), [[[3, 4, 6, 5, 8, 1, 0, 9, 7, 2], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(2230000, ((8, 4, 3, 1, 2, 4, 6, 3, 3, 2), [[[9, 7, 5, 3, 1, 6, 4, 2, 8, 0], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]], [[6, 4, 2, 8, 0, 9, 7, 5, 3, 1], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]]]))\n",
      "(2240000, ((8, 4, 4, 2, 4, 3, 1, 5, 3, 2), [[[4, 8, 1, 0, 9, 7, 2, 3, 5, 6], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(2250000, ((8, 4, 4, 2, 3, 3, 2, 5, 3, 2), [[[9, 6, 7, 4, 2, 8, 5, 0, 3, 1], [0, 9, 8, 4, 2, 7, 3, 1, 6, 5]]]))\n",
      "(2260000, ((8, 6, 4, 2, 1, 1, 4, 5, 3, 2), [[[4, 6, 5, 8, 1, 0, 9, 2, 3, 7], [0, 2, 5, 7, 6, 8, 9, 4, 3, 1]]]))\n",
      "(2270000, ((8, 2, 2, 6, 1, 1, 6, 5, 3, 2), [[[7, 2, 0, 9, 3, 1, 8, 5, 4, 6], [0, 4, 3, 1, 5, 7, 9, 8, 6, 2]], [[3, 1, 8, 5, 4, 6, 7, 2, 0, 9], [0, 4, 3, 1, 5, 7, 9, 8, 6, 2]]]))\n",
      "(2280000, ((8, 3, 3, 4, 2, 2, 2, 7, 3, 2), [[[5, 8, 0, 9, 7, 1, 3, 2, 4, 6], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[6, 5, 8, 0, 9, 7, 1, 3, 2, 4], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(2290000, ((8, 1, 3, 2, 2, 4, 4, 7, 3, 2), [[[6, 7, 8, 3, 0, 2, 1, 9, 5, 4], [0, 5, 7, 9, 8, 6, 2, 1, 4, 3]]]))\n",
      "(2300000, ((8, 2, 6, 5, 5, 2, 1, 1, 4, 2), [[[1, 9, 3, 7, 5, 4, 6, 8, 2, 0], [0, 1, 3, 5, 6, 7, 8, 4, 9, 2]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(2310000, ((8, 1, 5, 6, 4, 4, 1, 1, 4, 2), [[[8, 4, 2, 9, 6, 5, 0, 7, 3, 1], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]], [[5, 0, 7, 3, 1, 8, 4, 2, 9, 6], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(2320000, ((8, 2, 3, 3, 6, 6, 1, 1, 4, 2), [[[1, 0, 9, 2, 7, 5, 4, 6, 3, 8], [0, 2, 4, 9, 8, 7, 6, 5, 3, 1]]]))\n",
      "(2330000, ((8, 7, 1, 6, 2, 2, 3, 1, 4, 2), [[[0, 9, 2, 3, 7, 6, 5, 4, 8, 1], [0, 2, 5, 7, 8, 6, 4, 9, 3, 1]], [[6, 5, 4, 8, 1, 0, 9, 2, 3, 7], [0, 2, 5, 7, 8, 6, 4, 9, 3, 1]]]))\n",
      "(2340000, ((8, 2, 8, 1, 3, 4, 3, 1, 4, 2), [[[6, 2, 8, 0, 9, 7, 3, 4, 5, 1], [0, 1, 4, 6, 8, 9, 3, 5, 7, 2]], [[5, 1, 6, 2, 8, 0, 9, 7, 3, 4], [0, 1, 4, 6, 8, 9, 3, 5, 7, 2]]]))\n",
      "(2350000, ((8, 2, 2, 3, 3, 8, 3, 1, 4, 2), [[[7, 2, 1, 8, 6, 3, 0, 9, 5, 4], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(2360000, ((8, 4, 2, 5, 1, 4, 5, 1, 4, 2), [[[5, 0, 3, 2, 9, 4, 1, 8, 6, 7], [0, 8, 9, 7, 4, 1, 6, 3, 2, 5]]]))\n",
      "(2370000, ((8, 2, 4, 3, 3, 2, 7, 1, 4, 2), [[[9, 7, 4, 2, 3, 6, 5, 8, 1, 0], [0, 2, 8, 6, 7, 5, 9, 4, 3, 1]]]))\n",
      "(2380000, ((8, 6, 4, 3, 5, 1, 1, 2, 4, 2), [[[2, 8, 4, 3, 7, 6, 1, 9, 5, 0], [0, 2, 4, 3, 9, 7, 8, 6, 1, 5]], [[9, 5, 0, 2, 8, 4, 3, 7, 6, 1], [0, 2, 4, 3, 9, 7, 8, 6, 1, 5]]]))\n",
      "(2390000, ((8, 8, 1, 1, 6, 3, 1, 2, 4, 2), [[[0, 2, 9, 7, 4, 5, 6, 8, 3, 1], [0, 2, 4, 6, 9, 8, 7, 5, 3, 1]], [[1, 0, 2, 9, 7, 4, 5, 6, 8, 3], [0, 2, 4, 6, 9, 8, 7, 5, 3, 1]]]))\n",
      "(2400000, ((8, 4, 5, 1, 2, 7, 1, 2, 4, 2), [[[1, 0, 9, 2, 7, 4, 6, 3, 5, 8], [0, 2, 5, 7, 6, 8, 9, 4, 3, 1]]]))\n",
      "(2410000, ((8, 7, 1, 7, 1, 2, 2, 2, 4, 2), [[[4, 2, 3, 5, 6, 8, 1, 0, 9, 7], [0, 2, 5, 4, 9, 8, 7, 6, 3, 1]]]))\n",
      "(2420000, ((8, 1, 5, 3, 5, 4, 2, 2, 4, 2), [[[7, 2, 0, 1, 5, 8, 6, 3, 4, 9], [0, 1, 5, 9, 6, 3, 4, 8, 7, 2]], [[9, 7, 2, 0, 1, 5, 8, 6, 3, 4], [0, 1, 5, 9, 6, 3, 4, 8, 7, 2]]]))\n",
      "(2430000, ((8, 3, 5, 1, 1, 8, 2, 2, 4, 2), [[[3, 1, 9, 4, 0, 2, 8, 5, 6, 7], [0, 2, 5, 3, 1, 8, 6, 9, 7, 4]]]))\n",
      "(2440000, ((8, 6, 2, 5, 1, 3, 3, 2, 4, 2), [[[1, 5, 2, 9, 7, 6, 0, 3, 8, 4], [0, 3, 7, 5, 2, 4, 1, 9, 8, 6]], [[5, 2, 9, 7, 6, 0, 3, 8, 4, 1], [0, 3, 7, 5, 2, 4, 1, 9, 8, 6]]]))\n",
      "(2450000, ((8, 2, 2, 1, 7, 5, 3, 2, 4, 2), [[[2, 1, 9, 7, 3, 0, 8, 4, 5, 6], [0, 4, 9, 6, 8, 7, 5, 2, 1, 3]], [[3, 0, 8, 4, 5, 6, 2, 1, 9, 7], [0, 4, 9, 6, 8, 7, 5, 2, 1, 3]]]))\n",
      "(2460000, ((8, 1, 3, 5, 5, 2, 4, 2, 4, 2), [[[8, 5, 7, 3, 1, 9, 6, 4, 0, 2], [0, 2, 5, 9, 7, 6, 3, 1, 8, 4]], [[9, 6, 4, 0, 2, 8, 5, 7, 3, 1], [0, 2, 5, 9, 7, 6, 3, 1, 8, 4]]]))\n",
      "(2470000, ((8, 5, 1, 3, 1, 6, 4, 2, 4, 2), [[[8, 4, 1, 5, 2, 9, 7, 6, 0, 3], [0, 3, 7, 5, 2, 4, 1, 9, 8, 6]], [[4, 1, 5, 2, 9, 7, 6, 0, 3, 8], [0, 3, 7, 5, 2, 4, 1, 9, 8, 6]]]))\n",
      "(2480000, ((8, 2, 6, 3, 1, 3, 5, 2, 4, 2), [[[3, 5, 6, 8, 1, 0, 9, 7, 4, 2], [0, 2, 5, 4, 9, 8, 7, 6, 3, 1]]]))\n",
      "(2490000, ((8, 5, 1, 2, 5, 1, 6, 2, 4, 2), [[[6, 1, 3, 5, 8, 0, 9, 7, 2, 4], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[1, 3, 5, 8, 0, 9, 7, 2, 4, 6], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(2500000, ((8, 1, 1, 1, 3, 8, 6, 2, 4, 2), [[[9, 7, 4, 1, 5, 3, 8, 6, 0, 2], [0, 2, 4, 1, 8, 7, 5, 3, 9, 6]]]))\n",
      "(2510000, ((8, 1, 1, 4, 5, 1, 8, 2, 4, 2), [[[4, 5, 2, 1, 8, 6, 7, 3, 0, 9], [0, 4, 6, 9, 7, 8, 2, 1, 5, 3]]]))\n",
      "(2520000, ((8, 4, 4, 5, 3, 2, 1, 3, 4, 2), [[[7, 2, 5, 4, 3, 1, 6, 8, 0, 9], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]], [[6, 8, 0, 9, 7, 2, 5, 4, 3, 1], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(2530000, ((8, 5, 1, 4, 4, 4, 1, 3, 4, 2), [[[7, 4, 1, 3, 2, 5, 6, 8, 0, 9], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]], [[5, 6, 8, 0, 9, 7, 4, 1, 3, 2], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]], [[9, 7, 4, 1, 3, 2, 5, 6, 8, 0], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]], [[2, 5, 6, 8, 0, 9, 7, 4, 1, 3], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]]]))\n",
      "(2540000, ((8, 2, 6, 6, 1, 1, 3, 3, 4, 2), [[[5, 0, 1, 3, 8, 6, 7, 4, 2, 9], [0, 1, 3, 6, 4, 2, 8, 9, 7, 5]]]))\n",
      "(2550000, ((8, 3, 1, 6, 2, 4, 3, 3, 4, 2), [[[7, 4, 2, 3, 6, 5, 8, 1, 0, 9], [0, 2, 8, 6, 7, 5, 9, 4, 3, 1]], [[5, 8, 1, 0, 9, 7, 4, 2, 3, 6], [0, 2, 8, 6, 7, 5, 9, 4, 3, 1]]]))\n",
      "(2560000, ((8, 3, 1, 2, 6, 2, 5, 3, 4, 2), [[[7, 6, 2, 3, 4, 5, 8, 1, 0, 9], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]], [[5, 8, 1, 0, 9, 7, 6, 2, 3, 4], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]]]))\n",
      "(2570000, ((8, 2, 5, 7, 2, 1, 1, 4, 4, 2), [[[0, 9, 7, 4, 2, 3, 6, 5, 8, 1], [0, 2, 8, 6, 7, 5, 9, 4, 3, 1]]]))\n",
      "(2580000, ((8, 2, 5, 3, 4, 3, 1, 4, 4, 2), [[[1, 3, 5, 8, 0, 9, 7, 2, 4, 6], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[3, 5, 8, 0, 9, 7, 2, 4, 6, 1], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(2590000, ((8, 3, 5, 6, 1, 1, 2, 4, 4, 2), [[[5, 1, 6, 2, 8, 0, 9, 7, 4, 3], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(2600000, ((8, 1, 3, 6, 3, 3, 2, 4, 4, 2), [[[9, 7, 3, 2, 5, 4, 1, 6, 8, 0], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(2610000, ((8, 4, 6, 3, 1, 1, 3, 4, 4, 2), [[[2, 1, 8, 6, 3, 0, 9, 5, 4, 7], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(2620000, ((8, 2, 1, 3, 6, 3, 3, 4, 4, 2), [[[9, 8, 6, 4, 3, 5, 7, 2, 1, 0], [0, 2, 8, 4, 5, 6, 7, 3, 9, 1]]]))\n",
      "(2630000, ((8, 5, 3, 2, 1, 3, 4, 4, 4, 2), [[[1, 0, 9, 8, 6, 4, 3, 5, 7, 2], [0, 2, 4, 5, 8, 7, 6, 3, 9, 1]], [[2, 1, 0, 9, 8, 6, 4, 3, 5, 7], [0, 2, 4, 5, 8, 7, 6, 3, 9, 1]]]))\n",
      "(2640000, ((8, 4, 2, 1, 5, 1, 5, 4, 4, 2), [[[5, 6, 4, 8, 1, 0, 9, 7, 2, 3], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(2650000, ((8, 1, 1, 3, 3, 4, 6, 4, 4, 2), [[[0, 9, 2, 1, 8, 4, 6, 7, 5, 3], [0, 5, 6, 2, 1, 4, 7, 8, 9, 3]]]))\n",
      "(2660000, ((8, 4, 4, 5, 1, 2, 1, 5, 4, 2), [[[7, 6, 4, 5, 8, 1, 0, 9, 2, 3], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(2670000, ((8, 4, 4, 2, 1, 5, 1, 5, 4, 2), [[[5, 7, 8, 1, 0, 9, 2, 3, 6, 4], [0, 2, 4, 9, 8, 5, 6, 7, 3, 1]]]))\n",
      "(2680000, ((8, 4, 2, 1, 3, 4, 3, 5, 4, 2), [[[2, 9, 7, 4, 5, 6, 8, 3, 1, 0], [0, 2, 4, 6, 9, 8, 7, 5, 3, 1]], [[0, 2, 9, 7, 4, 5, 6, 8, 3, 1], [0, 2, 4, 6, 9, 8, 7, 5, 3, 1]]]))\n",
      "(2690000, ((8, 2, 2, 7, 3, 1, 1, 6, 4, 2), [[[6, 5, 7, 8, 1, 0, 9, 2, 3, 4], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(2700000, ((8, 3, 1, 2, 2, 7, 1, 6, 4, 2), [[[7, 1, 6, 2, 5, 3, 4, 8, 0, 9], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]]]))\n",
      "(2710000, ((8, 3, 3, 3, 1, 4, 2, 6, 4, 2), [[[8, 7, 3, 1, 9, 6, 5, 4, 0, 2], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]], [[5, 4, 0, 2, 8, 7, 3, 1, 9, 6], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]]]))\n",
      "(2720000, ((8, 2, 1, 1, 6, 3, 3, 6, 4, 2), [[[1, 0, 9, 2, 7, 4, 6, 3, 5, 8], [0, 2, 5, 7, 6, 8, 9, 4, 3, 1]]]))\n",
      "(2730000, ((8, 3, 1, 2, 4, 1, 5, 6, 4, 2), [[[1, 8, 4, 6, 7, 2, 0, 9, 5, 3], [0, 5, 6, 3, 1, 4, 7, 9, 8, 2]]]))\n",
      "(2740000, ((8, 2, 6, 1, 3, 2, 1, 7, 4, 2), [[[9, 8, 6, 4, 3, 5, 7, 2, 1, 0], [0, 2, 4, 5, 8, 7, 6, 3, 9, 1]], [[0, 9, 8, 6, 4, 3, 5, 7, 2, 1], [0, 2, 4, 5, 8, 7, 6, 3, 9, 1]]]))\n",
      "(2750000, ((8, 2, 2, 2, 1, 3, 5, 7, 4, 2), [[[8, 6, 7, 3, 0, 9, 4, 5, 2, 1], [0, 4, 6, 9, 7, 8, 2, 1, 5, 3]]]))\n",
      "(2760000, ((8, 1, 1, 6, 3, 1, 2, 8, 4, 2), [[[3, 2, 5, 8, 0, 9, 7, 4, 1, 6], [0, 1, 8, 6, 4, 9, 3, 5, 7, 2]]]))\n",
      "(2770000, ((8, 1, 3, 1, 3, 2, 4, 8, 4, 2), [[[0, 7, 3, 1, 8, 4, 2, 9, 6, 5], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(2780000, ((8, 4, 2, 2, 4, 7, 1, 1, 5, 2), [[[3, 9, 7, 6, 0, 2, 8, 5, 1, 4], [0, 2, 4, 3, 7, 5, 1, 9, 8, 6]]]))\n",
      "(2790000, ((8, 3, 1, 4, 8, 2, 2, 1, 5, 2), [[[1, 8, 6, 4, 7, 2, 0, 9, 5, 3], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]]]))\n",
      "(2800000, ((8, 2, 4, 5, 1, 6, 2, 1, 5, 2), [[[2, 8, 5, 6, 7, 3, 1, 9, 4, 0], [0, 2, 5, 3, 1, 8, 6, 9, 7, 4]]]))\n",
      "(2810000, ((8, 4, 6, 4, 1, 1, 4, 1, 5, 2), [[[1, 3, 8, 6, 7, 4, 2, 9, 5, 0], [0, 1, 3, 6, 4, 2, 8, 9, 7, 5]]]))\n",
      "(2820000, ((8, 4, 3, 3, 2, 4, 4, 1, 5, 2), [[[0, 2, 9, 5, 6, 3, 1, 8, 7, 4], [0, 2, 5, 8, 3, 1, 6, 7, 9, 4]], [[3, 1, 8, 7, 4, 0, 2, 9, 5, 6], [0, 2, 5, 8, 3, 1, 6, 7, 9, 4]]]))\n",
      "(2830000, ((8, 4, 4, 3, 1, 2, 6, 1, 5, 2), [[[6, 8, 0, 9, 7, 4, 2, 1, 3, 5], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]]]))\n",
      "(2840000, ((8, 2, 1, 3, 4, 2, 8, 1, 5, 2), [[[3, 1, 6, 5, 4, 2, 8, 0, 9, 7], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]], [[2, 8, 0, 9, 7, 3, 1, 6, 5, 4], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]], [[9, 7, 3, 1, 6, 5, 4, 2, 8, 0], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]], [[5, 4, 2, 8, 0, 9, 7, 3, 1, 6], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]]]))\n",
      "(2850000, ((8, 2, 3, 7, 2, 2, 2, 3, 5, 2), [[[9, 5, 3, 1, 8, 6, 4, 7, 2, 0], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]], [[6, 4, 7, 2, 0, 9, 5, 3, 1, 8], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]]]))\n",
      "(2860000, ((8, 3, 1, 4, 2, 6, 2, 3, 5, 2), [[[6, 5, 0, 3, 1, 9, 7, 4, 2, 8], [0, 9, 6, 4, 2, 3, 1, 8, 7, 5]]]))\n",
      "(2870000, ((8, 4, 4, 1, 1, 4, 4, 3, 5, 2), [[[0, 1, 9, 7, 3, 6, 4, 5, 8, 2], [0, 1, 3, 5, 6, 8, 7, 4, 9, 2]]]))\n",
      "(2880000, ((8, 2, 6, 2, 4, 1, 1, 5, 5, 2), [[[8, 4, 5, 6, 2, 1, 9, 7, 3, 0], [0, 4, 9, 6, 7, 8, 5, 2, 1, 3]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(2890000, ((8, 2, 2, 2, 1, 7, 2, 5, 5, 2), [[[6, 4, 3, 5, 7, 2, 1, 0, 9, 8], [0, 2, 8, 4, 5, 6, 7, 3, 9, 1]]]))\n",
      "(2900000, ((8, 1, 1, 4, 4, 2, 2, 7, 5, 2), [[[8, 3, 0, 2, 1, 9, 6, 4, 5, 7], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]], [[5, 7, 8, 3, 0, 2, 1, 9, 6, 4], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]]]))\n",
      "(2910000, ((8, 5, 1, 6, 4, 2, 1, 1, 6, 2), [[[9, 7, 1, 6, 3, 2, 4, 5, 8, 0], [0, 1, 9, 3, 4, 8, 7, 5, 6, 2]], [[2, 4, 5, 8, 0, 9, 7, 1, 6, 3], [0, 1, 9, 3, 4, 8, 7, 5, 6, 2]]]))\n",
      "(2920000, ((8, 4, 1, 3, 6, 4, 1, 1, 6, 2), [[[0, 9, 3, 1, 8, 6, 5, 4, 7, 2], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(2930000, ((8, 2, 2, 6, 5, 1, 3, 1, 6, 2), [[[1, 9, 7, 3, 0, 8, 4, 5, 6, 2], [0, 4, 9, 6, 8, 7, 5, 2, 1, 3]], [[0, 8, 4, 5, 6, 2, 1, 9, 7, 3], [0, 4, 9, 6, 8, 7, 5, 2, 1, 3]]]))\n",
      "(2940000, ((8, 1, 1, 6, 4, 4, 3, 1, 6, 2), [[[8, 4, 2, 9, 6, 5, 0, 7, 3, 1], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]], [[5, 0, 7, 3, 1, 8, 4, 2, 9, 6], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(2950000, ((8, 4, 2, 3, 1, 4, 5, 1, 6, 2), [[[1, 9, 5, 4, 6, 7, 8, 3, 0, 2], [0, 4, 2, 1, 5, 7, 9, 8, 6, 3]]]))\n",
      "(2960000, ((8, 4, 7, 1, 4, 1, 1, 2, 6, 2), [[[7, 3, 2, 5, 4, 1, 6, 8, 0, 9], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(2970000, ((8, 2, 5, 1, 6, 3, 1, 2, 6, 2), [[[0, 1, 9, 3, 7, 5, 4, 6, 8, 2], [0, 1, 3, 5, 6, 7, 8, 4, 9, 2]]]))\n",
      "(2980000, ((8, 7, 1, 4, 3, 1, 2, 2, 6, 2), [[[3, 0, 9, 2, 1, 8, 4, 6, 7, 5], [0, 5, 6, 2, 1, 4, 7, 8, 9, 3]]]))\n",
      "(2990000, ((8, 3, 1, 2, 7, 3, 2, 2, 6, 2), [[[0, 9, 8, 6, 4, 3, 5, 7, 2, 1], [0, 2, 8, 4, 5, 6, 7, 3, 9, 1]]]))\n",
      "(3000000, ((8, 5, 3, 4, 2, 1, 3, 2, 6, 2), [[[8, 2, 0, 1, 9, 7, 3, 6, 4, 5], [0, 1, 3, 5, 6, 8, 7, 4, 9, 2]]]))\n",
      "(3010000, ((8, 2, 3, 3, 2, 5, 3, 2, 6, 2), [[[3, 6, 5, 4, 7, 8, 1, 0, 9, 2], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(3020000, ((8, 5, 1, 2, 3, 3, 4, 2, 6, 2), [[[7, 6, 4, 0, 3, 1, 9, 5, 2, 8], [0, 9, 6, 5, 2, 7, 3, 1, 8, 4]]]))\n",
      "(3030000, ((8, 6, 1, 1, 2, 3, 5, 2, 6, 2), [[[2, 0, 9, 5, 3, 1, 8, 4, 6, 7], [0, 5, 6, 3, 1, 4, 7, 9, 8, 2]]]))\n",
      "(3040000, ((8, 4, 4, 1, 1, 1, 7, 2, 6, 2), [[[4, 1, 5, 3, 8, 6, 0, 2, 9, 7], [0, 2, 4, 1, 8, 7, 5, 3, 9, 6]]]))\n",
      "(3050000, ((8, 2, 5, 5, 2, 2, 1, 3, 6, 2), [[[9, 7, 4, 3, 5, 1, 6, 2, 8, 0], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(3060000, ((8, 5, 1, 2, 2, 6, 1, 3, 6, 2), [[[0, 3, 1, 9, 5, 2, 8, 7, 6, 4], [0, 9, 6, 5, 2, 7, 3, 1, 8, 4]], [[2, 8, 7, 6, 4, 0, 3, 1, 9, 5], [0, 9, 6, 5, 2, 7, 3, 1, 8, 4]]]))\n",
      "(3070000, ((8, 4, 1, 1, 2, 6, 3, 3, 6, 2), [[[0, 1, 9, 7, 5, 3, 6, 4, 8, 2], [0, 1, 3, 7, 6, 8, 5, 4, 9, 2]]]))\n",
      "(3080000, ((8, 3, 1, 6, 4, 1, 1, 4, 6, 2), [[[0, 9, 2, 3, 6, 5, 4, 7, 8, 1], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(3090000, ((8, 7, 1, 4, 1, 1, 2, 4, 6, 2), [[[1, 0, 9, 8, 6, 4, 3, 5, 7, 2], [0, 2, 4, 5, 8, 7, 6, 3, 9, 1]], [[2, 1, 0, 9, 8, 6, 4, 3, 5, 7], [0, 2, 4, 5, 8, 7, 6, 3, 9, 1]]]))\n",
      "(3100000, ((8, 5, 1, 2, 1, 5, 2, 4, 6, 2), [[[9, 7, 3, 2, 4, 5, 1, 6, 8, 0], [0, 1, 8, 7, 4, 9, 3, 6, 5, 2]]]))\n",
      "(3110000, ((8, 8, 1, 1, 1, 1, 4, 4, 6, 2), [[[2, 1, 8, 6, 7, 3, 0, 9, 4, 5], [0, 4, 6, 9, 7, 8, 2, 1, 5, 3]]]))\n",
      "(3120000, ((8, 2, 1, 1, 4, 3, 5, 4, 6, 2), [[[7, 3, 2, 5, 1, 6, 4, 8, 0, 9], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]], [[6, 4, 8, 0, 9, 7, 3, 2, 5, 1], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]]]))\n",
      "(3130000, ((8, 2, 3, 1, 6, 2, 1, 5, 6, 2), [[[2, 3, 6, 4, 5, 8, 1, 0, 9, 7], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]], [[9, 7, 2, 3, 6, 4, 5, 8, 1, 0], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(3140000, ((8, 6, 3, 1, 2, 1, 1, 6, 6, 2), [[[6, 5, 2, 1, 8, 7, 3, 0, 9, 4], [0, 4, 8, 2, 1, 5, 7, 9, 6, 3]]]))\n",
      "(3150000, ((8, 1, 1, 7, 1, 2, 2, 6, 6, 2), [[[3, 6, 4, 7, 5, 8, 1, 0, 9, 2], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(3160000, ((8, 4, 2, 1, 1, 1, 5, 6, 6, 2), [[[6, 7, 3, 1, 9, 4, 0, 2, 8, 5], [0, 2, 5, 3, 1, 6, 9, 7, 8, 4]], [[9, 4, 0, 2, 8, 5, 6, 7, 3, 1], [0, 2, 5, 3, 1, 6, 9, 7, 8, 4]]]))\n",
      "(3170000, ((8, 4, 1, 1, 2, 3, 1, 8, 6, 2), [[[9, 8, 6, 4, 3, 5, 7, 2, 1, 0], [0, 2, 8, 4, 5, 6, 7, 3, 9, 1]]]))\n",
      "(3180000, ((8, 2, 2, 6, 2, 5, 1, 1, 7, 2), [[[1, 8, 5, 7, 3, 2, 9, 6, 4, 0], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(3190000, ((8, 4, 6, 1, 1, 4, 2, 1, 7, 2), [[[3, 5, 4, 6, 8, 1, 0, 9, 7, 2], [0, 2, 4, 7, 6, 5, 8, 9, 3, 1]], [[4, 6, 8, 1, 0, 9, 7, 2, 3, 5], [0, 2, 4, 7, 6, 5, 8, 9, 3, 1]]]))\n",
      "(3200000, ((8, 2, 6, 2, 3, 1, 4, 1, 7, 2), [[[7, 2, 3, 5, 6, 4, 8, 1, 0, 9], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n",
      "(3210000, ((8, 2, 5, 1, 2, 2, 6, 1, 7, 2), [[[4, 2, 3, 6, 5, 8, 1, 0, 9, 7], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]], [[8, 1, 0, 9, 7, 4, 2, 3, 6, 5], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(3220000, ((8, 6, 1, 1, 4, 2, 2, 3, 7, 2), [[[9, 7, 5, 3, 1, 6, 4, 2, 8, 0], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]], [[6, 4, 2, 8, 0, 9, 7, 5, 3, 1], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]]]))\n",
      "(3230000, ((8, 2, 2, 2, 2, 3, 5, 3, 7, 2), [[[1, 8, 5, 7, 3, 2, 9, 6, 4, 0], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(3240000, ((8, 2, 1, 1, 2, 2, 4, 7, 7, 2), [[[9, 2, 3, 7, 4, 6, 5, 8, 1, 0], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]], [[6, 5, 8, 1, 0, 9, 2, 3, 7, 4], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(3250000, ((8, 2, 7, 1, 2, 4, 1, 1, 8, 2), [[[0, 2, 9, 7, 4, 1, 5, 3, 8, 6], [0, 2, 4, 1, 8, 7, 5, 3, 9, 6]]]))\n",
      "(3260000, ((8, 4, 1, 3, 4, 2, 3, 1, 8, 2), [[[0, 9, 3, 2, 5, 4, 6, 7, 8, 1], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(3270000, ((8, 4, 6, 3, 1, 1, 1, 2, 8, 2), [[[8, 4, 0, 9, 6, 5, 2, 7, 3, 1], [0, 6, 3, 1, 9, 5, 2, 8, 7, 4]]]))\n",
      "(3280000, ((8, 1, 1, 4, 6, 3, 1, 2, 8, 2), [[[2, 0, 1, 9, 3, 7, 6, 5, 4, 8], [0, 1, 3, 5, 7, 8, 6, 4, 9, 2]]]))\n",
      "(3290000, ((8, 5, 3, 2, 1, 3, 2, 2, 8, 2), [[[0, 9, 8, 6, 5, 3, 4, 7, 2, 1], [0, 2, 4, 8, 5, 7, 6, 3, 9, 1]], [[1, 0, 9, 8, 6, 5, 3, 4, 7, 2], [0, 2, 4, 8, 5, 7, 6, 3, 9, 1]]]))\n",
      "(3300000, ((8, 4, 2, 1, 5, 1, 3, 2, 8, 2), [[[3, 6, 5, 8, 1, 0, 9, 7, 4, 2], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(3310000, ((8, 1, 1, 3, 3, 4, 4, 2, 8, 2), [[[3, 4, 6, 5, 7, 8, 1, 0, 9, 2], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(3320000, ((8, 2, 4, 6, 1, 1, 1, 3, 8, 2), [[[5, 6, 8, 1, 0, 9, 7, 4, 2, 3], [0, 2, 5, 4, 9, 8, 7, 6, 3, 1]]]))\n",
      "(3330000, ((8, 4, 1, 1, 4, 2, 3, 3, 8, 2), [[[9, 6, 7, 4, 5, 8, 3, 0, 2, 1], [0, 9, 8, 7, 5, 2, 1, 4, 6, 3]]]))\n",
      "(3340000, ((8, 2, 1, 3, 2, 5, 1, 4, 8, 2), [[[2, 4, 8, 0, 9, 7, 3, 1, 6, 5], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]]]))\n",
      "(3350000, ((8, 2, 2, 3, 1, 3, 3, 4, 8, 2), [[[5, 6, 4, 8, 1, 0, 9, 7, 2, 3], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(3360000, ((8, 2, 2, 1, 1, 6, 1, 5, 8, 2), [[[0, 9, 7, 3, 2, 4, 5, 6, 8, 1], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]]]))\n",
      "(3370000, ((8, 2, 1, 1, 2, 1, 5, 6, 8, 2), [[[1, 0, 9, 2, 7, 6, 4, 3, 5, 8], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(3380000, ((8, 8, 2, 4, 2, 6, 1, 1, 1, 3), [[[8, 1, 0, 9, 7, 6, 2, 3, 4, 5], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]]]))\n",
      "(3390000, ((8, 4, 6, 4, 2, 2, 5, 1, 1, 3), [[[7, 2, 0, 9, 5, 3, 1, 8, 6, 4], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(3400000, ((8, 4, 6, 6, 2, 3, 1, 2, 1, 3), [[[5, 4, 6, 7, 8, 3, 0, 2, 1, 9], [0, 4, 2, 1, 5, 7, 9, 8, 6, 3]]]))\n",
      "(3410000, ((8, 6, 7, 3, 2, 2, 2, 2, 1, 3), [[[1, 0, 9, 7, 2, 3, 5, 4, 6, 8], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(3420000, ((8, 2, 2, 6, 7, 3, 2, 2, 1, 3), [[[8, 5, 6, 7, 3, 1, 9, 4, 0, 2], [0, 2, 5, 3, 1, 8, 6, 9, 7, 4]]]))\n",
      "(3430000, ((8, 4, 7, 1, 2, 6, 2, 2, 1, 3), [[[4, 0, 3, 2, 8, 6, 7, 5, 1, 9], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(3440000, ((8, 8, 6, 2, 2, 1, 3, 2, 1, 3), [[[1, 9, 5, 4, 6, 7, 8, 3, 0, 2], [0, 4, 7, 9, 8, 2, 1, 5, 6, 3]]]))\n",
      "(3450000, ((8, 6, 2, 2, 7, 1, 4, 2, 1, 3), [[[4, 1, 9, 6, 5, 0, 3, 2, 8, 7], [0, 8, 6, 3, 2, 9, 4, 1, 7, 5]], [[9, 6, 5, 0, 3, 2, 8, 7, 4, 1], [0, 8, 6, 3, 2, 9, 4, 1, 7, 5]]]))\n",
      "(3460000, ((8, 6, 2, 5, 1, 4, 4, 2, 1, 3), [[[1, 8, 5, 7, 3, 2, 9, 6, 4, 0], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]], [[2, 9, 6, 4, 0, 1, 8, 5, 7, 3], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(3470000, ((8, 1, 3, 2, 6, 6, 4, 2, 1, 3), [[[9, 7, 5, 1, 6, 4, 3, 2, 8, 0], [0, 1, 7, 4, 9, 3, 6, 8, 5, 2]]]))\n",
      "(3480000, ((8, 8, 2, 3, 1, 2, 6, 2, 1, 3), [[[1, 3, 2, 5, 6, 8, 0, 9, 7, 4], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]], [[8, 0, 9, 7, 4, 1, 3, 2, 5, 6], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]], [[4, 1, 3, 2, 5, 6, 8, 0, 9, 7], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]], [[6, 8, 0, 9, 7, 4, 1, 3, 2, 5], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]]]))\n",
      "(3490000, ((8, 3, 1, 2, 6, 4, 6, 2, 1, 3), [[[6, 7, 5, 3, 0, 9, 2, 1, 8, 4], [0, 5, 6, 2, 1, 4, 7, 8, 9, 3]]]))\n",
      "(3500000, ((8, 6, 1, 1, 4, 2, 8, 2, 1, 3), [[[6, 4, 5, 8, 2, 0, 1, 9, 7, 3], [0, 1, 3, 5, 6, 8, 7, 4, 9, 2]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(3510000, ((8, 8, 2, 2, 2, 6, 1, 3, 1, 3), [[[8, 1, 0, 9, 7, 6, 2, 3, 4, 5], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]]]))\n",
      "(3520000, ((8, 2, 8, 6, 2, 1, 1, 4, 1, 3), [[[6, 5, 8, 1, 0, 9, 2, 3, 7, 4], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(3530000, ((8, 6, 4, 5, 1, 2, 2, 4, 1, 3), [[[1, 3, 2, 6, 5, 8, 0, 9, 7, 4], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]], [[8, 0, 9, 7, 4, 1, 3, 2, 6, 5], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]], [[4, 1, 3, 2, 6, 5, 8, 0, 9, 7], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]], [[5, 8, 0, 9, 7, 4, 1, 3, 2, 6], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]]]))\n",
      "(3540000, ((8, 8, 1, 3, 2, 4, 2, 4, 1, 3), [[[1, 8, 5, 4, 6, 7, 3, 0, 9, 2], [0, 5, 7, 9, 8, 6, 2, 1, 4, 3]], [[4, 6, 7, 3, 0, 9, 2, 1, 8, 5], [0, 5, 7, 9, 8, 6, 2, 1, 4, 3]]]))\n",
      "(3550000, ((8, 2, 4, 4, 1, 7, 2, 4, 1, 3), [[[3, 6, 4, 2, 5, 7, 8, 1, 0, 9], [0, 2, 8, 6, 5, 9, 4, 7, 3, 1]], [[9, 3, 6, 4, 2, 5, 7, 8, 1, 0], [0, 2, 8, 6, 5, 9, 4, 7, 3, 1]]]))\n",
      "(3560000, ((8, 5, 5, 2, 2, 2, 4, 4, 1, 3), [[[8, 4, 6, 7, 2, 0, 9, 5, 3, 1], [0, 5, 6, 3, 1, 4, 9, 7, 8, 2]]]))\n",
      "(3570000, ((8, 2, 6, 2, 1, 5, 4, 4, 1, 3), [[[2, 5, 3, 4, 8, 0, 9, 7, 1, 6], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]]]))\n",
      "(3580000, ((8, 3, 1, 4, 4, 2, 6, 4, 1, 3), [[[7, 4, 3, 5, 1, 6, 2, 8, 0, 9], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(3590000, ((8, 2, 8, 4, 2, 2, 1, 5, 1, 3), [[[6, 5, 4, 7, 2, 0, 9, 3, 1, 8], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(3600000, ((8, 2, 8, 2, 2, 3, 1, 6, 1, 3), [[[4, 5, 1, 6, 8, 0, 9, 7, 3, 2], [0, 1, 8, 7, 4, 9, 3, 6, 5, 2]]]))\n",
      "(3610000, ((8, 1, 1, 4, 8, 2, 2, 6, 1, 3), [[[6, 8, 0, 9, 7, 3, 2, 4, 5, 1], [0, 1, 8, 9, 3, 4, 7, 6, 5, 2]], [[0, 9, 7, 3, 2, 4, 5, 1, 6, 8], [0, 1, 8, 9, 3, 4, 7, 6, 5, 2]]]))\n",
      "(3620000, ((8, 2, 2, 2, 8, 1, 3, 6, 1, 3), [[[2, 8, 0, 9, 7, 5, 1, 6, 4, 3], [0, 1, 7, 4, 9, 3, 6, 8, 5, 2]]]))\n",
      "(3630000, ((8, 4, 4, 2, 2, 1, 5, 6, 1, 3), [[[8, 0, 9, 7, 3, 5, 4, 1, 6, 2], [0, 1, 5, 6, 8, 7, 4, 9, 3, 2]]]))\n",
      "(3640000, ((8, 2, 2, 2, 2, 2, 7, 7, 1, 3), [[[8, 1, 0, 9, 7, 6, 2, 3, 4, 5], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]]]))\n",
      "(3650000, ((8, 2, 1, 1, 6, 4, 2, 8, 1, 3), [[[5, 0, 3, 1, 9, 6, 7, 4, 2, 8], [0, 9, 8, 4, 2, 7, 3, 1, 6, 5]]]))\n",
      "(3660000, ((8, 2, 8, 2, 6, 2, 1, 1, 3, 3), [[[8, 1, 0, 9, 2, 3, 6, 4, 5, 7], [0, 2, 4, 9, 8, 5, 6, 7, 3, 1]]]))\n",
      "(3670000, ((8, 2, 2, 6, 4, 2, 5, 1, 3, 3), [[[4, 2, 9, 6, 5, 0, 7, 3, 1, 8], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(3680000, ((8, 6, 8, 2, 1, 1, 2, 2, 3, 3), [[[7, 5, 1, 9, 4, 0, 3, 2, 8, 6], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(3690000, ((8, 6, 6, 2, 1, 3, 2, 2, 3, 3), [[[3, 2, 5, 4, 1, 6, 8, 0, 9, 7], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(3700000, ((8, 4, 3, 3, 2, 6, 2, 2, 3, 3), [[[5, 7, 8, 1, 0, 9, 3, 2, 4, 6], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(3710000, ((8, 2, 2, 2, 4, 7, 3, 2, 3, 3), [[[2, 8, 0, 9, 7, 5, 1, 6, 4, 3], [0, 1, 7, 4, 9, 3, 6, 8, 5, 2]]]))\n",
      "(3720000, ((8, 1, 7, 2, 2, 4, 4, 2, 3, 3), [[[3, 1, 8, 4, 7, 2, 0, 9, 6, 5], [0, 5, 9, 7, 3, 1, 4, 6, 8, 2]]]))\n",
      "(3730000, ((8, 4, 2, 2, 5, 1, 6, 2, 3, 3), [[[4, 2, 3, 5, 6, 8, 1, 0, 9, 7], [0, 2, 8, 5, 9, 4, 6, 7, 3, 1]]]))\n",
      "(3740000, ((8, 1, 5, 2, 2, 2, 8, 2, 3, 3), [[[3, 1, 8, 5, 4, 6, 7, 2, 0, 9], [0, 4, 3, 1, 5, 7, 9, 8, 6, 2]], [[4, 6, 7, 2, 0, 9, 3, 1, 8, 5], [0, 4, 3, 1, 5, 7, 9, 8, 6, 2]]]))\n",
      "(3750000, ((8, 2, 4, 2, 2, 2, 7, 3, 3, 3), [[[6, 5, 4, 0, 2, 8, 7, 3, 1, 9], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]], [[7, 3, 1, 9, 6, 5, 4, 0, 2, 8], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]]]))\n",
      "(3760000, ((8, 4, 5, 1, 4, 2, 2, 4, 3, 3), [[[9, 4, 6, 5, 2, 1, 8, 7, 3, 0], [0, 4, 8, 2, 1, 5, 7, 9, 6, 3]]]))\n",
      "(3770000, ((8, 1, 3, 2, 4, 6, 2, 4, 3, 3), [[[1, 0, 9, 2, 3, 7, 4, 6, 5, 8], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(3780000, ((8, 4, 3, 1, 2, 4, 4, 4, 3, 3), [[[9, 2, 3, 7, 4, 6, 5, 8, 1, 0], [0, 2, 5, 7, 6, 8, 9, 4, 3, 1]]]))\n",
      "(3790000, ((8, 4, 4, 2, 4, 2, 1, 5, 3, 3), [[[8, 1, 0, 9, 2, 3, 6, 4, 5, 7], [0, 2, 4, 9, 8, 5, 6, 7, 3, 1]]]))\n",
      "(3800000, ((8, 2, 3, 1, 6, 2, 2, 6, 3, 3), [[[9, 2, 3, 7, 4, 6, 5, 8, 1, 0], [0, 2, 5, 7, 6, 8, 9, 4, 3, 1]]]))\n",
      "(3810000, ((8, 2, 3, 1, 2, 2, 6, 6, 3, 3), [[[8, 0, 9, 7, 1, 3, 2, 5, 6, 4], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[4, 8, 0, 9, 7, 1, 3, 2, 5, 6], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(3820000, ((8, 2, 4, 8, 2, 2, 1, 1, 5, 3), [[[9, 7, 6, 0, 2, 8, 5, 1, 4, 3], [0, 2, 4, 3, 7, 5, 1, 9, 8, 6]]]))\n",
      "(3830000, ((8, 4, 2, 6, 2, 3, 1, 2, 5, 3), [[[5, 3, 1, 8, 4, 6, 7, 2, 0, 9], [0, 5, 6, 3, 1, 4, 7, 9, 8, 2]]]))\n",
      "(3840000, ((8, 2, 8, 2, 1, 3, 2, 2, 5, 3), [[[2, 1, 6, 8, 0, 9, 7, 5, 4, 3], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]]]))\n",
      "(3850000, ((8, 4, 2, 4, 2, 3, 3, 2, 5, 3), [[[4, 5, 1, 6, 8, 0, 9, 7, 3, 2], [0, 1, 8, 9, 3, 4, 7, 6, 5, 2]], [[1, 6, 8, 0, 9, 7, 3, 2, 4, 5], [0, 1, 8, 9, 3, 4, 7, 6, 5, 2]]]))\n",
      "(3860000, ((8, 2, 2, 6, 2, 1, 5, 2, 5, 3), [[[8, 0, 9, 7, 2, 4, 6, 1, 3, 5], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[0, 9, 7, 2, 4, 6, 1, 3, 5, 8], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(3870000, ((8, 2, 8, 2, 2, 1, 1, 4, 5, 3), [[[5, 4, 1, 6, 8, 0, 9, 7, 3, 2], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(3880000, ((8, 2, 2, 4, 1, 5, 2, 4, 5, 3), [[[3, 6, 5, 4, 7, 8, 1, 0, 9, 2], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(3890000, ((8, 2, 2, 2, 6, 1, 1, 6, 5, 3), [[[1, 8, 7, 3, 0, 9, 4, 6, 5, 2], [0, 4, 8, 2, 1, 5, 9, 7, 6, 3]]]))\n",
      "(3900000, ((8, 4, 2, 4, 2, 4, 1, 1, 7, 3), [[[8, 1, 0, 9, 7, 6, 2, 3, 4, 5], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]]]))\n",
      "(3910000, ((8, 2, 4, 4, 1, 3, 2, 2, 7, 3), [[[4, 5, 7, 8, 3, 0, 2, 1, 9, 6], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]], [[9, 6, 4, 5, 7, 8, 3, 0, 2, 1], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]]]))\n",
      "(3920000, ((8, 2, 2, 2, 2, 1, 7, 2, 7, 3), [[[6, 2, 1, 8, 4, 5, 7, 3, 0, 9], [0, 8, 5, 2, 1, 4, 9, 7, 6, 3]]]))\n",
      "(3930000, ((8, 1, 1, 4, 2, 2, 2, 6, 7, 3), [[[1, 0, 9, 2, 3, 4, 6, 5, 7, 8], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(3940000, ((8, 8, 8, 2, 1, 1, 2, 1, 1, 4), [[[4, 6, 7, 8, 1, 0, 9, 2, 3, 5], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]], [[9, 2, 3, 5, 4, 6, 7, 8, 1, 0], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]]]))\n",
      "(3950000, ((8, 2, 7, 1, 8, 2, 2, 1, 1, 4), [[[9, 2, 3, 7, 4, 6, 5, 8, 1, 0], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]], [[6, 5, 8, 1, 0, 9, 2, 3, 7, 4], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(3960000, ((8, 2, 6, 1, 7, 4, 2, 1, 1, 4), [[[0, 2, 8, 5, 1, 4, 3, 9, 7, 6], [0, 2, 4, 3, 7, 5, 1, 9, 8, 6]]]))\n",
      "(3970000, ((8, 2, 2, 4, 5, 7, 2, 1, 1, 4), [[[6, 5, 7, 8, 1, 0, 9, 2, 3, 4], [0, 2, 5, 9, 4, 7, 6, 8, 3, 1]]]))\n",
      "(3980000, ((8, 2, 4, 2, 4, 7, 3, 1, 1, 4), [[[5, 7, 3, 0, 9, 2, 1, 8, 4, 6], [0, 5, 9, 7, 8, 6, 2, 1, 4, 3]]]))\n",
      "(3990000, ((8, 1, 3, 4, 8, 2, 4, 1, 1, 4), [[[8, 0, 9, 7, 3, 5, 4, 1, 6, 2], [0, 1, 5, 6, 8, 7, 4, 9, 3, 2]]]))\n",
      "(4000000, ((8, 2, 2, 7, 1, 6, 4, 1, 1, 4), [[[1, 8, 7, 3, 0, 9, 4, 6, 5, 2], [0, 4, 8, 2, 1, 5, 7, 9, 6, 3]]]))\n",
      "(4010000, ((8, 2, 8, 4, 1, 1, 6, 1, 1, 4), [[[7, 4, 0, 3, 2, 9, 5, 1, 8, 6], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(4020000, ((8, 5, 1, 4, 2, 4, 6, 1, 1, 4), [[[4, 6, 5, 7, 8, 1, 0, 9, 2, 3], [0, 2, 5, 9, 4, 7, 6, 8, 3, 1]]]))\n",
      "(4030000, ((8, 4, 2, 5, 1, 2, 8, 1, 1, 4), [[[7, 4, 2, 8, 6, 5, 0, 3, 1, 9], [0, 9, 6, 4, 2, 3, 1, 8, 7, 5]]]))\n",
      "(4040000, ((8, 4, 2, 8, 2, 3, 1, 3, 1, 4), [[[5, 8, 1, 0, 9, 2, 3, 6, 4, 7], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(4050000, ((8, 4, 3, 5, 4, 2, 2, 3, 1, 4), [[[4, 2, 3, 5, 6, 8, 1, 0, 9, 7], [0, 2, 8, 7, 5, 9, 4, 6, 3, 1]], [[8, 1, 0, 9, 7, 4, 2, 3, 5, 6], [0, 2, 8, 7, 5, 9, 4, 6, 3, 1]], [[0, 9, 7, 4, 2, 3, 5, 6, 8, 1], [0, 2, 8, 7, 5, 9, 4, 6, 3, 1]], [[3, 5, 6, 8, 1, 0, 9, 7, 4, 2], [0, 2, 8, 7, 5, 9, 4, 6, 3, 1]]]))\n",
      "(4060000, ((8, 3, 3, 2, 6, 4, 2, 3, 1, 4), [[[5, 7, 8, 1, 0, 9, 2, 3, 4, 6], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(4070000, ((8, 2, 6, 2, 6, 1, 3, 3, 1, 4), [[[5, 3, 8, 6, 0, 2, 9, 7, 4, 1], [0, 2, 4, 1, 8, 7, 5, 3, 9, 6]]]))\n",
      "(4080000, ((8, 2, 2, 3, 7, 2, 4, 3, 1, 4), [[[0, 9, 2, 3, 4, 6, 5, 7, 8, 1], [0, 2, 5, 9, 4, 7, 6, 8, 3, 1]]]))\n",
      "(4090000, ((8, 2, 2, 4, 6, 1, 5, 3, 1, 4), [[[1, 5, 3, 8, 4, 2, 9, 7, 6, 0], [0, 1, 4, 2, 7, 5, 3, 9, 8, 6]]]))\n",
      "(4100000, ((8, 2, 6, 2, 2, 1, 7, 3, 1, 4), [[[6, 7, 3, 0, 9, 4, 5, 2, 1, 8], [0, 4, 6, 9, 7, 8, 2, 1, 5, 3]]]))\n",
      "(4110000, ((8, 6, 2, 4, 3, 1, 2, 5, 1, 4), [[[4, 6, 5, 8, 1, 0, 9, 2, 3, 7], [0, 2, 5, 7, 6, 8, 9, 4, 3, 1]]]))\n",
      "(4120000, ((8, 2, 4, 3, 3, 4, 2, 5, 1, 4), [[[8, 3, 0, 2, 1, 9, 5, 4, 6, 7], [0, 4, 7, 9, 8, 2, 1, 5, 6, 3]]]))\n",
      "(4130000, ((8, 5, 1, 4, 2, 2, 4, 5, 1, 4), [[[4, 1, 6, 8, 0, 9, 7, 3, 2, 5], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(4140000, ((8, 3, 1, 2, 2, 4, 6, 5, 1, 4), [[[0, 9, 2, 3, 7, 4, 6, 5, 8, 1], [0, 2, 5, 7, 6, 8, 9, 4, 3, 1]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(4150000, ((8, 2, 4, 2, 3, 3, 2, 7, 1, 4), [[[2, 1, 9, 5, 4, 6, 7, 8, 3, 0], [0, 4, 7, 9, 8, 2, 1, 5, 6, 3]]]))\n",
      "(4160000, ((8, 8, 4, 6, 1, 1, 1, 1, 2, 4), [[[4, 5, 7, 3, 2, 0, 1, 9, 8, 6], [0, 1, 3, 5, 6, 7, 8, 4, 9, 2]], [[5, 7, 3, 2, 0, 1, 9, 8, 6, 4], [0, 1, 3, 5, 6, 7, 8, 4, 9, 2]]]))\n",
      "(4170000, ((8, 6, 1, 3, 8, 2, 1, 1, 2, 4), [[[9, 6, 7, 4, 2, 8, 5, 0, 3, 1], [0, 9, 8, 4, 2, 7, 3, 1, 6, 5]]]))\n",
      "(4180000, ((8, 2, 5, 1, 8, 4, 1, 1, 2, 4), [[[1, 3, 2, 4, 6, 5, 8, 0, 9, 7], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[7, 1, 3, 2, 4, 6, 5, 8, 0, 9], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(4190000, ((8, 2, 4, 5, 1, 8, 1, 1, 2, 4), [[[2, 9, 7, 4, 5, 6, 8, 3, 1, 0], [0, 2, 4, 6, 9, 8, 7, 5, 3, 1]], [[0, 2, 9, 7, 4, 5, 6, 8, 3, 1], [0, 2, 4, 6, 9, 8, 7, 5, 3, 1]]]))\n",
      "(4200000, ((8, 8, 2, 1, 5, 2, 3, 1, 2, 4), [[[4, 8, 0, 9, 7, 3, 1, 6, 5, 2], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]]]))\n",
      "(4210000, ((8, 4, 2, 1, 7, 4, 3, 1, 2, 4), [[[8, 6, 4, 3, 5, 7, 2, 1, 0, 9], [0, 2, 8, 4, 5, 6, 7, 3, 9, 1]]]))\n",
      "(4220000, ((8, 6, 6, 1, 1, 2, 5, 1, 2, 4), [[[3, 2, 5, 1, 6, 4, 8, 0, 9, 7], [0, 1, 7, 4, 9, 3, 5, 8, 6, 2]], [[9, 7, 3, 2, 5, 1, 6, 4, 8, 0], [0, 1, 7, 4, 9, 3, 5, 8, 6, 2]]]))\n",
      "(4230000, ((8, 2, 3, 1, 6, 4, 5, 1, 2, 4), [[[2, 1, 8, 7, 3, 0, 9, 4, 6, 5], [0, 4, 8, 2, 1, 5, 7, 9, 6, 3]]]))\n",
      "(4240000, ((8, 4, 3, 1, 2, 4, 7, 1, 2, 4), [[[1, 0, 9, 8, 4, 5, 3, 6, 7, 2], [0, 2, 4, 6, 8, 5, 7, 3, 9, 1]]]))\n",
      "(4250000, ((8, 2, 6, 3, 7, 1, 1, 2, 2, 4), [[[2, 1, 8, 6, 3, 0, 9, 5, 4, 7], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(4260000, ((8, 1, 1, 6, 8, 3, 1, 2, 2, 4), [[[0, 9, 7, 4, 3, 5, 1, 6, 2, 8], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(4270000, ((8, 2, 2, 3, 5, 7, 1, 2, 2, 4), [[[6, 5, 7, 8, 1, 0, 9, 2, 3, 4], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(4280000, ((8, 5, 7, 2, 1, 3, 2, 2, 2, 4), [[[5, 6, 8, 0, 9, 7, 4, 2, 1, 3], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]]]))\n",
      "(4290000, ((8, 5, 3, 2, 3, 5, 2, 2, 2, 4), [[[8, 3, 0, 2, 1, 9, 5, 4, 6, 7], [0, 4, 7, 9, 8, 2, 1, 5, 6, 3]]]))\n",
      "(4300000, ((8, 8, 1, 5, 2, 1, 3, 2, 2, 4), [[[3, 5, 6, 4, 7, 8, 1, 0, 9, 2], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(4310000, ((8, 8, 1, 1, 4, 3, 3, 2, 2, 4), [[[3, 0, 2, 1, 9, 7, 4, 6, 5, 8], [0, 5, 9, 8, 7, 6, 2, 1, 4, 3]]]))\n",
      "(4320000, ((8, 4, 7, 3, 1, 1, 4, 2, 2, 4), [[[3, 7, 5, 4, 6, 8, 2, 0, 1, 9], [0, 1, 3, 5, 6, 7, 8, 4, 9, 2]]]))\n",
      "(4330000, ((8, 3, 5, 2, 3, 3, 4, 2, 2, 4), [[[1, 0, 9, 8, 6, 4, 3, 5, 7, 2], [0, 2, 4, 5, 8, 7, 6, 3, 9, 1]], [[2, 1, 0, 9, 8, 6, 4, 3, 5, 7], [0, 2, 4, 5, 8, 7, 6, 3, 9, 1]]]))\n",
      "(4340000, ((8, 1, 3, 3, 1, 8, 4, 2, 2, 4), [[[9, 7, 6, 0, 1, 5, 3, 8, 4, 2], [0, 1, 4, 2, 7, 5, 3, 9, 8, 6]]]))\n",
      "(4350000, ((8, 1, 3, 4, 4, 3, 5, 2, 2, 4), [[[2, 0, 1, 9, 3, 7, 6, 5, 4, 8], [0, 1, 3, 5, 7, 8, 6, 4, 9, 2]]]))\n",
      "(4360000, ((8, 3, 1, 3, 5, 2, 6, 2, 2, 4), [[[7, 5, 1, 8, 4, 2, 9, 6, 0, 3], [0, 3, 9, 4, 2, 8, 5, 1, 7, 6]], [[5, 1, 8, 4, 2, 9, 6, 0, 3, 7], [0, 3, 9, 4, 2, 8, 5, 1, 7, 6]]]))\n",
      "(4370000, ((8, 2, 5, 1, 4, 1, 7, 2, 2, 4), [[[3, 0, 2, 1, 9, 5, 4, 6, 7, 8], [0, 4, 7, 9, 8, 2, 1, 5, 6, 3]]]))\n",
      "(4380000, ((8, 1, 1, 4, 3, 3, 8, 2, 2, 4), [[[8, 3, 0, 2, 1, 9, 7, 4, 6, 5], [0, 5, 9, 8, 7, 6, 2, 1, 4, 3]]]))\n",
      "(4390000, ((8, 1, 7, 2, 6, 2, 1, 3, 2, 4), [[[7, 4, 2, 3, 5, 6, 8, 1, 0, 9], [0, 2, 5, 4, 9, 8, 7, 6, 3, 1]], [[6, 8, 1, 0, 9, 7, 4, 2, 3, 5], [0, 2, 5, 4, 9, 8, 7, 6, 3, 1]]]))\n",
      "(4400000, ((8, 2, 2, 8, 1, 5, 1, 3, 2, 4), [[[4, 6, 8, 1, 0, 9, 7, 2, 3, 5], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(4410000, ((8, 8, 1, 3, 2, 2, 3, 3, 2, 4), [[[9, 2, 3, 6, 5, 4, 7, 8, 1, 0], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(4420000, ((8, 6, 2, 1, 1, 6, 3, 3, 2, 4), [[[6, 2, 8, 0, 9, 7, 4, 3, 5, 1], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(4430000, ((8, 2, 1, 1, 6, 4, 5, 3, 2, 4), [[[0, 1, 9, 3, 7, 6, 5, 4, 8, 2], [0, 1, 3, 5, 7, 8, 6, 4, 9, 2]]]))\n",
      "(4440000, ((8, 1, 3, 8, 4, 1, 1, 4, 2, 4), [[[8, 1, 0, 9, 2, 7, 5, 4, 6, 3], [0, 2, 4, 9, 8, 7, 6, 5, 3, 1]]]))\n",
      "(4450000, ((8, 4, 6, 1, 1, 5, 1, 4, 2, 4), [[[7, 6, 5, 4, 8, 2, 0, 1, 9, 3], [0, 1, 3, 5, 7, 8, 6, 4, 9, 2]]]))\n",
      "(4460000, ((8, 3, 5, 2, 5, 1, 2, 4, 2, 4), [[[1, 6, 4, 3, 2, 8, 0, 9, 7, 5], [0, 1, 7, 4, 9, 3, 6, 8, 5, 2]]]))\n",
      "(4470000, ((8, 3, 1, 5, 3, 4, 2, 4, 2, 4), [[[9, 5, 6, 3, 1, 8, 7, 4, 0, 2], [0, 2, 5, 8, 3, 1, 6, 7, 9, 4]]]))\n",
      "(4480000, ((8, 2, 4, 5, 3, 1, 3, 4, 2, 4), [[[7, 5, 1, 2, 9, 4, 0, 3, 8, 6], [0, 3, 6, 5, 1, 2, 7, 9, 8, 4]], [[4, 0, 3, 8, 6, 7, 5, 1, 2, 9], [0, 3, 6, 5, 1, 2, 7, 9, 8, 4]]]))\n",
      "(4490000, ((8, 2, 3, 1, 2, 7, 3, 4, 2, 4), [[[6, 5, 2, 1, 8, 7, 3, 0, 9, 4], [0, 4, 8, 2, 1, 5, 9, 7, 6, 3]]]))\n",
      "(4500000, ((8, 5, 1, 3, 1, 4, 4, 4, 2, 4), [[[9, 7, 5, 3, 6, 4, 8, 2, 0, 1], [0, 1, 3, 7, 6, 8, 5, 4, 9, 2]]]))\n",
      "(4510000, ((8, 2, 2, 1, 5, 3, 5, 4, 2, 4), [[[9, 4, 0, 3, 2, 8, 6, 7, 5, 1], [0, 5, 1, 8, 9, 7, 3, 2, 6, 4]]]))\n",
      "(4520000, ((8, 2, 3, 1, 4, 1, 7, 4, 2, 4), [[[1, 0, 9, 2, 7, 6, 4, 3, 5, 8], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(4530000, ((8, 1, 7, 2, 4, 2, 1, 5, 2, 4), [[[0, 3, 1, 9, 5, 2, 8, 7, 6, 4], [0, 9, 6, 5, 2, 7, 3, 1, 8, 4]], [[2, 8, 7, 6, 4, 0, 3, 1, 9, 5], [0, 9, 6, 5, 2, 7, 3, 1, 8, 4]]]))\n",
      "(4540000, ((8, 4, 2, 1, 1, 8, 1, 5, 2, 4), [[[6, 2, 8, 0, 9, 7, 4, 3, 5, 1], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(4550000, ((8, 4, 4, 1, 1, 2, 5, 5, 2, 4), [[[2, 9, 7, 4, 5, 6, 8, 3, 1, 0], [0, 2, 4, 6, 9, 8, 7, 5, 3, 1]], [[0, 2, 9, 7, 4, 5, 6, 8, 3, 1], [0, 2, 4, 6, 9, 8, 7, 5, 3, 1]]]))\n",
      "(4560000, ((8, 1, 1, 6, 6, 1, 1, 6, 2, 4), [[[1, 0, 9, 3, 2, 5, 4, 6, 7, 8], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(4570000, ((8, 1, 7, 2, 3, 1, 2, 6, 2, 4), [[[3, 1, 6, 4, 8, 0, 9, 7, 2, 5], [0, 1, 7, 6, 8, 5, 4, 9, 3, 2]]]))\n",
      "(4580000, ((8, 1, 3, 3, 1, 6, 2, 6, 2, 4), [[[3, 1, 8, 6, 4, 7, 2, 0, 9, 5], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(4590000, ((8, 4, 3, 1, 3, 1, 4, 6, 2, 4), [[[4, 6, 5, 7, 8, 1, 0, 9, 3, 2], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(4600000, ((8, 2, 1, 3, 3, 1, 6, 6, 2, 4), [[[5, 2, 1, 8, 7, 3, 0, 9, 4, 6], [0, 4, 8, 2, 1, 5, 9, 7, 6, 3]]]))\n",
      "(4610000, ((8, 2, 2, 5, 1, 4, 1, 7, 2, 4), [[[5, 3, 2, 8, 0, 9, 7, 4, 1, 6], [0, 1, 5, 4, 9, 3, 6, 8, 7, 2]]]))\n",
      "(4620000, ((8, 2, 6, 1, 3, 1, 1, 8, 2, 4), [[[3, 1, 9, 6, 5, 4, 0, 2, 8, 7], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]], [[0, 2, 8, 7, 3, 1, 9, 6, 5, 4], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]]]))\n",
      "(4630000, ((8, 1, 1, 6, 1, 3, 2, 8, 2, 4), [[[8, 1, 0, 9, 2, 7, 4, 6, 3, 5], [0, 2, 5, 7, 6, 8, 9, 4, 3, 1]]]))\n",
      "(4640000, ((8, 2, 1, 1, 3, 1, 6, 8, 2, 4), [[[7, 4, 1, 5, 3, 8, 6, 0, 2, 9], [0, 2, 4, 1, 8, 7, 5, 3, 9, 6]]]))\n",
      "(4650000, ((8, 2, 4, 6, 5, 1, 2, 1, 3, 4), [[[9, 7, 3, 6, 4, 5, 8, 2, 0, 1], [0, 1, 3, 5, 7, 6, 8, 4, 9, 2]]]))\n",
      "(4660000, ((8, 6, 6, 1, 1, 4, 2, 1, 3, 4), [[[7, 2, 4, 5, 3, 6, 1, 8, 0, 9], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]]]))\n",
      "(4670000, ((8, 1, 1, 4, 6, 6, 2, 1, 3, 4), [[[6, 5, 0, 3, 2, 8, 7, 4, 1, 9], [0, 8, 6, 3, 2, 9, 4, 1, 7, 5]], [[0, 3, 2, 8, 7, 4, 1, 9, 6, 5], [0, 8, 6, 3, 2, 9, 4, 1, 7, 5]]]))\n",
      "(4680000, ((8, 4, 2, 7, 1, 2, 4, 1, 3, 4), [[[6, 5, 8, 1, 0, 9, 2, 3, 7, 4], [0, 2, 5, 7, 6, 8, 9, 4, 3, 1]]]))\n",
      "(4690000, ((8, 2, 4, 4, 1, 5, 4, 1, 3, 4), [[[9, 7, 3, 2, 4, 5, 6, 8, 1, 0], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]]]))\n",
      "(4700000, ((8, 3, 1, 2, 6, 2, 6, 1, 3, 4), [[[0, 9, 5, 3, 1, 8, 4, 6, 7, 2], [0, 5, 6, 3, 1, 4, 7, 9, 8, 2]]]))\n",
      "(4710000, ((8, 2, 6, 4, 4, 1, 1, 3, 3, 4), [[[4, 6, 8, 2, 0, 1, 9, 3, 7, 5], [0, 1, 3, 5, 6, 7, 8, 4, 9, 2]]]))\n",
      "(4720000, ((8, 2, 3, 3, 6, 2, 2, 3, 3, 4), [[[4, 2, 3, 6, 5, 8, 1, 0, 9, 7], [0, 2, 8, 6, 7, 5, 9, 4, 3, 1]], [[8, 1, 0, 9, 7, 4, 2, 3, 6, 5], [0, 2, 8, 6, 7, 5, 9, 4, 3, 1]]]))\n",
      "(4730000, ((8, 4, 4, 2, 4, 1, 3, 3, 3, 4), [[[7, 8, 1, 0, 9, 3, 2, 4, 6, 5], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(4740000, ((8, 2, 2, 2, 1, 7, 4, 3, 3, 4), [[[4, 6, 7, 8, 1, 0, 9, 2, 3, 5], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]], [[9, 2, 3, 5, 4, 6, 7, 8, 1, 0], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]]]))\n",
      "(4750000, ((8, 4, 2, 2, 5, 1, 2, 5, 3, 4), [[[2, 1, 9, 5, 4, 6, 7, 8, 3, 0], [0, 4, 7, 9, 8, 2, 1, 5, 6, 3]]]))\n",
      "(4760000, ((8, 2, 3, 3, 2, 2, 4, 5, 3, 4), [[[1, 8, 6, 4, 5, 7, 2, 0, 9, 3], [0, 8, 5, 3, 1, 4, 7, 9, 6, 2]], [[7, 2, 0, 9, 3, 1, 8, 6, 4, 5], [0, 8, 5, 3, 1, 4, 7, 9, 6, 2]]]))\n",
      "(4770000, ((8, 2, 2, 1, 3, 2, 4, 7, 3, 4), [[[4, 5, 1, 6, 8, 0, 9, 7, 3, 2], [0, 1, 8, 7, 4, 9, 3, 6, 5, 2]]]))\n",
      "(4780000, ((8, 4, 3, 1, 8, 2, 1, 1, 4, 4), [[[1, 6, 2, 5, 3, 4, 8, 0, 9, 7], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]]]))\n",
      "(4790000, ((8, 4, 2, 5, 1, 6, 1, 1, 4, 4), [[[4, 5, 6, 7, 8, 1, 0, 9, 2, 3], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(4800000, ((8, 2, 8, 1, 3, 2, 3, 1, 4, 4), [[[3, 2, 4, 5, 1, 6, 8, 0, 9, 7], [0, 1, 8, 9, 3, 4, 7, 6, 5, 2]], [[4, 5, 1, 6, 8, 0, 9, 7, 3, 2], [0, 1, 8, 9, 3, 4, 7, 6, 5, 2]]]))\n",
      "(4810000, ((8, 2, 2, 3, 3, 6, 3, 1, 4, 4), [[[1, 0, 9, 3, 2, 5, 4, 6, 7, 8], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(4820000, ((8, 2, 2, 1, 1, 8, 5, 1, 4, 4), [[[6, 8, 0, 9, 7, 3, 1, 4, 5, 2], [0, 1, 5, 6, 7, 8, 4, 9, 3, 2]]]))\n",
      "(4830000, ((8, 1, 7, 2, 6, 1, 1, 2, 4, 4), [[[1, 9, 6, 4, 5, 7, 8, 3, 0, 2], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]], [[0, 2, 1, 9, 6, 4, 5, 7, 8, 3], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]]]))\n",
      "(4840000, ((8, 4, 3, 3, 2, 5, 1, 2, 4, 4), [[[6, 5, 2, 1, 8, 7, 3, 0, 9, 4], [0, 4, 8, 2, 1, 5, 9, 7, 6, 3]]]))\n",
      "(4850000, ((8, 3, 3, 2, 7, 1, 2, 2, 4, 4), [[[8, 3, 0, 2, 1, 9, 7, 4, 5, 6], [0, 4, 6, 9, 8, 7, 5, 2, 1, 3]], [[6, 8, 3, 0, 2, 1, 9, 7, 4, 5], [0, 4, 6, 9, 8, 7, 5, 2, 1, 3]]]))\n",
      "(4860000, ((8, 3, 5, 2, 1, 5, 2, 2, 4, 4), [[[8, 1, 0, 9, 2, 7, 4, 6, 3, 5], [0, 2, 5, 7, 6, 8, 9, 4, 3, 1]]]))\n",
      "(4870000, ((8, 2, 3, 5, 4, 1, 3, 2, 4, 4), [[[3, 5, 4, 6, 7, 8, 1, 0, 9, 2], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]], [[1, 0, 9, 2, 3, 5, 4, 6, 7, 8], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]]]))\n",
      "(4880000, ((8, 2, 7, 3, 1, 1, 4, 2, 4, 4), [[[2, 3, 6, 5, 8, 1, 0, 9, 7, 4], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(4890000, ((8, 2, 5, 1, 1, 5, 4, 2, 4, 4), [[[6, 4, 7, 5, 8, 1, 0, 9, 2, 3], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(4900000, ((8, 1, 1, 2, 2, 7, 5, 2, 4, 4), [[[7, 2, 3, 5, 4, 6, 8, 1, 0, 9], [0, 2, 4, 7, 6, 5, 8, 9, 3, 1]], [[3, 5, 4, 6, 8, 1, 0, 9, 7, 2], [0, 2, 4, 7, 6, 5, 8, 9, 3, 1]]]))\n",
      "(4910000, ((8, 2, 2, 1, 3, 3, 7, 2, 4, 4), [[[3, 1, 8, 6, 5, 4, 7, 2, 0, 9], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(4920000, ((8, 4, 3, 1, 6, 2, 1, 3, 4, 4), [[[1, 0, 9, 2, 3, 4, 6, 5, 7, 8], [0, 2, 5, 9, 4, 7, 6, 8, 3, 1]]]))\n",
      "(4930000, ((8, 2, 4, 6, 1, 1, 3, 3, 4, 4), [[[5, 2, 9, 7, 6, 0, 3, 8, 4, 1], [0, 3, 7, 5, 2, 4, 1, 9, 8, 6]], [[2, 9, 7, 6, 0, 3, 8, 4, 1, 5], [0, 3, 7, 5, 2, 4, 1, 9, 8, 6]]]))\n",
      "(4940000, ((8, 2, 2, 3, 3, 2, 5, 3, 4, 4), [[[4, 8, 0, 9, 7, 3, 1, 6, 5, 2], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]]]))\n",
      "(4950000, ((8, 2, 4, 5, 1, 3, 1, 4, 4, 4), [[[6, 3, 1, 8, 5, 4, 0, 2, 9, 7], [0, 2, 5, 7, 8, 3, 1, 6, 9, 4]], [[3, 1, 8, 5, 4, 0, 2, 9, 7, 6], [0, 2, 5, 7, 8, 3, 1, 6, 9, 4]]]))\n",
      "(4960000, ((8, 3, 3, 2, 5, 1, 2, 4, 4, 4), [[[4, 1, 6, 2, 8, 0, 9, 7, 3, 5], [0, 1, 5, 6, 8, 7, 4, 9, 3, 2]]]))\n",
      "(4970000, ((8, 8, 2, 1, 1, 1, 3, 4, 4, 4), [[[6, 4, 5, 8, 1, 0, 9, 2, 3, 7], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(4980000, ((8, 2, 1, 1, 7, 1, 4, 4, 4, 4), [[[5, 2, 1, 8, 7, 3, 0, 9, 4, 6], [0, 4, 8, 2, 1, 5, 9, 7, 6, 3]]]))\n",
      "(4990000, ((8, 2, 1, 3, 1, 3, 6, 4, 4, 4), [[[6, 4, 5, 7, 8, 1, 0, 9, 2, 3], [0, 2, 4, 9, 8, 5, 6, 7, 3, 1]]]))\n",
      "(5000000, ((8, 2, 2, 1, 5, 4, 1, 5, 4, 4), [[[4, 6, 5, 7, 8, 1, 0, 9, 2, 3], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(5010000, ((8, 2, 4, 1, 5, 1, 1, 6, 4, 4), [[[2, 1, 9, 7, 3, 0, 8, 4, 5, 6], [0, 4, 9, 6, 8, 7, 5, 2, 1, 3]], [[3, 0, 8, 4, 5, 6, 2, 1, 9, 7], [0, 4, 9, 6, 8, 7, 5, 2, 1, 3]]]))\n",
      "(5020000, ((8, 1, 1, 1, 5, 4, 2, 6, 4, 4), [[[8, 5, 6, 7, 3, 1, 9, 4, 0, 2], [0, 2, 5, 3, 1, 6, 9, 7, 8, 4]], [[3, 1, 9, 4, 0, 2, 8, 5, 6, 7], [0, 2, 5, 3, 1, 6, 9, 7, 8, 4]]]))\n",
      "(5030000, ((8, 4, 2, 4, 1, 1, 1, 7, 4, 4), [[[6, 5, 7, 3, 2, 0, 1, 9, 8, 4], [0, 1, 3, 5, 8, 6, 7, 4, 9, 2]], [[5, 7, 3, 2, 0, 1, 9, 8, 4, 6], [0, 1, 3, 5, 8, 6, 7, 4, 9, 2]]]))\n",
      "(5040000, ((8, 1, 3, 1, 3, 2, 2, 8, 4, 4), [[[1, 8, 4, 6, 5, 7, 3, 0, 9, 2], [0, 5, 9, 7, 8, 6, 2, 1, 4, 3]]]))\n",
      "(5050000, ((8, 2, 2, 6, 5, 1, 2, 1, 5, 4), [[[7, 2, 3, 5, 6, 4, 8, 1, 0, 9], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n",
      "(5060000, ((8, 2, 4, 1, 5, 4, 2, 1, 5, 4), [[[6, 5, 8, 1, 0, 9, 2, 3, 7, 4], [0, 2, 5, 7, 6, 8, 9, 4, 3, 1]]]))\n",
      "(5070000, ((8, 2, 2, 5, 3, 2, 4, 1, 5, 4), [[[3, 6, 4, 5, 8, 1, 0, 9, 7, 2], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]], [[7, 2, 3, 6, 4, 5, 8, 1, 0, 9], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(5080000, ((8, 2, 2, 2, 4, 1, 7, 1, 5, 4), [[[9, 6, 5, 4, 0, 2, 8, 7, 3, 1], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]], [[8, 7, 3, 1, 9, 6, 5, 4, 0, 2], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]]]))\n",
      "(5090000, ((8, 3, 3, 2, 2, 4, 2, 3, 5, 4), [[[8, 1, 0, 9, 7, 2, 3, 4, 5, 6], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]], [[0, 9, 7, 2, 3, 4, 5, 6, 8, 1], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]]]))\n",
      "(5100000, ((8, 4, 4, 2, 1, 1, 2, 5, 5, 4), [[[9, 7, 4, 5, 6, 8, 3, 1, 0, 2], [0, 2, 4, 6, 9, 8, 7, 5, 3, 1]], [[2, 9, 7, 4, 5, 6, 8, 3, 1, 0], [0, 2, 4, 6, 9, 8, 7, 5, 3, 1]]]))\n",
      "(5110000, ((8, 6, 2, 5, 1, 2, 1, 1, 6, 4), [[[0, 9, 2, 7, 6, 4, 3, 5, 8, 1], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(5120000, ((8, 6, 2, 2, 1, 5, 1, 1, 6, 4), [[[1, 9, 7, 3, 0, 8, 4, 5, 6, 2], [0, 4, 9, 6, 8, 7, 5, 2, 1, 3]], [[0, 8, 4, 5, 6, 2, 1, 9, 7, 3], [0, 4, 9, 6, 8, 7, 5, 2, 1, 3]]]))\n",
      "(5130000, ((8, 2, 1, 5, 2, 4, 3, 1, 6, 4), [[[2, 3, 4, 5, 6, 8, 1, 0, 9, 7], [0, 2, 5, 8, 9, 4, 6, 7, 3, 1]], [[0, 9, 7, 2, 3, 4, 5, 6, 8, 1], [0, 2, 5, 8, 9, 4, 6, 7, 3, 1]]]))\n",
      "(5140000, ((8, 2, 4, 5, 3, 1, 1, 2, 6, 4), [[[3, 1, 8, 4, 2, 9, 6, 5, 0, 7], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(5150000, ((8, 2, 3, 1, 2, 7, 1, 2, 6, 4), [[[2, 0, 9, 5, 3, 1, 8, 4, 6, 7], [0, 5, 6, 3, 1, 4, 9, 7, 8, 2]]]))\n",
      "(5160000, ((8, 5, 1, 3, 1, 4, 2, 2, 6, 4), [[[9, 8, 5, 4, 6, 7, 3, 2, 0, 1], [0, 1, 3, 5, 6, 8, 7, 4, 9, 2]], [[8, 5, 4, 6, 7, 3, 2, 0, 1, 9], [0, 1, 3, 5, 6, 8, 7, 4, 9, 2]]]))\n",
      "(5170000, ((8, 2, 2, 1, 5, 3, 3, 2, 6, 4), [[[0, 3, 2, 9, 4, 1, 8, 6, 7, 5], [0, 8, 9, 7, 4, 1, 6, 3, 2, 5]]]))\n",
      "(5180000, ((8, 2, 3, 1, 4, 1, 5, 2, 6, 4), [[[8, 1, 0, 9, 3, 2, 5, 4, 6, 7], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(5190000, ((8, 2, 6, 1, 3, 2, 1, 3, 6, 4), [[[0, 1, 3, 8, 6, 7, 4, 2, 9, 5], [0, 1, 3, 6, 4, 2, 8, 9, 7, 5]]]))\n",
      "(5200000, ((8, 1, 1, 2, 4, 2, 5, 3, 6, 4), [[[9, 7, 1, 6, 3, 2, 5, 4, 8, 0], [0, 1, 4, 9, 3, 5, 8, 7, 6, 2]], [[2, 5, 4, 8, 0, 9, 7, 1, 6, 3], [0, 1, 4, 9, 3, 5, 8, 7, 6, 2]]]))\n",
      "(5210000, ((8, 2, 1, 5, 3, 1, 2, 4, 6, 4), [[[1, 8, 4, 5, 7, 3, 0, 9, 6, 2], [0, 8, 5, 2, 1, 4, 9, 7, 6, 3]]]))\n",
      "(5220000, ((8, 3, 1, 1, 3, 2, 4, 4, 6, 4), [[[7, 5, 0, 3, 2, 9, 4, 1, 8, 6], [0, 8, 9, 7, 4, 1, 6, 3, 2, 5]]]))\n",
      "(5230000, ((8, 1, 3, 4, 2, 1, 1, 6, 6, 4), [[[7, 1, 3, 2, 5, 6, 4, 8, 0, 9], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[9, 7, 1, 3, 2, 5, 6, 4, 8, 0], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(5240000, ((8, 2, 2, 1, 1, 3, 1, 8, 6, 4), [[[8, 4, 6, 7, 2, 0, 9, 5, 3, 1], [0, 5, 6, 3, 1, 4, 9, 7, 8, 2]]]))\n",
      "(5250000, ((8, 2, 2, 5, 1, 4, 2, 1, 7, 4), [[[3, 5, 4, 6, 8, 1, 0, 9, 7, 2], [0, 2, 4, 7, 6, 5, 8, 9, 3, 1]], [[4, 6, 8, 1, 0, 9, 7, 2, 3, 5], [0, 2, 4, 7, 6, 5, 8, 9, 3, 1]]]))\n",
      "(5260000, ((8, 2, 2, 4, 2, 3, 1, 3, 7, 4), [[[8, 4, 5, 6, 2, 1, 9, 7, 3, 0], [0, 4, 9, 6, 7, 8, 5, 2, 1, 3]]]))\n",
      "(5270000, ((8, 2, 2, 7, 1, 2, 1, 1, 8, 4), [[[5, 2, 1, 8, 7, 3, 0, 9, 4, 6], [0, 4, 8, 2, 1, 5, 7, 9, 6, 3]]]))\n",
      "(5280000, ((8, 1, 1, 2, 4, 4, 3, 1, 8, 4), [[[8, 4, 2, 9, 6, 5, 0, 7, 3, 1], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]], [[5, 0, 7, 3, 1, 8, 4, 2, 9, 6], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(5290000, ((8, 1, 5, 4, 1, 1, 2, 2, 8, 4), [[[2, 3, 4, 6, 5, 7, 8, 1, 0, 9], [0, 2, 5, 9, 4, 7, 6, 8, 3, 1]]]))\n",
      "(5300000, ((8, 3, 1, 4, 1, 1, 4, 2, 8, 4), [[[8, 1, 0, 9, 2, 7, 4, 6, 3, 5], [0, 2, 5, 7, 6, 8, 9, 4, 3, 1]]]))\n",
      "(5310000, ((8, 2, 2, 1, 1, 2, 5, 3, 8, 4), [[[4, 6, 5, 7, 8, 1, 0, 9, 2, 3], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(5320000, ((8, 2, 1, 1, 2, 4, 1, 5, 8, 4), [[[0, 1, 9, 7, 3, 5, 4, 6, 8, 2], [0, 1, 3, 6, 9, 5, 8, 7, 4, 2]], [[2, 0, 1, 9, 7, 3, 5, 4, 6, 8], [0, 1, 3, 6, 9, 5, 8, 7, 4, 2]]]))\n",
      "(5330000, ((8, 2, 2, 4, 4, 8, 1, 1, 1, 5), [[[8, 1, 0, 9, 7, 6, 2, 3, 4, 5], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]]]))\n",
      "(5340000, ((8, 2, 4, 6, 6, 1, 1, 2, 1, 5), [[[5, 7, 8, 1, 0, 9, 2, 3, 6, 4], [0, 2, 4, 9, 8, 5, 6, 7, 3, 1]]]))\n",
      "(5350000, ((8, 3, 3, 8, 2, 2, 2, 2, 1, 5), [[[3, 0, 9, 5, 4, 7, 2, 1, 8, 6], [0, 5, 7, 8, 9, 6, 2, 1, 4, 3]]]))\n",
      "(5360000, ((8, 4, 5, 1, 4, 4, 2, 2, 1, 5), [[[8, 0, 9, 7, 1, 3, 2, 4, 6, 5], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[5, 8, 0, 9, 7, 1, 3, 2, 4, 6], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(5370000, ((8, 1, 3, 2, 4, 8, 2, 2, 1, 5), [[[4, 3, 5, 8, 1, 0, 9, 2, 7, 6], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(5380000, ((8, 8, 1, 1, 4, 2, 4, 2, 1, 5), [[[1, 0, 9, 7, 2, 3, 5, 4, 6, 8], [0, 2, 4, 7, 6, 5, 8, 9, 3, 1]], [[9, 7, 2, 3, 5, 4, 6, 8, 1, 0], [0, 2, 4, 7, 6, 5, 8, 9, 3, 1]]]))\n",
      "(5390000, ((8, 2, 3, 1, 4, 6, 4, 2, 1, 5), [[[6, 1, 8, 0, 9, 7, 2, 4, 5, 3], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(5400000, ((8, 2, 2, 5, 1, 4, 6, 2, 1, 5), [[[2, 9, 5, 6, 3, 1, 8, 7, 4, 0], [0, 2, 5, 8, 3, 1, 6, 7, 9, 4]], [[1, 8, 7, 4, 0, 2, 9, 5, 6, 3], [0, 2, 5, 8, 3, 1, 6, 7, 9, 4]]]))\n",
      "(5410000, ((8, 2, 8, 2, 2, 4, 1, 3, 1, 5), [[[6, 5, 4, 7, 2, 0, 9, 3, 1, 8], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(5420000, ((8, 2, 4, 2, 4, 5, 1, 4, 1, 5), [[[5, 4, 3, 1, 6, 8, 0, 9, 7, 2], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]], [[0, 9, 7, 2, 5, 4, 3, 1, 6, 8], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(5430000, ((8, 6, 3, 1, 2, 4, 2, 4, 1, 5), [[[6, 4, 5, 8, 2, 0, 1, 9, 7, 3], [0, 1, 3, 5, 6, 8, 7, 4, 9, 2]]]))\n",
      "(5440000, ((8, 2, 2, 8, 1, 1, 4, 4, 1, 5), [[[8, 0, 9, 7, 4, 3, 1, 6, 5, 2], [0, 1, 4, 6, 8, 5, 7, 3, 9, 2]], [[7, 4, 3, 1, 6, 5, 2, 8, 0, 9], [0, 1, 4, 6, 8, 5, 7, 3, 9, 2]]]))\n",
      "(5450000, ((8, 4, 2, 3, 1, 2, 6, 4, 1, 5), [[[2, 3, 6, 5, 8, 1, 0, 9, 7, 4], [0, 2, 8, 6, 7, 5, 9, 4, 3, 1]], [[1, 0, 9, 7, 4, 2, 3, 6, 5, 8], [0, 2, 8, 6, 7, 5, 9, 4, 3, 1]]]))\n",
      "(5460000, ((8, 4, 2, 4, 2, 3, 1, 6, 1, 5), [[[4, 3, 1, 2, 6, 8, 0, 9, 7, 5], [0, 1, 7, 4, 6, 5, 3, 9, 8, 2]], [[5, 4, 3, 1, 2, 6, 8, 0, 9, 7], [0, 1, 7, 4, 6, 5, 3, 9, 8, 2]]]))\n",
      "(5470000, ((8, 2, 2, 6, 2, 1, 3, 6, 1, 5), [[[0, 9, 7, 4, 1, 6, 3, 2, 5, 8], [0, 1, 8, 6, 4, 9, 3, 5, 7, 2]]]))\n",
      "(5480000, ((8, 5, 1, 2, 2, 2, 2, 8, 1, 5), [[[4, 6, 5, 8, 3, 0, 2, 1, 9, 7], [0, 5, 9, 8, 7, 6, 2, 1, 4, 3]]]))\n",
      "(5490000, ((8, 2, 2, 4, 6, 2, 3, 1, 3, 5), [[[4, 2, 9, 6, 5, 0, 7, 3, 1, 8], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(5500000, ((8, 4, 7, 1, 2, 2, 2, 2, 3, 5), [[[4, 6, 8, 2, 0, 1, 9, 7, 3, 5], [0, 1, 3, 6, 9, 5, 8, 7, 4, 2]], [[5, 4, 6, 8, 2, 0, 1, 9, 7, 3], [0, 1, 3, 6, 9, 5, 8, 7, 4, 2]]]))\n",
      "(5510000, ((8, 1, 1, 2, 8, 4, 2, 2, 3, 5), [[[2, 1, 3, 5, 6, 8, 0, 9, 7, 4], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]]]))\n",
      "(5520000, ((8, 4, 1, 3, 4, 2, 4, 2, 3, 5), [[[6, 5, 7, 8, 1, 0, 9, 2, 3, 4], [0, 2, 5, 9, 4, 7, 6, 8, 3, 1]]]))\n",
      "(5530000, ((8, 2, 2, 2, 4, 1, 7, 2, 3, 5), [[[4, 7, 8, 1, 0, 9, 2, 3, 5, 6], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(5540000, ((8, 6, 1, 3, 2, 2, 2, 4, 3, 5), [[[7, 8, 1, 0, 9, 2, 3, 6, 5, 4], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(5550000, ((8, 1, 1, 2, 6, 2, 4, 4, 3, 5), [[[4, 8, 0, 9, 7, 3, 2, 5, 1, 6], [0, 1, 7, 4, 9, 3, 5, 8, 6, 2]], [[1, 6, 4, 8, 0, 9, 7, 3, 2, 5], [0, 1, 7, 4, 9, 3, 5, 8, 6, 2]]]))\n",
      "(5560000, ((8, 2, 2, 4, 1, 1, 4, 6, 3, 5), [[[8, 7, 3, 0, 9, 4, 6, 5, 2, 1], [0, 4, 8, 2, 1, 5, 7, 9, 6, 3]]]))\n",
      "(5570000, ((8, 2, 2, 2, 2, 7, 1, 2, 5, 5), [[[2, 7, 6, 4, 3, 5, 8, 1, 0, 9], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(5580000, ((8, 4, 4, 2, 1, 1, 4, 2, 5, 5), [[[9, 5, 3, 1, 8, 6, 4, 7, 2, 0], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(5590000, ((8, 4, 1, 1, 4, 2, 2, 4, 5, 5), [[[8, 0, 9, 7, 1, 3, 2, 4, 6, 5], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[5, 8, 0, 9, 7, 1, 3, 2, 4, 6], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(5600000, ((8, 4, 3, 1, 2, 2, 2, 2, 7, 5), [[[9, 2, 3, 7, 4, 6, 5, 8, 1, 0], [0, 2, 5, 7, 6, 8, 9, 4, 3, 1]]]))\n",
      "(5610000, ((8, 2, 2, 6, 8, 1, 1, 1, 1, 6), [[[7, 8, 1, 0, 9, 2, 3, 6, 4, 5], [0, 2, 4, 9, 8, 5, 6, 7, 3, 1]]]))\n",
      "(5620000, ((8, 4, 7, 1, 4, 2, 2, 1, 1, 6), [[[9, 2, 3, 7, 6, 5, 4, 8, 1, 0], [0, 2, 5, 7, 8, 6, 4, 9, 3, 1]], [[5, 4, 8, 1, 0, 9, 2, 3, 7, 6], [0, 2, 5, 7, 8, 6, 4, 9, 3, 1]]]))\n",
      "(5630000, ((8, 1, 3, 6, 4, 4, 2, 1, 1, 6), [[[7, 5, 3, 1, 6, 4, 2, 8, 0, 9], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]]]))\n",
      "(5640000, ((8, 6, 4, 2, 4, 1, 3, 1, 1, 6), [[[1, 8, 7, 4, 0, 2, 9, 5, 6, 3], [0, 2, 5, 8, 3, 1, 6, 7, 9, 4]]]))\n",
      "(5650000, ((8, 4, 3, 1, 6, 2, 4, 1, 1, 6), [[[7, 5, 4, 3, 2, 1, 6, 8, 0, 9], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]], [[1, 6, 8, 0, 9, 7, 5, 4, 3, 2], [0, 1, 8, 7, 4, 9, 3, 5, 6, 2]]]))\n",
      "(5660000, ((8, 4, 2, 6, 2, 1, 5, 1, 1, 6), [[[0, 1, 3, 8, 6, 7, 4, 2, 9, 5], [0, 1, 3, 6, 4, 2, 8, 9, 7, 5]]]))\n",
      "(5670000, ((8, 1, 3, 2, 2, 6, 6, 1, 1, 6), [[[7, 4, 2, 1, 3, 5, 6, 8, 0, 9], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]]]))\n",
      "(5680000, ((8, 2, 8, 4, 1, 1, 2, 3, 1, 6), [[[6, 4, 3, 5, 7, 2, 1, 0, 9, 8], [0, 2, 8, 4, 5, 6, 7, 3, 9, 1]]]))\n",
      "(5690000, ((8, 3, 3, 4, 2, 4, 2, 3, 1, 6), [[[1, 5, 3, 8, 6, 0, 2, 9, 7, 4], [0, 2, 4, 1, 8, 7, 5, 3, 9, 6]]]))\n",
      "(5700000, ((8, 2, 4, 5, 1, 2, 4, 3, 1, 6), [[[1, 9, 5, 4, 6, 7, 8, 3, 0, 2], [0, 5, 7, 9, 8, 6, 2, 1, 4, 3]]]))\n",
      "(5710000, ((8, 2, 2, 1, 5, 2, 6, 3, 1, 6), [[[7, 4, 3, 5, 1, 6, 2, 8, 0, 9], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(5720000, ((8, 1, 1, 4, 6, 2, 2, 5, 1, 6), [[[5, 6, 8, 1, 0, 9, 7, 4, 2, 3], [0, 2, 8, 5, 9, 4, 6, 7, 3, 1]]]))\n",
      "(5730000, ((8, 2, 2, 2, 1, 3, 6, 5, 1, 6), [[[5, 8, 0, 9, 7, 3, 2, 4, 1, 6], [0, 1, 7, 6, 8, 4, 9, 3, 5, 2]], [[2, 4, 1, 6, 5, 8, 0, 9, 7, 3], [0, 1, 7, 6, 8, 4, 9, 3, 5, 2]]]))\n",
      "(5740000, ((8, 6, 6, 3, 1, 2, 1, 1, 2, 6), [[[6, 2, 8, 0, 9, 7, 4, 3, 5, 1], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(5750000, ((8, 6, 5, 1, 2, 4, 1, 1, 2, 6), [[[5, 2, 8, 0, 9, 7, 4, 3, 1, 6], [0, 1, 4, 6, 8, 5, 7, 3, 9, 2]], [[0, 9, 7, 4, 3, 1, 6, 5, 2, 8], [0, 1, 4, 6, 8, 5, 7, 3, 9, 2]]]))\n",
      "(5760000, ((8, 2, 4, 2, 3, 7, 1, 1, 2, 6), [[[4, 5, 7, 3, 0, 9, 6, 2, 1, 8], [0, 8, 5, 2, 1, 4, 9, 7, 6, 3]]]))\n",
      "(5770000, ((8, 2, 6, 4, 1, 3, 3, 1, 2, 6), [[[0, 8, 4, 5, 6, 2, 1, 9, 7, 3], [0, 4, 9, 6, 7, 8, 5, 2, 1, 3]]]))\n",
      "(5780000, ((8, 8, 1, 1, 2, 2, 5, 1, 2, 6), [[[0, 1, 9, 7, 3, 5, 4, 6, 8, 2], [0, 1, 3, 6, 9, 5, 8, 7, 4, 2]], [[2, 0, 1, 9, 7, 3, 5, 4, 6, 8], [0, 1, 3, 6, 9, 5, 8, 7, 4, 2]]]))\n",
      "(5790000, ((8, 2, 2, 2, 1, 5, 7, 1, 2, 6), [[[6, 4, 5, 8, 2, 0, 1, 9, 7, 3], [0, 1, 3, 5, 6, 8, 7, 4, 9, 2]]]))\n",
      "(5800000, ((8, 4, 5, 3, 2, 3, 1, 2, 2, 6), [[[8, 1, 0, 9, 3, 2, 5, 4, 6, 7], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(5810000, ((8, 3, 3, 2, 2, 7, 1, 2, 2, 6), [[[5, 1, 6, 2, 4, 8, 0, 9, 7, 3], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]], [[2, 4, 8, 0, 9, 7, 3, 5, 1, 6], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]]]))\n",
      "(5820000, ((8, 3, 7, 2, 1, 3, 2, 2, 2, 6), [[[1, 6, 5, 3, 2, 8, 0, 9, 7, 4], [0, 1, 5, 4, 9, 3, 6, 8, 7, 2]]]))\n",
      "(5830000, ((8, 1, 1, 3, 5, 6, 2, 2, 2, 6), [[[5, 6, 2, 1, 9, 7, 3, 0, 8, 4], [0, 4, 9, 6, 8, 7, 5, 2, 1, 3]], [[9, 7, 3, 0, 8, 4, 5, 6, 2, 1], [0, 4, 9, 6, 8, 7, 5, 2, 1, 3]]]))\n",
      "(5840000, ((8, 4, 3, 3, 2, 3, 3, 2, 2, 6), [[[6, 5, 3, 2, 8, 0, 9, 7, 4, 1], [0, 1, 5, 4, 9, 3, 6, 8, 7, 2]]]))\n",
      "(5850000, ((8, 2, 1, 3, 7, 1, 4, 2, 2, 6), [[[4, 1, 5, 2, 9, 7, 6, 0, 3, 8], [0, 3, 7, 5, 2, 4, 1, 9, 8, 6]], [[1, 5, 2, 9, 7, 6, 0, 3, 8, 4], [0, 3, 7, 5, 2, 4, 1, 9, 8, 6]]]))\n",
      "(5860000, ((8, 4, 5, 1, 2, 1, 5, 2, 2, 6), [[[1, 6, 2, 8, 0, 9, 7, 4, 3, 5], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(5870000, ((8, 3, 3, 1, 3, 2, 6, 2, 2, 6), [[[9, 7, 4, 1, 5, 3, 8, 6, 0, 2], [0, 2, 4, 1, 8, 7, 5, 3, 9, 6]]]))\n",
      "(5880000, ((8, 6, 6, 2, 1, 1, 1, 3, 2, 6), [[[4, 5, 7, 3, 0, 9, 6, 2, 1, 8], [0, 8, 5, 2, 1, 4, 9, 7, 6, 3]]]))\n",
      "(5890000, ((8, 6, 1, 3, 2, 4, 1, 3, 2, 6), [[[8, 6, 7, 5, 1, 9, 4, 0, 3, 2], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(5900000, ((8, 2, 1, 5, 4, 2, 3, 3, 2, 6), [[[6, 3, 2, 5, 4, 8, 0, 9, 7, 1], [0, 1, 4, 9, 3, 5, 8, 7, 6, 2]]]))\n",
      "(5910000, ((8, 2, 6, 5, 1, 1, 1, 4, 2, 6), [[[9, 4, 0, 2, 8, 5, 6, 7, 3, 1], [0, 2, 5, 3, 1, 8, 6, 9, 7, 4]]]))\n",
      "(5920000, ((8, 1, 1, 2, 8, 3, 1, 4, 2, 6), [[[7, 6, 0, 2, 8, 5, 1, 4, 3, 9], [0, 2, 4, 3, 7, 5, 1, 9, 8, 6]]]))\n",
      "(5930000, ((8, 4, 3, 3, 1, 3, 2, 4, 2, 6), [[[7, 6, 0, 1, 5, 3, 8, 4, 2, 9], [0, 1, 4, 2, 7, 5, 3, 9, 8, 6]]]))\n",
      "(5940000, ((8, 2, 3, 1, 6, 1, 3, 4, 2, 6), [[[3, 1, 9, 6, 7, 4, 2, 8, 5, 0], [0, 9, 8, 4, 2, 7, 3, 1, 6, 5]]]))\n",
      "(5950000, ((8, 3, 1, 2, 1, 5, 4, 4, 2, 6), [[[2, 0, 1, 9, 3, 7, 5, 4, 6, 8], [0, 1, 3, 5, 6, 7, 8, 4, 9, 2]]]))\n",
      "(5960000, ((8, 2, 6, 2, 3, 1, 1, 5, 2, 6), [[[1, 5, 3, 8, 6, 0, 2, 9, 7, 4], [0, 2, 4, 1, 8, 7, 5, 3, 9, 6]]]))\n",
      "(5970000, ((8, 2, 1, 3, 4, 2, 3, 5, 2, 6), [[[2, 1, 9, 7, 3, 0, 8, 4, 5, 6], [0, 4, 9, 6, 7, 8, 5, 2, 1, 3]]]))\n",
      "(5980000, ((8, 2, 1, 1, 4, 5, 1, 6, 2, 6), [[[1, 6, 2, 8, 0, 9, 7, 3, 5, 4], [0, 1, 5, 6, 8, 7, 4, 9, 3, 2]]]))\n",
      "(5990000, ((8, 3, 1, 2, 2, 3, 3, 6, 2, 6), [[[0, 9, 7, 4, 3, 5, 1, 6, 2, 8], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(6000000, ((8, 2, 4, 2, 1, 1, 3, 7, 2, 6), [[[8, 4, 2, 9, 6, 0, 3, 7, 5, 1], [0, 3, 9, 4, 2, 8, 5, 1, 7, 6]], [[4, 2, 9, 6, 0, 3, 7, 5, 1, 8], [0, 3, 9, 4, 2, 8, 5, 1, 7, 6]]]))\n",
      "(6010000, ((8, 1, 1, 2, 1, 1, 6, 8, 2, 6), [[[4, 7, 2, 0, 9, 6, 5, 3, 1, 8], [0, 5, 9, 7, 3, 1, 4, 6, 8, 2]]]))\n",
      "(6020000, ((8, 5, 1, 4, 4, 2, 2, 1, 3, 6), [[[1, 8, 6, 4, 7, 2, 0, 9, 5, 3], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(6030000, ((8, 2, 2, 3, 1, 8, 2, 1, 3, 6), [[[7, 2, 4, 5, 3, 6, 1, 8, 0, 9], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(6040000, ((8, 2, 1, 3, 4, 4, 4, 1, 3, 6), [[[4, 2, 3, 6, 5, 8, 1, 0, 9, 7], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]], [[8, 1, 0, 9, 7, 4, 2, 3, 6, 5], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(6050000, ((8, 2, 2, 2, 2, 7, 1, 3, 3, 6), [[[3, 9, 7, 6, 0, 2, 8, 5, 1, 4], [0, 2, 4, 3, 7, 5, 1, 9, 8, 6]]]))\n",
      "(6060000, ((8, 4, 2, 4, 1, 1, 4, 3, 3, 6), [[[4, 6, 5, 8, 1, 0, 9, 2, 3, 7], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(6070000, ((8, 2, 1, 1, 2, 6, 2, 5, 3, 6), [[[6, 2, 3, 4, 5, 8, 1, 0, 9, 7], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]], [[8, 1, 0, 9, 7, 6, 2, 3, 4, 5], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]]]))\n",
      "(6080000, ((8, 2, 6, 1, 5, 2, 1, 1, 4, 6), [[[5, 0, 3, 2, 9, 4, 1, 8, 6, 7], [0, 8, 9, 7, 4, 1, 6, 3, 2, 5]]]))\n",
      "(6090000, ((8, 4, 6, 2, 1, 1, 3, 1, 4, 6), [[[5, 7, 8, 1, 0, 9, 2, 3, 4, 6], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(6100000, ((8, 3, 1, 4, 2, 2, 5, 1, 4, 6), [[[0, 3, 1, 9, 5, 2, 8, 7, 6, 4], [0, 9, 6, 5, 2, 7, 3, 1, 8, 4]], [[2, 8, 7, 6, 4, 0, 3, 1, 9, 5], [0, 9, 6, 5, 2, 7, 3, 1, 8, 4]]]))\n",
      "(6110000, ((8, 4, 6, 1, 1, 3, 1, 2, 4, 6), [[[1, 3, 9, 5, 2, 6, 0, 4, 8, 7], [0, 4, 9, 7, 1, 3, 5, 2, 8, 6]], [[0, 4, 8, 7, 1, 3, 9, 5, 2, 6], [0, 4, 9, 7, 1, 3, 5, 2, 8, 6]]]))\n",
      "(6120000, ((8, 1, 1, 8, 3, 1, 2, 2, 4, 6), [[[2, 3, 7, 4, 6, 5, 8, 1, 0, 9], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(6130000, ((8, 1, 1, 2, 3, 7, 2, 2, 4, 6), [[[0, 2, 1, 9, 5, 4, 6, 7, 8, 3], [0, 4, 2, 1, 5, 7, 9, 8, 6, 3]]]))\n",
      "(6140000, ((8, 2, 3, 1, 5, 1, 4, 2, 4, 6), [[[4, 1, 5, 2, 9, 7, 6, 0, 3, 8], [0, 3, 7, 5, 2, 4, 1, 9, 8, 6]], [[1, 5, 2, 9, 7, 6, 0, 3, 8, 4], [0, 3, 7, 5, 2, 4, 1, 9, 8, 6]]]))\n",
      "(6150000, ((8, 1, 1, 1, 5, 2, 6, 2, 4, 6), [[[9, 8, 6, 4, 5, 7, 3, 2, 0, 1], [0, 1, 3, 5, 6, 7, 8, 4, 9, 2]], [[8, 6, 4, 5, 7, 3, 2, 0, 1, 9], [0, 1, 3, 5, 6, 7, 8, 4, 9, 2]]]))\n",
      "(6160000, ((8, 2, 2, 3, 3, 4, 1, 3, 4, 6), [[[0, 9, 2, 7, 4, 6, 3, 5, 8, 1], [0, 2, 5, 7, 6, 8, 9, 4, 3, 1]]]))\n",
      "(6170000, ((8, 3, 1, 4, 4, 1, 1, 4, 4, 6), [[[8, 2, 0, 1, 9, 7, 3, 6, 4, 5], [0, 1, 3, 5, 6, 8, 7, 4, 9, 2]]]))\n",
      "(6180000, ((8, 3, 1, 3, 1, 4, 2, 4, 4, 6), [[[7, 5, 0, 3, 2, 9, 4, 1, 8, 6], [0, 8, 9, 7, 4, 1, 6, 3, 2, 5]]]))\n",
      "(6190000, ((8, 2, 1, 1, 1, 1, 8, 4, 4, 6), [[[6, 7, 5, 1, 2, 9, 4, 0, 3, 8], [0, 3, 6, 5, 1, 2, 7, 9, 8, 4]], [[9, 4, 0, 3, 8, 6, 7, 5, 1, 2], [0, 3, 6, 5, 1, 2, 7, 9, 8, 4]]]))\n",
      "(6200000, ((8, 3, 3, 1, 1, 2, 2, 6, 4, 6), [[[2, 4, 6, 5, 7, 8, 1, 0, 9, 3], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(6210000, ((8, 4, 2, 2, 2, 5, 1, 1, 5, 6), [[[2, 5, 9, 8, 1, 4, 6, 0, 3, 7], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]], [[0, 3, 7, 2, 5, 9, 8, 1, 4, 6], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]]]))\n",
      "(6220000, ((8, 6, 2, 2, 1, 1, 4, 1, 5, 6), [[[7, 4, 0, 3, 2, 9, 5, 1, 8, 6], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(6230000, ((8, 1, 1, 2, 4, 4, 2, 3, 5, 6), [[[3, 6, 4, 5, 8, 2, 0, 1, 9, 7], [0, 1, 3, 5, 6, 8, 7, 4, 9, 2]]]))\n",
      "(6240000, ((8, 6, 2, 1, 1, 4, 1, 1, 6, 6), [[[7, 6, 5, 4, 8, 1, 0, 9, 2, 3], [0, 2, 5, 7, 8, 6, 4, 9, 3, 1]]]))\n",
      "(6250000, ((8, 3, 1, 6, 2, 1, 1, 2, 6, 6), [[[6, 2, 1, 9, 7, 3, 0, 8, 4, 5], [0, 4, 9, 6, 7, 8, 5, 2, 1, 3]]]))\n",
      "(6260000, ((8, 1, 5, 2, 1, 3, 2, 2, 6, 6), [[[4, 7, 2, 0, 9, 6, 5, 3, 1, 8], [0, 5, 9, 7, 3, 1, 4, 6, 8, 2]]]))\n",
      "(6270000, ((8, 4, 1, 1, 1, 1, 6, 2, 6, 6), [[[6, 7, 5, 1, 2, 9, 4, 0, 3, 8], [0, 3, 6, 5, 1, 2, 7, 9, 8, 4]], [[9, 4, 0, 3, 8, 6, 7, 5, 1, 2], [0, 3, 6, 5, 1, 2, 7, 9, 8, 4]]]))\n",
      "(6280000, ((8, 3, 3, 2, 1, 1, 2, 4, 6, 6), [[[0, 8, 4, 5, 6, 7, 2, 1, 9, 3], [0, 4, 6, 9, 7, 8, 5, 2, 1, 3]]]))\n",
      "(6290000, ((8, 4, 4, 2, 2, 1, 1, 1, 7, 6), [[[3, 9, 7, 6, 0, 2, 8, 5, 1, 4], [0, 2, 4, 3, 7, 5, 1, 9, 8, 6]]]))\n",
      "(6300000, ((8, 2, 5, 1, 2, 2, 1, 1, 8, 6), [[[2, 3, 5, 4, 6, 8, 1, 0, 9, 7], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(6310000, ((8, 1, 1, 2, 1, 5, 2, 2, 8, 6), [[[7, 8, 1, 0, 9, 3, 2, 5, 4, 6], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(6320000, ((8, 4, 4, 2, 4, 4, 1, 1, 1, 7), [[[6, 5, 4, 7, 2, 0, 9, 3, 1, 8], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(6330000, ((8, 8, 4, 2, 1, 1, 2, 2, 1, 7), [[[2, 5, 3, 4, 8, 0, 9, 7, 1, 6], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]]]))\n",
      "(6340000, ((8, 6, 1, 3, 2, 4, 2, 2, 1, 7), [[[5, 0, 3, 1, 9, 7, 4, 2, 8, 6], [0, 9, 6, 4, 2, 3, 1, 8, 7, 5]]]))\n",
      "(6350000, ((8, 2, 4, 2, 5, 1, 4, 2, 1, 7), [[[2, 5, 6, 4, 8, 0, 9, 7, 1, 3], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[3, 2, 5, 6, 4, 8, 0, 9, 7, 1], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(6360000, ((8, 4, 1, 3, 2, 2, 6, 2, 1, 7), [[[9, 5, 4, 6, 7, 8, 3, 0, 2, 1], [0, 4, 7, 9, 8, 2, 1, 5, 6, 3]]]))\n",
      "(6370000, ((8, 4, 2, 2, 2, 5, 1, 4, 1, 7), [[[5, 1, 6, 4, 8, 0, 9, 7, 3, 2], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]], [[0, 9, 7, 3, 2, 5, 1, 6, 4, 8], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]]]))\n",
      "(6380000, ((8, 2, 2, 4, 2, 3, 3, 4, 1, 7), [[[0, 9, 7, 3, 1, 4, 5, 2, 6, 8], [0, 1, 5, 6, 7, 8, 4, 9, 3, 2]]]))\n",
      "(6390000, ((8, 2, 1, 5, 2, 2, 2, 6, 1, 7), [[[5, 3, 8, 6, 0, 2, 9, 7, 4, 1], [0, 2, 4, 1, 8, 7, 5, 3, 9, 6]]]))\n",
      "(6400000, ((8, 2, 2, 2, 2, 2, 7, 1, 3, 7), [[[4, 2, 9, 6, 5, 0, 7, 3, 1, 8], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(6410000, ((8, 2, 2, 1, 5, 4, 2, 2, 3, 7), [[[1, 3, 2, 5, 6, 8, 0, 9, 7, 4], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]], [[8, 0, 9, 7, 4, 1, 3, 2, 5, 6], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]], [[4, 1, 3, 2, 5, 6, 8, 0, 9, 7], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]], [[6, 8, 0, 9, 7, 4, 1, 3, 2, 5], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]]]))\n",
      "(6420000, ((8, 2, 2, 6, 2, 1, 1, 4, 3, 7), [[[6, 7, 8, 1, 0, 9, 2, 3, 5, 4], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]], [[2, 3, 5, 4, 6, 7, 8, 1, 0, 9], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]]]))\n",
      "(6430000, ((8, 2, 2, 2, 4, 4, 1, 1, 5, 7), [[[8, 5, 7, 3, 2, 9, 6, 4, 0, 1], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(6440000, ((8, 1, 1, 2, 2, 2, 2, 6, 5, 7), [[[1, 9, 5, 6, 4, 7, 8, 3, 0, 2], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]], [[7, 8, 3, 0, 2, 1, 9, 5, 6, 4], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]]]))\n",
      "(6450000, ((8, 2, 6, 5, 1, 2, 2, 1, 1, 8), [[[1, 9, 5, 4, 6, 7, 8, 3, 0, 2], [0, 5, 7, 9, 8, 6, 2, 1, 4, 3]]]))\n",
      "(6460000, ((8, 4, 2, 4, 1, 5, 2, 1, 1, 8), [[[7, 2, 3, 5, 6, 4, 8, 1, 0, 9], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n",
      "(6470000, ((8, 4, 1, 1, 6, 2, 4, 1, 1, 8), [[[4, 1, 6, 5, 3, 2, 8, 0, 9, 7], [0, 1, 5, 4, 9, 3, 6, 8, 7, 2]], [[2, 8, 0, 9, 7, 4, 1, 6, 5, 3], [0, 1, 5, 4, 9, 3, 6, 8, 7, 2]]]))\n",
      "(6480000, ((8, 1, 1, 4, 2, 2, 8, 1, 1, 8), [[[6, 5, 8, 3, 0, 2, 1, 9, 7, 4], [0, 5, 9, 8, 7, 6, 2, 1, 4, 3]]]))\n",
      "(6490000, ((8, 1, 1, 4, 4, 4, 2, 3, 1, 8), [[[9, 4, 0, 3, 2, 8, 6, 7, 5, 1], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(6500000, ((8, 2, 6, 1, 1, 2, 2, 5, 1, 8), [[[2, 4, 8, 0, 9, 7, 5, 1, 6, 3], [0, 1, 4, 9, 3, 5, 8, 6, 7, 2]], [[3, 2, 4, 8, 0, 9, 7, 5, 1, 6], [0, 1, 4, 9, 3, 5, 8, 6, 7, 2]]]))\n",
      "(6510000, ((8, 2, 7, 3, 2, 2, 1, 1, 2, 8), [[[0, 2, 8, 5, 6, 7, 3, 1, 9, 4], [0, 2, 5, 3, 1, 8, 6, 9, 7, 4]]]))\n",
      "(6520000, ((8, 4, 2, 3, 1, 6, 1, 1, 2, 8), [[[7, 6, 5, 4, 8, 1, 0, 9, 2, 3], [0, 2, 5, 7, 8, 6, 4, 9, 3, 1]]]))\n",
      "(6530000, ((8, 2, 4, 2, 1, 5, 3, 1, 2, 8), [[[3, 1, 8, 5, 4, 0, 2, 9, 7, 6], [0, 2, 5, 7, 8, 3, 1, 6, 9, 4]], [[1, 8, 5, 4, 0, 2, 9, 7, 6, 3], [0, 2, 5, 7, 8, 3, 1, 6, 9, 4]]]))\n",
      "(6540000, ((8, 2, 5, 3, 4, 1, 1, 2, 2, 8), [[[9, 7, 2, 5, 4, 3, 1, 6, 8, 0], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]], [[1, 6, 8, 0, 9, 7, 2, 5, 4, 3], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(6550000, ((8, 3, 7, 2, 1, 1, 2, 2, 2, 8), [[[6, 4, 7, 8, 3, 0, 2, 1, 9, 5], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]], [[0, 2, 1, 9, 5, 6, 4, 7, 8, 3], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]]]))\n",
      "(6560000, ((8, 1, 3, 1, 5, 4, 2, 2, 2, 8), [[[3, 4, 5, 6, 7, 8, 1, 0, 9, 2], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(6570000, ((8, 2, 1, 1, 4, 5, 3, 2, 2, 8), [[[5, 0, 1, 3, 8, 6, 7, 4, 2, 9], [0, 1, 3, 6, 4, 2, 8, 9, 7, 5]]]))\n",
      "(6580000, ((8, 3, 1, 2, 2, 3, 5, 2, 2, 8), [[[2, 0, 1, 9, 3, 7, 6, 5, 4, 8], [0, 1, 3, 5, 7, 8, 6, 4, 9, 2]]]))\n",
      "(6590000, ((8, 2, 1, 5, 4, 2, 1, 3, 2, 8), [[[2, 3, 5, 6, 4, 8, 1, 0, 9, 7], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(6600000, ((8, 4, 4, 3, 1, 1, 1, 4, 2, 8), [[[2, 1, 9, 7, 3, 0, 8, 4, 5, 6], [0, 4, 9, 6, 8, 7, 5, 2, 1, 3]], [[3, 0, 8, 4, 5, 6, 2, 1, 9, 7], [0, 4, 9, 6, 8, 7, 5, 2, 1, 3]]]))\n",
      "(6610000, ((8, 1, 7, 1, 1, 2, 2, 4, 2, 8), [[[8, 4, 1, 5, 2, 9, 7, 6, 0, 3], [0, 3, 7, 5, 2, 4, 1, 9, 8, 6]], [[4, 1, 5, 2, 9, 7, 6, 0, 3, 8], [0, 3, 7, 5, 2, 4, 1, 9, 8, 6]]]))\n",
      "(6620000, ((8, 1, 3, 1, 1, 4, 4, 4, 2, 8), [[[9, 8, 6, 4, 5, 7, 3, 2, 0, 1], [0, 1, 3, 5, 6, 7, 8, 4, 9, 2]], [[8, 6, 4, 5, 7, 3, 2, 0, 1, 9], [0, 1, 3, 5, 6, 7, 8, 4, 9, 2]]]))\n",
      "(6630000, ((8, 2, 1, 1, 6, 1, 1, 6, 2, 8), [[[0, 2, 9, 7, 4, 5, 6, 8, 3, 1], [0, 2, 4, 6, 9, 8, 7, 5, 3, 1]], [[1, 0, 2, 9, 7, 4, 5, 6, 8, 3], [0, 2, 4, 6, 9, 8, 7, 5, 3, 1]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(6640000, ((8, 1, 1, 3, 1, 2, 2, 8, 2, 8), [[[5, 1, 9, 4, 0, 3, 2, 8, 6, 7], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(6650000, ((8, 4, 1, 1, 4, 4, 2, 1, 3, 8), [[[0, 9, 7, 3, 1, 4, 5, 2, 6, 8], [0, 1, 5, 6, 7, 8, 4, 9, 3, 2]], [[4, 5, 2, 6, 8, 0, 9, 7, 3, 1], [0, 1, 5, 6, 7, 8, 4, 9, 3, 2]]]))\n",
      "(6660000, ((8, 2, 2, 2, 5, 1, 2, 3, 3, 8), [[[4, 6, 5, 8, 1, 0, 9, 2, 3, 7], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(6670000, ((8, 2, 3, 5, 2, 2, 1, 1, 4, 8), [[[2, 0, 9, 5, 3, 1, 8, 6, 4, 7], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]]]))\n",
      "(6680000, ((8, 2, 3, 1, 2, 2, 5, 1, 4, 8), [[[2, 3, 4, 5, 6, 8, 1, 0, 9, 7], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]], [[4, 5, 6, 8, 1, 0, 9, 7, 2, 3], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]]]))\n",
      "(6690000, ((8, 1, 5, 2, 3, 1, 2, 2, 4, 8), [[[3, 1, 6, 4, 8, 0, 9, 7, 2, 5], [0, 1, 7, 6, 8, 5, 4, 9, 3, 2]]]))\n",
      "(6700000, ((8, 5, 1, 1, 1, 2, 4, 2, 4, 8), [[[6, 5, 2, 1, 8, 7, 3, 0, 9, 4], [0, 4, 8, 2, 1, 5, 9, 7, 6, 3]]]))\n",
      "(6710000, ((8, 3, 3, 2, 2, 1, 1, 4, 4, 8), [[[1, 0, 9, 3, 2, 4, 6, 5, 7, 8], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(6720000, ((8, 2, 1, 3, 2, 1, 1, 6, 4, 8), [[[2, 0, 9, 5, 3, 1, 8, 4, 6, 7], [0, 5, 6, 3, 1, 4, 9, 7, 8, 2]]]))\n",
      "(6730000, ((8, 2, 2, 3, 1, 2, 2, 3, 5, 8), [[[6, 7, 5, 1, 9, 4, 0, 3, 2, 8], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(6740000, ((8, 3, 3, 2, 1, 1, 2, 2, 6, 8), [[[7, 6, 4, 0, 3, 1, 9, 5, 2, 8], [0, 9, 6, 5, 2, 7, 3, 1, 8, 4]]]))\n",
      "(6750000, ((8, 2, 4, 2, 2, 1, 1, 1, 7, 8), [[[6, 4, 8, 2, 0, 1, 9, 7, 5, 3], [0, 1, 3, 7, 6, 8, 5, 4, 9, 2]]]))\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list_visible//H_2_2_1_1_align_list_8_visible_9 written\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list//H_2_2_1_1_align_list_9 read\n",
      "2462460 configurations to search\n",
      "(10000, ((9, 2, 8, 4, 4, 2, 4, 1, 1, 1), [[[2, 0, 9, 5, 3, 1, 8, 6, 4, 7], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(20000, ((9, 2, 6, 4, 2, 2, 8, 1, 1, 1), [[[1, 0, 9, 2, 3, 6, 4, 5, 7, 8], [0, 2, 4, 9, 8, 5, 6, 7, 3, 1]]]))\n",
      "(30000, ((9, 7, 2, 2, 2, 8, 2, 2, 1, 1), [[[9, 6, 5, 0, 7, 3, 1, 8, 4, 2], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(40000, ((9, 3, 2, 2, 8, 2, 6, 2, 1, 1), [[[8, 6, 7, 5, 1, 9, 4, 0, 3, 2], [0, 5, 1, 8, 9, 7, 3, 2, 6, 4]]]))\n",
      "(50000, ((9, 4, 4, 2, 4, 6, 2, 3, 1, 1), [[[7, 6, 0, 2, 8, 5, 1, 4, 3, 9], [0, 2, 4, 3, 7, 5, 1, 9, 8, 6]]]))\n",
      "(60000, ((9, 3, 6, 4, 4, 2, 2, 4, 1, 1), [[[7, 3, 2, 9, 6, 4, 0, 1, 8, 5], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(70000, ((9, 3, 6, 2, 2, 2, 6, 4, 1, 1), [[[0, 9, 7, 2, 3, 4, 6, 5, 8, 1], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(80000, ((9, 4, 2, 2, 4, 2, 6, 5, 1, 1), [[[5, 4, 7, 2, 0, 9, 3, 1, 8, 6], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(90000, ((9, 2, 2, 2, 8, 2, 2, 7, 1, 1), [[[3, 0, 9, 2, 1, 8, 4, 6, 5, 7], [0, 5, 9, 7, 8, 6, 2, 1, 4, 3]]]))\n",
      "(100000, ((9, 8, 2, 2, 8, 2, 1, 1, 2, 1), [[[6, 5, 3, 1, 8, 4, 7, 2, 0, 9], [0, 5, 9, 7, 3, 1, 4, 6, 8, 2]]]))\n",
      "(110000, ((9, 4, 2, 6, 6, 2, 3, 1, 2, 1), [[[2, 9, 4, 1, 8, 6, 7, 5, 0, 3], [0, 8, 9, 7, 4, 1, 6, 3, 2, 5]]]))\n",
      "(120000, ((9, 4, 2, 2, 2, 8, 5, 1, 2, 1), [[[3, 2, 4, 5, 6, 8, 1, 0, 9, 7], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]]]))\n",
      "(130000, ((9, 8, 2, 4, 2, 5, 1, 2, 2, 1), [[[4, 6, 5, 8, 0, 9, 7, 1, 3, 2], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[2, 4, 6, 5, 8, 0, 9, 7, 1, 3], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(140000, ((9, 6, 7, 1, 4, 2, 2, 2, 2, 1), [[[2, 1, 0, 9, 8, 6, 5, 3, 4, 7], [0, 2, 4, 8, 5, 7, 6, 3, 9, 1]], [[7, 2, 1, 0, 9, 8, 6, 5, 3, 4], [0, 2, 4, 8, 5, 7, 6, 3, 9, 1]]]))\n",
      "(150000, ((9, 2, 4, 9, 1, 4, 2, 2, 2, 1), [[[5, 1, 6, 3, 2, 4, 8, 0, 9, 7], [0, 1, 4, 9, 3, 5, 8, 6, 7, 2]], [[7, 5, 1, 6, 3, 2, 4, 8, 0, 9], [0, 1, 4, 9, 3, 5, 8, 6, 7, 2]]]))\n",
      "(160000, ((9, 4, 8, 1, 1, 6, 2, 2, 2, 1), [[[0, 3, 1, 9, 7, 4, 2, 8, 6, 5], [0, 9, 6, 4, 2, 3, 1, 8, 7, 5]]]))\n",
      "(170000, ((9, 6, 1, 1, 4, 8, 2, 2, 2, 1), [[[9, 3, 0, 8, 4, 5, 6, 7, 2, 1], [0, 4, 6, 9, 7, 8, 5, 2, 1, 3]]]))\n",
      "(180000, ((9, 4, 2, 8, 3, 1, 4, 2, 2, 1), [[[0, 9, 3, 1, 8, 5, 6, 4, 7, 2], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]], [[5, 6, 4, 7, 2, 0, 9, 3, 1, 8], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]], [[3, 1, 8, 5, 6, 4, 7, 2, 0, 9], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]], [[4, 7, 2, 0, 9, 3, 1, 8, 5, 6], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]]]))\n",
      "(190000, ((9, 1, 3, 4, 8, 2, 4, 2, 2, 1), [[[3, 7, 1, 4, 8, 5, 2, 9, 6, 0], [0, 3, 9, 5, 2, 8, 7, 1, 4, 6]], [[2, 9, 6, 0, 3, 7, 1, 4, 8, 5], [0, 3, 9, 5, 2, 8, 7, 1, 4, 6]]]))\n",
      "(200000, ((9, 6, 3, 1, 2, 6, 4, 2, 2, 1), [[[4, 6, 7, 2, 0, 9, 5, 3, 1, 8], [0, 5, 6, 3, 1, 4, 7, 9, 8, 2]]]))\n",
      "(210000, ((9, 2, 4, 2, 4, 5, 5, 2, 2, 1), [[[0, 9, 7, 5, 3, 1, 6, 4, 2, 8], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]]]))\n",
      "(220000, ((9, 8, 1, 1, 2, 4, 6, 2, 2, 1), [[[0, 9, 2, 3, 4, 6, 5, 7, 8, 1], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(230000, ((9, 2, 4, 2, 5, 1, 8, 2, 2, 1), [[[5, 2, 1, 8, 6, 4, 3, 0, 9, 7], [0, 4, 7, 8, 2, 1, 5, 6, 9, 3]], [[4, 3, 0, 9, 7, 5, 2, 1, 8, 6], [0, 4, 7, 8, 2, 1, 5, 6, 9, 3]], [[7, 5, 2, 1, 8, 6, 4, 3, 0, 9], [0, 4, 7, 8, 2, 1, 5, 6, 9, 3]], [[6, 4, 3, 0, 9, 7, 5, 2, 1, 8], [0, 4, 7, 8, 2, 1, 5, 6, 9, 3]]]))\n",
      "(240000, ((9, 6, 6, 2, 4, 2, 1, 3, 2, 1), [[[3, 1, 8, 4, 6, 7, 2, 0, 9, 5], [0, 5, 6, 3, 1, 4, 7, 9, 8, 2]]]))\n",
      "(250000, ((9, 4, 2, 4, 4, 4, 3, 3, 2, 1), [[[4, 5, 6, 8, 3, 1, 0, 2, 9, 7], [0, 2, 4, 6, 9, 8, 7, 5, 3, 1]], [[7, 4, 5, 6, 8, 3, 1, 0, 2, 9], [0, 2, 4, 6, 9, 8, 7, 5, 3, 1]]]))\n",
      "(260000, ((9, 6, 2, 2, 6, 3, 1, 4, 2, 1), [[[7, 3, 0, 8, 4, 5, 6, 2, 1, 9], [0, 4, 9, 6, 7, 8, 5, 2, 1, 3]]]))\n",
      "(270000, ((9, 2, 5, 5, 4, 2, 2, 4, 2, 1), [[[7, 4, 1, 6, 5, 3, 2, 8, 0, 9], [0, 1, 5, 4, 9, 3, 6, 8, 7, 2]]]))\n",
      "(280000, ((9, 3, 1, 6, 4, 4, 2, 4, 2, 1), [[[8, 6, 7, 4, 0, 3, 2, 9, 5, 1], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(290000, ((9, 6, 4, 4, 2, 1, 3, 4, 2, 1), [[[5, 7, 8, 3, 0, 2, 1, 9, 6, 4], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]], [[6, 4, 5, 7, 8, 3, 0, 2, 1, 9], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]]]))\n",
      "(300000, ((9, 2, 3, 5, 4, 2, 4, 4, 2, 1), [[[8, 3, 0, 2, 1, 9, 5, 7, 6, 4], [0, 4, 9, 8, 7, 2, 1, 5, 6, 3]], [[6, 4, 8, 3, 0, 2, 1, 9, 5, 7], [0, 4, 9, 8, 7, 2, 1, 5, 6, 3]]]))\n",
      "(310000, ((9, 2, 2, 3, 1, 8, 4, 4, 2, 1), [[[0, 9, 7, 2, 3, 5, 6, 4, 8, 1], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(320000, ((9, 3, 1, 2, 4, 4, 6, 4, 2, 1), [[[1, 4, 6, 0, 3, 7, 2, 5, 9, 8], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]], [[5, 9, 8, 1, 4, 6, 0, 3, 7, 2], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]]]))\n",
      "(330000, ((9, 2, 6, 2, 4, 4, 1, 5, 2, 1), [[[7, 5, 4, 6, 8, 2, 0, 1, 9, 3], [0, 1, 3, 5, 6, 7, 8, 4, 9, 2]]]))\n",
      "(340000, ((9, 2, 2, 4, 4, 5, 1, 6, 2, 1), [[[2, 3, 5, 6, 8, 1, 0, 9, 7, 4], [0, 2, 8, 5, 9, 4, 6, 7, 3, 1]]]))\n",
      "(350000, ((9, 6, 3, 1, 2, 4, 2, 6, 2, 1), [[[6, 5, 8, 3, 0, 2, 1, 9, 7, 4], [0, 5, 9, 8, 7, 6, 2, 1, 4, 3]]]))\n",
      "(360000, ((9, 2, 2, 2, 7, 1, 4, 6, 2, 1), [[[0, 9, 7, 4, 1, 3, 2, 5, 6, 8], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]], [[3, 2, 5, 6, 8, 0, 9, 7, 4, 1], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]], [[1, 3, 2, 5, 6, 8, 0, 9, 7, 4], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]], [[8, 0, 9, 7, 4, 1, 3, 2, 5, 6], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]]]))\n",
      "(370000, ((9, 3, 3, 2, 2, 2, 6, 6, 2, 1), [[[0, 2, 9, 7, 6, 3, 1, 8, 5, 4], [0, 2, 5, 7, 8, 3, 1, 6, 9, 4]], [[2, 9, 7, 6, 3, 1, 8, 5, 4, 0], [0, 2, 5, 7, 8, 3, 1, 6, 9, 4]]]))\n",
      "(380000, ((9, 2, 6, 2, 2, 3, 1, 8, 2, 1), [[[4, 2, 8, 5, 0, 3, 1, 9, 6, 7], [0, 9, 8, 4, 2, 7, 3, 1, 6, 5]]]))\n",
      "(390000, ((9, 2, 4, 2, 4, 1, 3, 8, 2, 1), [[[6, 5, 8, 1, 0, 9, 7, 2, 3, 4], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(400000, ((9, 4, 4, 2, 8, 2, 2, 1, 3, 1), [[[2, 0, 9, 5, 3, 1, 8, 6, 4, 7], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(410000, ((9, 4, 2, 4, 2, 4, 6, 1, 3, 1), [[[1, 0, 9, 2, 3, 6, 4, 5, 7, 8], [0, 2, 4, 9, 8, 5, 6, 7, 3, 1]]]))\n",
      "(420000, ((9, 1, 2, 8, 4, 2, 4, 2, 3, 1), [[[9, 6, 5, 0, 7, 3, 1, 8, 4, 2], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(430000, ((9, 2, 2, 2, 6, 6, 2, 3, 3, 1), [[[2, 8, 6, 7, 5, 1, 9, 4, 0, 3], [0, 5, 1, 8, 9, 7, 3, 2, 6, 4]]]))\n",
      "(440000, ((9, 1, 2, 4, 4, 4, 4, 4, 3, 1), [[[6, 0, 2, 8, 5, 1, 4, 3, 9, 7], [0, 2, 4, 3, 7, 5, 1, 9, 8, 6]]]))\n",
      "(450000, ((9, 4, 2, 2, 2, 2, 4, 7, 3, 1), [[[5, 7, 3, 2, 9, 6, 4, 0, 1, 8], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(460000, ((9, 4, 8, 2, 2, 2, 3, 1, 4, 1), [[[5, 8, 1, 0, 9, 2, 3, 7, 4, 6], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(470000, ((9, 8, 2, 4, 4, 1, 1, 2, 4, 1), [[[6, 5, 8, 1, 0, 9, 7, 2, 3, 4], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(480000, ((9, 2, 7, 5, 2, 2, 2, 2, 4, 1), [[[3, 5, 8, 1, 0, 9, 2, 7, 6, 4], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(490000, ((9, 8, 1, 3, 2, 4, 2, 2, 4, 1), [[[0, 9, 2, 3, 4, 6, 5, 7, 8, 1], [0, 2, 5, 9, 4, 7, 6, 8, 3, 1]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(500000, ((9, 2, 1, 3, 6, 6, 2, 2, 4, 1), [[[5, 8, 1, 0, 9, 7, 4, 2, 3, 6], [0, 2, 8, 6, 7, 5, 9, 4, 3, 1]]]))\n",
      "(510000, ((9, 3, 7, 2, 2, 2, 4, 2, 4, 1), [[[9, 5, 3, 1, 8, 6, 4, 7, 2, 0], [0, 5, 6, 9, 7, 3, 1, 4, 8, 2]]]))\n",
      "(520000, ((9, 1, 3, 2, 6, 4, 4, 2, 4, 1), [[[2, 1, 9, 7, 3, 0, 8, 4, 5, 6], [0, 4, 9, 6, 7, 8, 5, 2, 1, 3]]]))\n",
      "(530000, ((9, 2, 3, 3, 4, 2, 6, 2, 4, 1), [[[0, 9, 2, 3, 4, 6, 5, 7, 8, 1], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(540000, ((9, 6, 6, 2, 2, 2, 1, 3, 4, 1), [[[5, 8, 1, 0, 9, 2, 3, 4, 6, 7], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]]]))\n",
      "(550000, ((9, 6, 4, 2, 4, 1, 1, 4, 4, 1), [[[0, 9, 2, 1, 8, 5, 4, 6, 7, 3], [0, 5, 7, 9, 8, 6, 2, 1, 4, 3]], [[1, 8, 5, 4, 6, 7, 3, 0, 9, 2], [0, 5, 7, 9, 8, 6, 2, 1, 4, 3]]]))\n",
      "(560000, ((9, 2, 4, 3, 5, 2, 2, 4, 4, 1), [[[1, 9, 4, 0, 2, 8, 5, 6, 7, 3], [0, 2, 5, 3, 1, 8, 6, 9, 7, 4]]]))\n",
      "(570000, ((9, 1, 1, 2, 4, 8, 2, 4, 4, 1), [[[2, 1, 9, 7, 3, 0, 8, 4, 5, 6], [0, 4, 9, 6, 7, 8, 5, 2, 1, 3]]]))\n",
      "(580000, ((9, 4, 2, 1, 1, 6, 4, 4, 4, 1), [[[2, 7, 4, 6, 3, 5, 8, 1, 0, 9], [0, 2, 5, 7, 6, 8, 9, 4, 3, 1]]]))\n",
      "(590000, ((9, 2, 2, 2, 2, 8, 1, 5, 4, 1), [[[7, 4, 2, 8, 5, 0, 3, 1, 9, 6], [0, 9, 8, 4, 2, 7, 3, 1, 6, 5]]]))\n",
      "(600000, ((9, 5, 1, 2, 2, 4, 2, 6, 4, 1), [[[0, 4, 8, 7, 1, 3, 9, 5, 2, 6], [0, 4, 9, 7, 1, 3, 5, 2, 8, 6]], [[9, 5, 2, 6, 0, 4, 8, 7, 1, 3], [0, 4, 9, 7, 1, 3, 5, 2, 8, 6]]]))\n",
      "(610000, ((9, 2, 2, 2, 6, 2, 1, 7, 4, 1), [[[3, 1, 2, 6, 8, 0, 9, 7, 5, 4], [0, 1, 7, 4, 6, 5, 3, 9, 8, 2]], [[4, 3, 1, 2, 6, 8, 0, 9, 7, 5], [0, 1, 7, 4, 6, 5, 3, 9, 8, 2]]]))\n",
      "(620000, ((9, 6, 4, 2, 2, 4, 2, 1, 5, 1), [[[9, 8, 1, 4, 6, 0, 3, 7, 2, 5], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]], [[7, 2, 5, 9, 8, 1, 4, 6, 0, 3], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]]]))\n",
      "(630000, ((9, 7, 2, 2, 2, 2, 4, 2, 5, 1), [[[4, 0, 2, 8, 7, 3, 1, 9, 6, 5], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]], [[1, 9, 6, 5, 4, 0, 2, 8, 7, 3], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]]]))\n",
      "(640000, ((9, 1, 2, 4, 4, 2, 4, 4, 5, 1), [[[2, 0, 1, 9, 7, 5, 3, 6, 4, 8], [0, 1, 3, 7, 6, 8, 5, 4, 9, 2]]]))\n",
      "(650000, ((9, 2, 4, 6, 2, 2, 3, 1, 6, 1), [[[3, 1, 8, 4, 6, 7, 2, 0, 9, 5], [0, 5, 6, 3, 1, 4, 7, 9, 8, 2]]]))\n",
      "(660000, ((9, 4, 2, 7, 1, 2, 2, 2, 6, 1), [[[0, 9, 7, 2, 3, 4, 5, 6, 8, 1], [0, 2, 5, 8, 9, 4, 6, 7, 3, 1]], [[6, 8, 1, 0, 9, 7, 2, 3, 4, 5], [0, 2, 5, 8, 9, 4, 6, 7, 3, 1]]]))\n",
      "(670000, ((9, 3, 1, 4, 4, 4, 2, 2, 6, 1), [[[0, 1, 9, 8, 5, 4, 6, 7, 3, 2], [0, 1, 3, 5, 6, 8, 7, 4, 9, 2]], [[1, 9, 8, 5, 4, 6, 7, 3, 2, 0], [0, 1, 3, 5, 6, 8, 7, 4, 9, 2]]]))\n",
      "(680000, ((9, 4, 2, 3, 3, 2, 4, 2, 6, 1), [[[8, 3, 0, 2, 1, 9, 7, 4, 6, 5], [0, 5, 9, 8, 7, 6, 2, 1, 4, 3]]]))\n",
      "(690000, ((9, 1, 1, 2, 4, 4, 6, 2, 6, 1), [[[6, 5, 0, 7, 3, 1, 8, 4, 2, 9], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(700000, ((9, 8, 1, 1, 2, 2, 2, 4, 6, 1), [[[0, 9, 2, 3, 6, 5, 4, 7, 8, 1], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(710000, ((9, 2, 2, 3, 3, 2, 4, 4, 6, 1), [[[4, 1, 6, 3, 2, 5, 8, 0, 9, 7], [0, 1, 8, 6, 4, 9, 3, 5, 7, 2]]]))\n",
      "(720000, ((9, 1, 1, 2, 2, 6, 2, 6, 6, 1), [[[3, 2, 9, 6, 4, 0, 1, 8, 5, 7], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(730000, ((9, 3, 2, 2, 2, 6, 2, 2, 7, 1), [[[4, 7, 2, 0, 9, 3, 1, 8, 6, 5], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(740000, ((9, 2, 6, 4, 2, 1, 1, 2, 8, 1), [[[2, 5, 4, 1, 6, 8, 0, 9, 7, 3], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(750000, ((9, 2, 1, 3, 2, 6, 2, 2, 8, 1), [[[4, 3, 5, 1, 6, 2, 8, 0, 9, 7], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(760000, ((9, 2, 4, 2, 3, 1, 2, 4, 8, 1), [[[9, 5, 6, 3, 1, 8, 7, 4, 0, 2], [0, 2, 5, 8, 3, 1, 6, 7, 9, 4]], [[8, 7, 4, 0, 2, 9, 5, 6, 3, 1], [0, 2, 5, 8, 3, 1, 6, 7, 9, 4]]]))\n",
      "(770000, ((9, 1, 2, 2, 6, 2, 2, 2, 9, 1), [[[2, 0, 1, 9, 7, 5, 3, 6, 4, 8], [0, 1, 3, 7, 6, 8, 5, 4, 9, 2]]]))\n",
      "(780000, ((9, 1, 8, 2, 4, 6, 2, 1, 1, 2), [[[6, 4, 3, 5, 8, 1, 0, 9, 2, 7], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(790000, ((9, 3, 4, 2, 2, 8, 4, 1, 1, 2), [[[6, 7, 8, 3, 0, 2, 1, 9, 5, 4], [0, 4, 2, 1, 5, 7, 9, 8, 6, 3]]]))\n",
      "(800000, ((9, 1, 8, 4, 4, 2, 2, 3, 1, 2), [[[5, 6, 4, 8, 1, 0, 9, 7, 2, 3], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n",
      "(810000, ((9, 3, 2, 2, 6, 4, 4, 3, 1, 2), [[[2, 1, 9, 3, 0, 8, 4, 5, 6, 7], [0, 4, 6, 9, 7, 8, 5, 2, 1, 3]]]))\n",
      "(820000, ((9, 1, 4, 2, 2, 8, 2, 5, 1, 2), [[[6, 4, 8, 0, 9, 7, 3, 2, 5, 1], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]], [[7, 3, 2, 5, 1, 6, 4, 8, 0, 9], [0, 1, 4, 9, 3, 8, 5, 6, 7, 2]]]))\n",
      "(830000, ((9, 1, 2, 2, 4, 2, 4, 9, 1, 2), [[[8, 1, 0, 9, 2, 3, 6, 4, 5, 7], [0, 2, 4, 9, 8, 5, 6, 7, 3, 1]]]))\n",
      "(840000, ((9, 1, 2, 2, 8, 8, 1, 1, 2, 2), [[[7, 8, 3, 0, 2, 1, 9, 6, 4, 5], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]], [[4, 5, 7, 8, 3, 0, 2, 1, 9, 6], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]]]))\n",
      "(850000, ((9, 1, 2, 8, 2, 4, 5, 1, 2, 2), [[[6, 7, 3, 1, 9, 4, 0, 2, 8, 5], [0, 2, 5, 3, 1, 8, 6, 9, 7, 4]]]))\n",
      "(860000, ((9, 3, 2, 6, 2, 7, 1, 2, 2, 2), [[[9, 7, 4, 2, 3, 6, 5, 8, 1, 0], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]], [[6, 5, 8, 1, 0, 9, 7, 4, 2, 3], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(870000, ((9, 3, 6, 3, 5, 2, 2, 2, 2, 2), [[[1, 0, 9, 8, 6, 5, 3, 4, 7, 2], [0, 2, 4, 8, 5, 7, 6, 3, 9, 1]], [[2, 1, 0, 9, 8, 6, 5, 3, 4, 7], [0, 2, 4, 8, 5, 7, 6, 3, 9, 1]]]))\n",
      "(880000, ((9, 9, 1, 1, 4, 4, 2, 2, 2, 2), [[[2, 7, 6, 4, 3, 5, 8, 1, 0, 9], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(890000, ((9, 3, 2, 1, 7, 6, 2, 2, 2, 2), [[[5, 3, 1, 6, 4, 8, 0, 9, 7, 2], [0, 1, 7, 6, 8, 5, 4, 9, 3, 2]]]))\n",
      "(900000, ((9, 3, 6, 6, 1, 1, 4, 2, 2, 2), [[[9, 7, 2, 3, 5, 6, 4, 8, 1, 0], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(910000, ((9, 3, 4, 6, 1, 3, 4, 2, 2, 2), [[[3, 0, 2, 1, 9, 7, 4, 6, 5, 8], [0, 5, 9, 8, 7, 6, 2, 1, 4, 3]]]))\n",
      "(920000, ((9, 1, 1, 5, 4, 6, 4, 2, 2, 2), [[[3, 8, 6, 7, 5, 1, 2, 9, 4, 0], [0, 3, 6, 5, 1, 2, 7, 9, 8, 4]], [[1, 2, 9, 4, 0, 3, 8, 6, 7, 5], [0, 3, 6, 5, 1, 2, 7, 9, 8, 4]]]))\n",
      "(930000, ((9, 1, 8, 1, 3, 2, 6, 2, 2, 2), [[[8, 0, 9, 7, 2, 5, 4, 3, 1, 6], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]], [[4, 3, 1, 6, 8, 0, 9, 7, 2, 5], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(940000, ((9, 1, 2, 8, 2, 1, 7, 2, 2, 2), [[[3, 1, 4, 5, 2, 6, 8, 0, 9, 7], [0, 1, 5, 6, 7, 8, 4, 9, 3, 2]], [[6, 8, 0, 9, 7, 3, 1, 4, 5, 2], [0, 1, 5, 6, 7, 8, 4, 9, 3, 2]]]))\n",
      "(950000, ((9, 3, 8, 2, 4, 2, 1, 3, 2, 2), [[[8, 6, 5, 4, 7, 2, 0, 9, 3, 1], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(960000, ((9, 1, 4, 2, 4, 6, 3, 3, 2, 2), [[[3, 0, 9, 4, 6, 5, 2, 1, 8, 7], [0, 4, 8, 2, 1, 5, 7, 9, 6, 3]]]))\n",
      "(970000, ((9, 1, 4, 8, 3, 1, 2, 4, 2, 2), [[[3, 2, 8, 7, 4, 1, 9, 6, 5, 0], [0, 8, 6, 3, 2, 9, 4, 1, 7, 5]], [[8, 7, 4, 1, 9, 6, 5, 0, 3, 2], [0, 8, 6, 3, 2, 9, 4, 1, 7, 5]]]))\n",
      "(980000, ((9, 1, 6, 2, 5, 3, 2, 4, 2, 2), [[[9, 7, 2, 3, 5, 6, 4, 8, 1, 0], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n",
      "(990000, ((9, 1, 4, 2, 3, 7, 2, 4, 2, 2), [[[7, 3, 2, 4, 5, 1, 6, 8, 0, 9], [0, 1, 8, 7, 4, 9, 3, 6, 5, 2]]]))\n",
      "(1000000, ((9, 1, 1, 7, 4, 2, 4, 4, 2, 2), [[[7, 2, 3, 5, 4, 6, 8, 1, 0, 9], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(1010000, ((9, 3, 6, 2, 1, 1, 6, 4, 2, 2), [[[9, 7, 2, 3, 5, 4, 6, 8, 1, 0], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(1020000, ((9, 1, 2, 2, 3, 3, 8, 4, 2, 2), [[[5, 6, 2, 1, 9, 7, 3, 0, 8, 4], [0, 4, 9, 6, 7, 8, 5, 2, 1, 3]]]))\n",
      "(1030000, ((9, 3, 4, 4, 4, 1, 1, 6, 2, 2), [[[9, 7, 5, 1, 6, 4, 3, 2, 8, 0], [0, 1, 7, 4, 9, 3, 6, 8, 5, 2]], [[4, 3, 2, 8, 0, 9, 7, 5, 1, 6], [0, 1, 7, 4, 9, 3, 6, 8, 5, 2]]]))\n",
      "(1040000, ((9, 1, 4, 2, 5, 3, 2, 6, 2, 2), [[[3, 4, 6, 7, 5, 8, 1, 0, 9, 2], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]]]))\n",
      "(1050000, ((9, 1, 1, 7, 2, 2, 4, 6, 2, 2), [[[2, 9, 6, 4, 0, 1, 8, 5, 7, 3], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(1060000, ((9, 1, 6, 4, 2, 2, 1, 7, 2, 2), [[[8, 6, 5, 4, 7, 2, 0, 9, 3, 1], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(1070000, ((9, 5, 1, 1, 2, 4, 2, 8, 2, 2), [[[2, 8, 6, 7, 3, 1, 9, 5, 4, 0], [0, 2, 3, 1, 5, 6, 9, 7, 8, 4]], [[1, 9, 5, 4, 0, 2, 8, 6, 7, 3], [0, 2, 3, 1, 5, 6, 9, 7, 8, 4]]]))\n",
      "(1080000, ((9, 7, 2, 4, 4, 2, 2, 1, 3, 2), [[[2, 4, 5, 6, 8, 1, 0, 9, 7, 3], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]]]))\n",
      "(1090000, ((9, 3, 2, 4, 4, 4, 4, 1, 3, 2), [[[8, 1, 0, 9, 2, 3, 5, 4, 6, 7], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]], [[3, 5, 4, 6, 7, 8, 1, 0, 9, 2], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(1100000, ((9, 1, 2, 4, 4, 6, 2, 3, 3, 2), [[[9, 7, 4, 3, 5, 1, 6, 2, 8, 0], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(1110000, ((9, 3, 2, 2, 2, 2, 4, 7, 3, 2), [[[2, 5, 4, 6, 7, 8, 1, 0, 9, 3], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(1120000, ((9, 3, 2, 2, 8, 2, 3, 1, 4, 2), [[[2, 8, 5, 0, 3, 1, 9, 6, 7, 4], [0, 9, 8, 4, 2, 7, 3, 1, 6, 5]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(1130000, ((9, 3, 2, 2, 4, 7, 1, 2, 4, 2), [[[9, 7, 4, 1, 3, 2, 5, 6, 8, 0], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]], [[2, 5, 6, 8, 0, 9, 7, 4, 1, 3], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]], [[0, 9, 7, 4, 1, 3, 2, 5, 6, 8], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]], [[3, 2, 5, 6, 8, 0, 9, 7, 4, 1], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]]]))\n",
      "(1140000, ((9, 1, 3, 3, 8, 2, 2, 2, 4, 2), [[[2, 3, 6, 4, 7, 5, 8, 1, 0, 9], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(1150000, ((9, 1, 3, 5, 2, 6, 2, 2, 4, 2), [[[1, 9, 7, 5, 3, 6, 4, 8, 2, 0], [0, 1, 3, 7, 6, 8, 5, 4, 9, 2]]]))\n",
      "(1160000, ((9, 1, 9, 1, 2, 2, 4, 2, 4, 2), [[[7, 2, 3, 5, 4, 6, 8, 1, 0, 9], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(1170000, ((9, 3, 2, 1, 1, 8, 4, 2, 4, 2), [[[3, 6, 1, 8, 0, 9, 7, 2, 4, 5], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]]]))\n",
      "(1180000, ((9, 3, 2, 4, 1, 1, 8, 2, 4, 2), [[[9, 7, 2, 3, 5, 6, 4, 8, 1, 0], [0, 2, 5, 8, 6, 7, 4, 9, 3, 1]]]))\n",
      "(1190000, ((9, 5, 2, 2, 2, 2, 5, 3, 4, 2), [[[5, 1, 6, 2, 8, 0, 9, 7, 4, 3], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(1200000, ((9, 5, 1, 1, 6, 2, 2, 4, 4, 2), [[[1, 9, 7, 3, 6, 4, 5, 8, 2, 0], [0, 1, 3, 5, 6, 8, 7, 4, 9, 2]]]))\n",
      "(1210000, ((9, 1, 2, 8, 1, 1, 4, 4, 4, 2), [[[9, 7, 1, 3, 2, 4, 6, 5, 8, 0], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[0, 9, 7, 1, 3, 2, 4, 6, 5, 8], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(1220000, ((9, 1, 1, 3, 2, 4, 6, 4, 4, 2), [[[7, 2, 3, 4, 6, 5, 8, 1, 0, 9], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(1230000, ((9, 5, 1, 1, 4, 2, 2, 6, 4, 2), [[[2, 7, 6, 4, 3, 5, 8, 1, 0, 9], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(1240000, ((9, 1, 4, 2, 2, 4, 1, 7, 4, 2), [[[6, 8, 1, 0, 9, 7, 2, 3, 5, 4], [0, 2, 4, 9, 8, 5, 7, 6, 3, 1]]]))\n",
      "(1250000, ((9, 1, 4, 2, 6, 4, 2, 1, 5, 2), [[[3, 6, 5, 8, 1, 0, 9, 7, 4, 2], [0, 2, 8, 6, 7, 5, 9, 4, 3, 1]]]))\n",
      "(1260000, ((9, 1, 4, 4, 2, 2, 2, 5, 5, 2), [[[6, 4, 3, 5, 8, 1, 0, 9, 2, 7], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(1270000, ((9, 1, 2, 2, 2, 4, 7, 1, 6, 2), [[[8, 0, 9, 7, 2, 5, 3, 1, 6, 4], [0, 1, 7, 6, 8, 5, 4, 9, 3, 2]]]))\n",
      "(1280000, ((9, 3, 4, 4, 1, 3, 2, 2, 6, 2), [[[4, 2, 5, 8, 0, 9, 7, 3, 6, 1], [0, 1, 5, 7, 8, 6, 4, 9, 3, 2]]]))\n",
      "(1290000, ((9, 3, 2, 5, 1, 2, 4, 2, 6, 2), [[[6, 7, 8, 1, 0, 9, 3, 2, 5, 4], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(1300000, ((9, 1, 2, 1, 3, 2, 8, 2, 6, 2), [[[5, 7, 3, 0, 9, 6, 2, 1, 8, 4], [0, 8, 5, 2, 1, 4, 9, 7, 6, 3]]]))\n",
      "(1310000, ((9, 1, 2, 6, 1, 3, 2, 4, 6, 2), [[[3, 1, 8, 4, 6, 7, 2, 0, 9, 5], [0, 5, 6, 3, 1, 4, 7, 9, 8, 2]]]))\n",
      "(1320000, ((9, 3, 4, 2, 1, 1, 2, 6, 6, 2), [[[3, 4, 6, 7, 5, 8, 1, 0, 9, 2], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]]]))\n",
      "(1330000, ((9, 1, 4, 2, 2, 4, 4, 1, 7, 2), [[[8, 1, 0, 9, 2, 3, 7, 4, 6, 5], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(1340000, ((9, 1, 4, 5, 1, 2, 2, 2, 8, 2), [[[1, 0, 9, 8, 4, 5, 3, 6, 7, 2], [0, 2, 4, 6, 8, 5, 7, 3, 9, 1]]]))\n",
      "(1350000, ((9, 1, 2, 2, 1, 3, 6, 2, 8, 2), [[[3, 1, 9, 7, 4, 2, 8, 6, 5, 0], [0, 9, 6, 4, 2, 3, 1, 8, 7, 5]]]))\n",
      "(1360000, ((9, 3, 2, 2, 2, 4, 2, 1, 9, 2), [[[7, 4, 5, 6, 8, 3, 0, 2, 1, 9], [0, 4, 6, 9, 8, 7, 5, 2, 1, 3]], [[9, 7, 4, 5, 6, 8, 3, 0, 2, 1], [0, 4, 6, 9, 8, 7, 5, 2, 1, 3]]]))\n",
      "(1370000, ((9, 8, 2, 2, 2, 4, 4, 1, 1, 3), [[[1, 0, 9, 7, 2, 3, 4, 6, 5, 8], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(1380000, ((9, 1, 4, 4, 6, 4, 2, 2, 1, 3), [[[4, 7, 2, 0, 9, 3, 1, 8, 6, 5], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(1390000, ((9, 8, 2, 4, 2, 2, 2, 3, 1, 3), [[[3, 0, 9, 2, 1, 8, 4, 6, 5, 7], [0, 5, 9, 7, 8, 6, 2, 1, 4, 3]]]))\n",
      "(1400000, ((9, 3, 4, 4, 2, 4, 2, 4, 1, 3), [[[8, 1, 4, 6, 0, 3, 7, 2, 5, 9], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]], [[2, 5, 9, 8, 1, 4, 6, 0, 3, 7], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]]]))\n",
      "(1410000, ((9, 1, 4, 4, 4, 2, 2, 6, 1, 3), [[[4, 0, 2, 8, 7, 3, 1, 9, 6, 5], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]], [[1, 9, 6, 5, 4, 0, 2, 8, 7, 3], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]]]))\n",
      "(1420000, ((9, 4, 6, 2, 4, 4, 1, 1, 2, 3), [[[8, 0, 9, 7, 4, 1, 6, 5, 3, 2], [0, 1, 5, 4, 9, 3, 6, 8, 7, 2]]]))\n",
      "(1430000, ((9, 6, 2, 2, 2, 4, 5, 1, 2, 3), [[[4, 8, 1, 0, 9, 2, 3, 7, 6, 5], [0, 2, 5, 7, 8, 6, 4, 9, 3, 1]]]))\n",
      "(1440000, ((9, 6, 4, 6, 1, 1, 2, 2, 2, 3), [[[3, 1, 8, 6, 4, 7, 2, 0, 9, 5], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]], [[7, 2, 0, 9, 5, 3, 1, 8, 6, 4], [0, 5, 6, 7, 3, 1, 4, 9, 8, 2]]]))\n",
      "(1450000, ((9, 4, 3, 1, 8, 2, 2, 2, 2, 3), [[[5, 8, 2, 0, 1, 9, 7, 3, 6, 4], [0, 1, 3, 5, 7, 6, 8, 4, 9, 2]]]))\n",
      "(1460000, ((9, 2, 8, 1, 1, 6, 2, 2, 2, 3), [[[4, 8, 2, 0, 1, 9, 7, 5, 3, 6], [0, 1, 3, 7, 6, 8, 5, 4, 9, 2]]]))\n",
      "(1470000, ((9, 2, 2, 2, 8, 3, 3, 2, 2, 3), [[[0, 9, 2, 1, 8, 5, 4, 6, 7, 3], [0, 5, 7, 9, 8, 6, 2, 1, 4, 3]], [[1, 8, 5, 4, 6, 7, 3, 0, 9, 2], [0, 5, 7, 9, 8, 6, 2, 1, 4, 3]]]))\n",
      "(1480000, ((9, 6, 4, 1, 1, 4, 4, 2, 2, 3), [[[0, 9, 7, 2, 3, 4, 5, 6, 8, 1], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]], [[7, 2, 3, 4, 5, 6, 8, 1, 0, 9], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]]]))\n",
      "(1490000, ((9, 6, 4, 2, 1, 1, 6, 2, 2, 3), [[[5, 3, 2, 6, 4, 8, 1, 0, 9, 7], [0, 2, 8, 7, 6, 5, 4, 9, 3, 1]], [[8, 1, 0, 9, 7, 5, 3, 2, 6, 4], [0, 2, 8, 7, 6, 5, 4, 9, 3, 1]], [[7, 5, 3, 2, 6, 4, 8, 1, 0, 9], [0, 2, 8, 7, 6, 5, 4, 9, 3, 1]], [[4, 8, 1, 0, 9, 7, 5, 3, 2, 6], [0, 2, 8, 7, 6, 5, 4, 9, 3, 1]]]))\n",
      "(1500000, ((9, 4, 4, 1, 1, 2, 8, 2, 2, 3), [[[6, 8, 2, 0, 1, 9, 7, 3, 5, 4], [0, 1, 3, 6, 9, 5, 8, 7, 4, 2]], [[4, 6, 8, 2, 0, 1, 9, 7, 3, 5], [0, 1, 3, 6, 9, 5, 8, 7, 4, 2]]]))\n",
      "(1510000, ((9, 2, 2, 2, 8, 2, 3, 3, 2, 3), [[[7, 8, 1, 0, 9, 2, 3, 5, 4, 6], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]], [[2, 3, 5, 4, 6, 7, 8, 1, 0, 9], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(1520000, ((9, 8, 1, 3, 2, 2, 2, 4, 2, 3), [[[0, 9, 2, 3, 6, 4, 7, 5, 8, 1], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(1530000, ((9, 2, 1, 3, 6, 4, 2, 4, 2, 3), [[[2, 1, 0, 9, 8, 6, 4, 3, 5, 7], [0, 2, 8, 4, 5, 6, 7, 3, 9, 1]]]))\n",
      "(1540000, ((9, 3, 1, 4, 4, 2, 4, 4, 2, 3), [[[9, 3, 2, 4, 6, 5, 7, 8, 1, 0], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(1550000, ((9, 4, 2, 1, 1, 2, 8, 4, 2, 3), [[[6, 8, 0, 9, 7, 3, 2, 5, 4, 1], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(1560000, ((9, 5, 1, 4, 2, 2, 2, 6, 2, 3), [[[2, 7, 3, 1, 8, 4, 0, 9, 6, 5], [0, 6, 3, 1, 9, 5, 2, 8, 7, 4]]]))\n",
      "(1570000, ((9, 4, 2, 1, 1, 4, 4, 6, 2, 3), [[[7, 8, 1, 0, 9, 3, 2, 5, 4, 6], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(1580000, ((9, 4, 1, 1, 2, 2, 4, 8, 2, 3), [[[5, 8, 1, 0, 9, 7, 4, 2, 3, 6], [0, 2, 8, 6, 7, 5, 9, 4, 3, 1]]]))\n",
      "(1590000, ((9, 3, 4, 6, 2, 2, 2, 2, 3, 3), [[[9, 6, 5, 0, 7, 3, 1, 8, 4, 2], [0, 6, 3, 1, 9, 4, 2, 8, 7, 5]]]))\n",
      "(1600000, ((9, 2, 4, 2, 4, 2, 4, 3, 3, 3), [[[2, 8, 6, 7, 5, 1, 9, 4, 0, 3], [0, 5, 1, 8, 9, 7, 3, 2, 6, 4]]]))\n",
      "(1610000, ((9, 2, 6, 2, 6, 2, 1, 1, 4, 3), [[[3, 4, 7, 2, 1, 0, 9, 8, 6, 5], [0, 2, 4, 8, 5, 7, 6, 3, 9, 1]], [[5, 3, 4, 7, 2, 1, 0, 9, 8, 6], [0, 2, 4, 8, 5, 7, 6, 3, 9, 1]]]))\n",
      "(1620000, ((9, 2, 4, 6, 2, 3, 1, 2, 4, 3), [[[4, 8, 0, 9, 7, 2, 5, 3, 1, 6], [0, 1, 7, 6, 8, 5, 4, 9, 3, 2]]]))\n",
      "(1630000, ((9, 2, 8, 2, 1, 3, 2, 2, 4, 3), [[[4, 2, 1, 8, 6, 5, 3, 0, 9, 7], [0, 4, 6, 9, 2, 1, 5, 7, 8, 3]], [[5, 3, 0, 9, 7, 4, 2, 1, 8, 6], [0, 4, 6, 9, 2, 1, 5, 7, 8, 3]], [[7, 4, 2, 1, 8, 6, 5, 3, 0, 9], [0, 4, 6, 9, 2, 1, 5, 7, 8, 3]], [[6, 5, 3, 0, 9, 7, 4, 2, 1, 8], [0, 4, 6, 9, 2, 1, 5, 7, 8, 3]]]))\n",
      "(1640000, ((9, 2, 2, 6, 2, 3, 3, 2, 4, 3), [[[7, 3, 0, 9, 4, 6, 5, 2, 1, 8], [0, 4, 8, 2, 1, 5, 7, 9, 6, 3]]]))\n",
      "(1650000, ((9, 4, 2, 2, 2, 3, 5, 2, 4, 3), [[[3, 5, 1, 6, 2, 8, 0, 9, 7, 4], [0, 1, 9, 3, 7, 5, 6, 8, 4, 2]]]))\n",
      "(1660000, ((9, 4, 6, 2, 2, 1, 1, 4, 4, 3), [[[7, 5, 3, 6, 4, 8, 2, 0, 1, 9], [0, 1, 3, 7, 6, 8, 5, 4, 9, 2]]]))\n",
      "(1670000, ((9, 4, 1, 1, 2, 6, 2, 4, 4, 3), [[[0, 9, 2, 3, 6, 4, 5, 7, 8, 1], [0, 2, 4, 9, 8, 5, 6, 7, 3, 1]]]))\n",
      "(1680000, ((9, 2, 2, 2, 2, 5, 1, 6, 4, 3), [[[5, 7, 8, 3, 0, 2, 1, 9, 6, 4], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]], [[6, 4, 5, 7, 8, 3, 0, 2, 1, 9], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]]]))\n",
      "(1690000, ((9, 2, 2, 2, 6, 4, 2, 1, 5, 3), [[[1, 0, 9, 7, 6, 2, 3, 4, 5, 8], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]]]))\n",
      "(1700000, ((9, 4, 2, 4, 4, 2, 1, 1, 6, 3), [[[3, 1, 8, 4, 6, 7, 2, 0, 9, 5], [0, 5, 6, 3, 1, 4, 7, 9, 8, 2]]]))\n",
      "(1710000, ((9, 2, 3, 1, 6, 2, 2, 2, 6, 3), [[[0, 9, 2, 3, 6, 5, 4, 7, 8, 1], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(1720000, ((9, 1, 1, 4, 2, 2, 6, 2, 6, 3), [[[4, 2, 8, 6, 5, 0, 3, 1, 9, 7], [0, 9, 6, 4, 2, 3, 1, 8, 7, 5]]]))\n",
      "(1730000, ((9, 4, 2, 1, 1, 2, 2, 6, 6, 3), [[[6, 8, 0, 9, 7, 3, 2, 5, 4, 1], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(1740000, ((9, 3, 1, 2, 4, 2, 2, 2, 8, 3), [[[0, 4, 8, 7, 1, 3, 9, 5, 2, 6], [0, 4, 9, 7, 1, 3, 5, 2, 8, 6]], [[9, 5, 2, 6, 0, 4, 8, 7, 1, 3], [0, 4, 9, 7, 1, 3, 5, 2, 8, 6]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(1750000, ((9, 1, 2, 8, 6, 2, 2, 1, 1, 4), [[[9, 7, 3, 5, 4, 1, 6, 2, 8, 0], [0, 1, 5, 6, 8, 7, 4, 9, 3, 2]]]))\n",
      "(1760000, ((9, 1, 4, 2, 2, 8, 4, 1, 1, 4), [[[8, 1, 0, 9, 2, 3, 7, 4, 6, 5], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(1770000, ((9, 1, 6, 2, 4, 2, 4, 3, 1, 4), [[[4, 7, 2, 1, 0, 9, 8, 6, 5, 3], [0, 2, 4, 8, 5, 7, 6, 3, 9, 1]], [[3, 4, 7, 2, 1, 0, 9, 8, 6, 5], [0, 2, 4, 8, 5, 7, 6, 3, 9, 1]]]))\n",
      "(1780000, ((9, 7, 2, 6, 2, 2, 1, 1, 2, 4), [[[5, 4, 7, 8, 1, 0, 9, 2, 3, 6], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(1790000, ((9, 1, 4, 2, 6, 4, 3, 1, 2, 4), [[[7, 5, 4, 6, 3, 8, 1, 0, 9, 2], [0, 2, 4, 9, 8, 7, 6, 5, 3, 1]]]))\n",
      "(1800000, ((9, 5, 6, 2, 3, 1, 2, 2, 2, 4), [[[9, 7, 6, 0, 2, 8, 5, 1, 4, 3], [0, 2, 4, 3, 7, 5, 1, 9, 8, 6]]]))\n",
      "(1810000, ((9, 3, 6, 2, 3, 3, 2, 2, 2, 4), [[[9, 7, 2, 3, 4, 5, 6, 8, 1, 0], [0, 2, 5, 8, 9, 4, 6, 7, 3, 1]], [[8, 1, 0, 9, 7, 2, 3, 4, 5, 6], [0, 2, 5, 8, 9, 4, 6, 7, 3, 1]]]))\n",
      "(1820000, ((9, 1, 1, 3, 6, 6, 2, 2, 2, 4), [[[2, 0, 9, 3, 1, 8, 6, 5, 4, 7], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(1830000, ((9, 1, 2, 7, 3, 2, 4, 2, 2, 4), [[[5, 8, 1, 0, 9, 2, 7, 6, 4, 3], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(1840000, ((9, 3, 4, 2, 2, 3, 5, 2, 2, 4), [[[6, 2, 5, 3, 4, 8, 0, 9, 7, 1], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]], [[8, 0, 9, 7, 1, 6, 2, 5, 3, 4], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]]]))\n",
      "(1850000, ((9, 1, 4, 1, 3, 2, 8, 2, 2, 4), [[[9, 2, 3, 4, 6, 7, 5, 8, 1, 0], [0, 2, 5, 6, 8, 9, 4, 7, 3, 1]]]))\n",
      "(1860000, ((9, 9, 2, 2, 2, 1, 1, 4, 2, 4), [[[9, 3, 1, 8, 5, 6, 4, 7, 2, 0], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]], [[6, 4, 7, 2, 0, 9, 3, 1, 8, 5], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]], [[1, 8, 5, 6, 4, 7, 2, 0, 9, 3], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]], [[7, 2, 0, 9, 3, 1, 8, 5, 6, 4], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]]]))\n",
      "(1870000, ((9, 3, 2, 6, 1, 3, 2, 4, 2, 4), [[[3, 2, 8, 7, 4, 1, 9, 6, 5, 0], [0, 8, 6, 3, 2, 9, 4, 1, 7, 5]], [[8, 7, 4, 1, 9, 6, 5, 0, 3, 2], [0, 8, 6, 3, 2, 9, 4, 1, 7, 5]]]))\n",
      "(1880000, ((9, 1, 4, 5, 1, 2, 4, 4, 2, 4), [[[0, 9, 7, 3, 2, 4, 5, 1, 6, 8], [0, 1, 8, 7, 4, 9, 3, 6, 5, 2]]]))\n",
      "(1890000, ((9, 1, 1, 1, 4, 2, 8, 4, 2, 4), [[[7, 4, 2, 3, 5, 6, 8, 1, 0, 9], [0, 2, 5, 4, 9, 8, 7, 6, 3, 1]]]))\n",
      "(1900000, ((9, 3, 2, 2, 3, 3, 2, 6, 2, 4), [[[1, 3, 5, 6, 8, 0, 9, 7, 4, 2], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]]]))\n",
      "(1910000, ((9, 1, 6, 2, 1, 1, 2, 8, 2, 4), [[[9, 7, 2, 3, 6, 4, 5, 8, 1, 0], [0, 2, 5, 6, 8, 7, 4, 9, 3, 1]]]))\n",
      "(1920000, ((9, 5, 4, 2, 2, 2, 4, 1, 3, 4), [[[3, 5, 7, 2, 1, 0, 9, 8, 6, 4], [0, 2, 4, 5, 8, 7, 6, 3, 9, 1]], [[4, 3, 5, 7, 2, 1, 0, 9, 8, 6], [0, 2, 4, 5, 8, 7, 6, 3, 9, 1]]]))\n",
      "(1930000, ((9, 1, 4, 2, 2, 2, 2, 7, 3, 4), [[[1, 8, 4, 6, 7, 2, 0, 9, 5, 3], [0, 5, 6, 3, 1, 4, 7, 9, 8, 2]]]))\n",
      "(1940000, ((9, 3, 6, 2, 2, 3, 1, 2, 4, 4), [[[3, 1, 6, 4, 2, 8, 0, 9, 7, 5], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]], [[8, 0, 9, 7, 5, 3, 1, 6, 4, 2], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]]]))\n",
      "(1950000, ((9, 3, 4, 3, 1, 4, 2, 2, 4, 4), [[[9, 2, 3, 7, 6, 4, 5, 8, 1, 0], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(1960000, ((9, 3, 3, 1, 4, 2, 4, 2, 4, 4), [[[1, 9, 8, 6, 4, 5, 7, 3, 2, 0], [0, 1, 3, 5, 6, 7, 8, 4, 9, 2]], [[9, 8, 6, 4, 5, 7, 3, 2, 0, 1], [0, 1, 3, 5, 6, 7, 8, 4, 9, 2]]]))\n",
      "(1970000, ((9, 1, 2, 6, 4, 2, 1, 3, 4, 4), [[[6, 7, 3, 1, 9, 4, 0, 2, 8, 5], [0, 2, 5, 3, 1, 8, 6, 9, 7, 4]]]))\n",
      "(1980000, ((9, 1, 2, 3, 3, 4, 2, 4, 4, 4), [[[5, 1, 6, 4, 3, 2, 8, 0, 9, 7], [0, 1, 7, 4, 9, 3, 6, 8, 5, 2]]]))\n",
      "(1990000, ((9, 1, 1, 5, 2, 2, 2, 6, 4, 4), [[[1, 7, 4, 3, 8, 5, 2, 9, 6, 0], [0, 1, 4, 3, 9, 5, 2, 8, 7, 6]], [[9, 6, 0, 1, 7, 4, 3, 8, 5, 2], [0, 1, 4, 3, 9, 5, 2, 8, 7, 6]]]))\n",
      "(2000000, ((9, 1, 2, 4, 4, 2, 2, 3, 5, 4), [[[2, 5, 4, 6, 7, 8, 1, 0, 9, 3], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(2010000, ((9, 1, 5, 1, 4, 2, 2, 2, 6, 4), [[[6, 5, 3, 1, 8, 4, 7, 2, 0, 9], [0, 5, 9, 7, 3, 1, 4, 6, 8, 2]]]))\n",
      "(2020000, ((9, 1, 2, 2, 4, 4, 1, 3, 6, 4), [[[5, 8, 1, 0, 9, 7, 2, 3, 6, 4], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]], [[6, 4, 5, 8, 1, 0, 9, 7, 2, 3], [0, 2, 5, 7, 6, 8, 4, 9, 3, 1]]]))\n",
      "(2030000, ((9, 5, 2, 2, 2, 2, 1, 1, 8, 4), [[[2, 8, 5, 0, 3, 1, 9, 6, 7, 4], [0, 9, 8, 4, 2, 7, 3, 1, 6, 5]]]))\n",
      "(2040000, ((9, 4, 2, 8, 2, 2, 2, 1, 1, 5), [[[3, 0, 9, 2, 1, 8, 4, 6, 5, 7], [0, 5, 9, 7, 8, 6, 2, 1, 4, 3]]]))\n",
      "(2050000, ((9, 1, 6, 2, 4, 4, 2, 2, 1, 5), [[[8, 1, 4, 6, 0, 3, 7, 2, 5, 9], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]], [[2, 5, 9, 8, 1, 4, 6, 0, 3, 7], [0, 3, 8, 1, 4, 9, 7, 2, 5, 6]]]))\n",
      "(2060000, ((9, 3, 4, 2, 2, 4, 2, 4, 1, 5), [[[4, 0, 2, 8, 7, 3, 1, 9, 6, 5], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]], [[1, 9, 6, 5, 4, 0, 2, 8, 7, 3], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]]]))\n",
      "(2070000, ((9, 4, 2, 4, 2, 6, 1, 1, 2, 5), [[[8, 0, 9, 7, 4, 1, 6, 5, 3, 2], [0, 1, 5, 4, 9, 3, 6, 8, 7, 2]]]))\n",
      "(2080000, ((9, 6, 4, 2, 3, 1, 2, 2, 2, 5), [[[9, 5, 6, 3, 1, 8, 7, 4, 0, 2], [0, 2, 5, 8, 3, 1, 6, 7, 9, 4]], [[8, 7, 4, 0, 2, 9, 5, 6, 3, 1], [0, 2, 5, 8, 3, 1, 6, 7, 9, 4]]]))\n",
      "(2090000, ((9, 1, 5, 4, 2, 4, 2, 2, 2, 5), [[[9, 7, 4, 2, 3, 5, 6, 8, 1, 0], [0, 2, 5, 4, 9, 8, 7, 6, 3, 1]]]))\n",
      "(2100000, ((9, 4, 5, 1, 2, 2, 4, 2, 2, 5), [[[6, 8, 0, 9, 7, 2, 5, 4, 3, 1], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]], [[5, 4, 3, 1, 6, 8, 0, 9, 7, 2], [0, 1, 7, 5, 8, 4, 9, 3, 6, 2]]]))\n",
      "(2110000, ((9, 3, 1, 2, 4, 2, 6, 2, 2, 5), [[[1, 9, 5, 0, 2, 8, 4, 3, 7, 6], [0, 2, 4, 3, 9, 7, 8, 6, 1, 5]], [[3, 7, 6, 1, 9, 5, 0, 2, 8, 4], [0, 2, 4, 3, 9, 7, 8, 6, 1, 5]]]))\n",
      "(2120000, ((9, 8, 2, 2, 1, 1, 2, 4, 2, 5), [[[0, 9, 7, 5, 1, 6, 4, 3, 2, 8], [0, 1, 7, 4, 9, 3, 6, 8, 5, 2]], [[6, 4, 3, 2, 8, 0, 9, 7, 5, 1], [0, 1, 7, 4, 9, 3, 6, 8, 5, 2]]]))\n",
      "(2130000, ((9, 6, 2, 1, 1, 2, 4, 4, 2, 5), [[[4, 7, 2, 0, 9, 3, 1, 8, 6, 5], [0, 4, 3, 1, 5, 7, 8, 9, 6, 2]]]))\n",
      "(2140000, ((9, 1, 1, 4, 4, 2, 2, 6, 2, 5), [[[4, 2, 8, 6, 5, 0, 3, 1, 9, 7], [0, 9, 6, 4, 2, 3, 1, 8, 7, 5]]]))\n",
      "(2150000, ((9, 1, 4, 6, 2, 2, 2, 2, 3, 5), [[[0, 9, 7, 2, 3, 4, 6, 5, 8, 1], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(2160000, ((9, 2, 2, 4, 4, 2, 3, 1, 4, 5), [[[5, 8, 1, 0, 9, 2, 3, 7, 4, 6], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(2170000, ((9, 2, 4, 1, 3, 4, 2, 2, 4, 5), [[[7, 2, 5, 3, 1, 6, 4, 8, 0, 9], [0, 1, 7, 6, 8, 5, 4, 9, 3, 2]]]))\n",
      "(2180000, ((9, 2, 2, 2, 2, 4, 3, 3, 4, 5), [[[7, 2, 1, 9, 3, 0, 8, 4, 5, 6], [0, 4, 6, 9, 7, 8, 5, 2, 1, 3]]]))\n",
      "(2190000, ((9, 2, 2, 4, 4, 2, 2, 1, 5, 5), [[[5, 4, 0, 2, 8, 7, 3, 1, 9, 6], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]], [[3, 1, 9, 6, 5, 4, 0, 2, 8, 7], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]]]))\n",
      "(2200000, ((9, 2, 4, 1, 1, 2, 4, 2, 6, 5), [[[0, 9, 7, 1, 3, 2, 4, 6, 5, 8], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[8, 0, 9, 7, 1, 3, 2, 4, 6, 5], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(2210000, ((9, 3, 2, 2, 8, 2, 2, 1, 1, 6), [[[2, 1, 9, 5, 6, 4, 7, 8, 3, 0], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]], [[4, 7, 8, 3, 0, 2, 1, 9, 5, 6], [0, 4, 9, 8, 6, 2, 1, 5, 7, 3]]]))\n",
      "(2220000, ((9, 1, 4, 4, 2, 2, 4, 3, 1, 6), [[[9, 7, 2, 4, 6, 1, 3, 5, 8, 0], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]], [[7, 2, 4, 6, 1, 3, 5, 8, 0, 9], [0, 1, 5, 7, 4, 9, 3, 8, 6, 2]]]))\n",
      "(2230000, ((9, 1, 4, 2, 2, 6, 3, 1, 2, 6), [[[3, 0, 9, 4, 6, 5, 2, 1, 8, 7], [0, 4, 8, 2, 1, 5, 7, 9, 6, 3]]]))\n",
      "(2240000, ((9, 1, 6, 1, 5, 2, 2, 2, 2, 6), [[[3, 1, 0, 2, 9, 7, 4, 5, 6, 8], [0, 2, 4, 6, 9, 8, 7, 5, 3, 1]], [[8, 3, 1, 0, 2, 9, 7, 4, 5, 6], [0, 2, 4, 6, 9, 8, 7, 5, 3, 1]]]))\n",
      "(2250000, ((9, 3, 4, 4, 1, 1, 4, 2, 2, 6), [[[2, 1, 9, 6, 4, 5, 7, 8, 3, 0], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]], [[3, 0, 2, 1, 9, 6, 4, 5, 7, 8], [0, 9, 8, 5, 2, 1, 4, 7, 6, 3]]]))\n",
      "(2260000, ((9, 1, 4, 1, 1, 4, 6, 2, 2, 6), [[[9, 4, 6, 5, 2, 1, 8, 7, 3, 0], [0, 4, 8, 2, 1, 5, 7, 9, 6, 3]]]))\n",
      "(2270000, ((9, 1, 6, 1, 3, 2, 2, 4, 2, 6), [[[5, 3, 1, 6, 4, 8, 0, 9, 7, 2], [0, 1, 7, 6, 8, 5, 4, 9, 3, 2]]]))\n",
      "(2280000, ((9, 1, 4, 2, 4, 2, 1, 5, 2, 6), [[[1, 9, 4, 0, 3, 2, 8, 6, 7, 5], [0, 8, 9, 7, 3, 2, 5, 1, 6, 4]]]))\n",
      "(2290000, ((9, 1, 2, 6, 2, 4, 2, 1, 3, 6), [[[5, 3, 1, 8, 4, 7, 2, 0, 9, 6], [0, 5, 9, 7, 3, 1, 4, 6, 8, 2]]]))\n",
      "(2300000, ((9, 1, 6, 4, 1, 1, 2, 2, 4, 6), [[[8, 0, 9, 7, 2, 4, 5, 3, 6, 1], [0, 1, 4, 7, 5, 6, 8, 3, 9, 2]]]))\n",
      "(2310000, ((9, 1, 2, 3, 1, 4, 4, 2, 4, 6), [[[1, 0, 9, 8, 6, 4, 3, 5, 7, 2], [0, 2, 8, 4, 5, 6, 7, 3, 9, 1]]]))\n",
      "(2320000, ((9, 1, 1, 1, 4, 2, 2, 6, 4, 6), [[[2, 8, 7, 3, 1, 9, 6, 5, 4, 0], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]], [[6, 5, 4, 0, 2, 8, 7, 3, 1, 9], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]]]))\n",
      "(2330000, ((9, 1, 4, 2, 2, 1, 1, 4, 6, 6), [[[9, 7, 3, 1, 6, 5, 4, 2, 8, 0], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]], [[5, 4, 2, 8, 0, 9, 7, 3, 1, 6], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]], [[1, 6, 5, 4, 2, 8, 0, 9, 7, 3], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]], [[8, 0, 9, 7, 3, 1, 6, 5, 4, 2], [0, 1, 4, 9, 3, 6, 8, 7, 5, 2]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(2340000, ((9, 1, 4, 2, 4, 4, 2, 2, 1, 7), [[[0, 9, 7, 6, 2, 3, 4, 5, 8, 1], [0, 2, 7, 4, 9, 8, 6, 5, 3, 1]]]))\n",
      "(2350000, ((9, 6, 2, 4, 2, 1, 1, 2, 2, 7), [[[5, 6, 7, 3, 1, 9, 4, 0, 2, 8], [0, 2, 5, 3, 1, 8, 6, 9, 7, 4]]]))\n",
      "(2360000, ((9, 3, 1, 2, 2, 6, 2, 2, 2, 7), [[[0, 2, 8, 7, 3, 1, 9, 6, 5, 4], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]], [[9, 6, 5, 4, 0, 2, 8, 7, 3, 1], [0, 2, 3, 1, 5, 9, 7, 6, 8, 4]]]))\n",
      "(2370000, ((9, 2, 6, 2, 1, 1, 2, 4, 2, 7), [[[0, 9, 3, 1, 8, 5, 6, 4, 7, 2], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]], [[5, 6, 4, 7, 2, 0, 9, 3, 1, 8], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]], [[3, 1, 8, 5, 6, 4, 7, 2, 0, 9], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]], [[4, 7, 2, 0, 9, 3, 1, 8, 5, 6], [0, 8, 6, 7, 3, 1, 4, 9, 5, 2]]]))\n",
      "(2380000, ((9, 3, 2, 2, 4, 2, 2, 2, 3, 7), [[[8, 6, 7, 5, 1, 9, 4, 0, 3, 2], [0, 5, 1, 8, 9, 7, 3, 2, 6, 4]]]))\n",
      "(2390000, ((9, 1, 1, 2, 2, 2, 6, 2, 4, 7), [[[0, 2, 8, 5, 1, 4, 3, 9, 7, 6], [0, 2, 4, 3, 7, 5, 1, 9, 8, 6]]]))\n",
      "(2400000, ((9, 1, 2, 6, 2, 2, 4, 1, 1, 8), [[[8, 1, 0, 9, 2, 3, 4, 5, 6, 7], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(2410000, ((9, 3, 6, 1, 1, 2, 2, 2, 2, 8), [[[0, 9, 7, 3, 2, 5, 1, 6, 4, 8], [0, 1, 7, 4, 9, 3, 5, 8, 6, 2]], [[4, 8, 0, 9, 7, 3, 2, 5, 1, 6], [0, 1, 7, 4, 9, 3, 5, 8, 6, 2]]]))\n",
      "(2420000, ((9, 1, 4, 1, 1, 2, 6, 2, 2, 8), [[[5, 8, 1, 0, 9, 2, 7, 4, 6, 3], [0, 2, 5, 7, 6, 8, 9, 4, 3, 1]]]))\n",
      "(2430000, ((9, 3, 2, 4, 2, 2, 2, 1, 3, 8), [[[1, 2, 6, 8, 0, 9, 7, 5, 4, 3], [0, 1, 7, 4, 6, 5, 3, 9, 8, 2]], [[3, 1, 2, 6, 8, 0, 9, 7, 5, 4], [0, 1, 7, 4, 6, 5, 3, 9, 8, 2]]]))\n",
      "(2440000, ((9, 1, 1, 1, 2, 4, 2, 4, 4, 8), [[[2, 9, 6, 4, 0, 1, 8, 5, 7, 3], [0, 1, 5, 9, 7, 6, 8, 3, 2, 4]]]))\n",
      "(2450000, ((9, 6, 2, 2, 1, 1, 2, 2, 2, 9), [[[9, 6, 7, 4, 5, 8, 3, 0, 2, 1], [0, 9, 8, 7, 5, 2, 1, 4, 6, 3]], [[8, 3, 0, 2, 1, 9, 6, 7, 4, 5], [0, 9, 8, 7, 5, 2, 1, 4, 6, 3]]]))\n",
      "(2460000, ((9, 2, 2, 2, 2, 3, 1, 2, 4, 9), [[[2, 3, 5, 6, 8, 1, 0, 9, 7, 4], [0, 2, 8, 5, 9, 4, 6, 7, 3, 1]]]))\n",
      "ST5_data//H_2_2_1t4//1_branch_point//align_list_visible//H_2_2_1_1_align_list_9_visible_9 written\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the visible_align_list functions needed for nearly every case\n",
    "\n",
    "%run ./ST5_fcns/align_list_visible_fcns.ipynb\n",
    "\n",
    "if True:\n",
    "    generate_all_align_list_visible_files(range(4,10), range(9,14,2), 18, \n",
    "                                          'ST5_data//H_2_2_1t4//1_branch_point//', \n",
    "                                          'align_list//H_1_1_align_list_', 'align_list_visible//H1_1_align_list_')\n",
    "\n",
    "if True:\n",
    "    generate_all_align_list_visible_files(range(9,14,2), range(4,10), 18, \n",
    "                                          'ST5_data//H_2_2_1t4//1_branch_point//', \n",
    "                                          'align_list//H_2_2_1_1_align_list_', \n",
    "                                          'align_list_visible//H_2_2_1_1_align_list_')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "#At this point, none of the files above need to be loaded for this to run.\n",
    "#Once the files above are generated, the file sizes are small enough that these can be loaded on the fly.\n",
    "\n",
    "#This loads all of the visible_align_list functions needed for nearly every case\n",
    "\n",
    "%run ./ST5_fcns/combine_align_list_visible_fcns.ipynb\n",
    "\n",
    "if False:\n",
    "    combine_align_list_visible_write_file(s_range = range(4,10), \n",
    "                                          s_filename_root = 'align_list_visible//H_2_2_1_1_align_list_', \n",
    "                                          t_range = range(9,14,2), \n",
    "                                          t_filename_root = 'align_list_visible//H1_1_align_list_',\n",
    "                                          d_opt = 18, \n",
    "                                          root_dir = 'ST5_data//H_2_2_1t4//1_branch_point//')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "admissible_list read with 86992 candidates\n",
      "admissible_list_vert_perm_check written with 8960 elements\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the vertical permutation check functions needed for nearly every case\n",
    "#This function can be run once admissible_list is written and without needing to load any other file\n",
    "\n",
    "%run ./ST5_fcns/vert_perm_check_fcns.ipynb\n",
    "\n",
    "if True:\n",
    "    vert_perm_check_file(18, 'ST5_data//H_2_2_1t4//1_branch_point//')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "admissible_list_vert_perm_check read with 8960 candidates\n",
      "admissible_list_all_vert_perm_check written with 4808 elements\n"
     ]
    }
   ],
   "source": [
    "#This checks that all (both) of the vertical permutations have the correct length of 2*d_opt\n",
    "\n",
    "if True:\n",
    "    all_vert_perm_check_file(18, 'ST5_data//H_2_2_1t4//1_branch_point//')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 7"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "admissible_list_all_vert_perm_check read with 4808 candidates\n",
      "vert_perm_total_1 produced with 696 elements\n",
      "vert_perm_total_2 produced with 88 elements\n",
      "vert_perm_total_3 produced with 24 elements\n",
      "vert_perm_total_4 produced with 16 elements\n",
      "vert_perm_total_5 produced with 0 elements\n",
      "All possibilities have been excluded\n"
     ]
    }
   ],
   "source": [
    "%run ./ST5_fcns/slope_test_fcn.ipynb\n",
    "\n",
    "if True:\n",
    "    final_list = slope_test(18, 'ST5_data//H_2_2_1t4//1_branch_point//')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.3",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ST5_files/ST5_Search_H_2,2,1,1,1,1__2_Branch_Points.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# $\\mathcal{H}(2,2,1^4)$ Extra Branching Occurs Over Two Points"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This notebook addresses the case where there is one simple zero over each of the four $2$-torsion points, and one double zero descends to one of the points in $\\{(0,0), (1,0)\\}$ and the other double zero descends to one of the points in $\\{(0,1), (1,1)\\}$.\n",
    "\n",
    "We recall that in $\\mathcal{H}(2,2,1^4)$, $d_{opt} = 18$ and by the arrangement above, there is a $2$-torsion point in the boundary of each horizontal cylinder that has exactly one simple zero above it."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import re"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This loads all of the 1-cylinder diagrams in H(2,1,1) formatted as python lists\n",
    "\n",
    "H2_1_1_cyl_diags = [[[[0, 2, 1, 6, 4, 5, 3], [0, 6, 5, 2, 1, 4, 3]]], \n",
    "                    [[[0, 2, 5, 1, 3, 6, 4], [0, 2, 6, 5, 1, 3, 4]]], \n",
    "                    [[[0, 2, 5, 3, 1, 6, 4], [0, 2, 6, 3, 1, 5, 4]]], \n",
    "                    [[[0, 6, 2, 3, 4, 5, 1], [0, 2, 4, 6, 5, 3, 1]]], \n",
    "                    [[[0, 6, 4, 1, 2, 3, 5], [0, 1, 3, 6, 5, 4, 2]]]]\n",
    "\n",
    "#This loads all of the functions for processing cylinder diagrams\n",
    "\n",
    "%run ./ST5_fcns/cyl_diag_fcns.ipynb\n",
    "\n",
    "H2_1_1_vertex_data = strat_odd_sc(H2_1_1_cyl_diags)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Among partitions of $36$ into seven odd numbers the minimum of the maximum numbers among all partitions is $2d_{opt}/7 = 6$, which is $6$ in this case.\n",
    "\n",
    "Solving $36 - 2(6) - 2t_0 \\geq 0$ implies that the largest value of $t_0$ is $12$.\n",
    "\n",
    "Since the situation is symmetric, the same argument applies for $s_0$ and $t_0$ reversed.\n",
    "\n",
    "In summary:\n",
    "\n",
    "$$6 \\leq s_0, t_0 \\leq 12$$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_2_1t4//2_branch_point//partitions//H2_1_1_part written\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the standard partition functions needed for nearly every case\n",
    "#It also loads the partition evaluate function\n",
    "\n",
    "%run ./ST5_fcns/partition_functions.ipynb\n",
    "\n",
    "\n",
    "if True:\n",
    "    create_sc_partition_file((), part_length = 7, t0_range = range(6,13), d_opt = 18,\n",
    "                             filename_root = 'ST5_data//H_2_2_1t4//2_branch_point//partitions//H2_1_1_part')\n",
    "\n",
    "\n",
    "#Load the partitions\n",
    "\n",
    "if True:\n",
    "    with open('ST5_data//H_2_2_1t4//2_branch_point//partitions//H2_1_1_part', 'r') as file:\n",
    "        H2_1_1_part = eval_part(file.read())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "36 partitions to search\n",
      "1368 partitions to search\n",
      "3276 partitions to search\n",
      "7160 partitions to search\n",
      "7476 partitions to search\n",
      "8448 partitions to search\n",
      "6966 partitions to search\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the align_list functions needed for nearly every case\n",
    "#This includes the align_list evaluate function\n",
    "\n",
    "%run ./ST5_fcns/align_list_fcns.ipynb\n",
    "\n",
    "if True:\n",
    "    for t in range(6,13):\n",
    "        align_list_write_file(H2_1_1_part, H2_1_1_vertex_data, \n",
    "                              'ST5_data//H_2_2_1t4//2_branch_point//align_list//H_2_1_1_align_list', \n",
    "                              t0 = t)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "total_list generated\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list//H_2_1_1_align_list_6 read\n",
      "108 configurations to search\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_6_visible_6 written\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list//H_2_1_1_align_list_6 read\n",
      "108 configurations to search\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_6_visible_7 written\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list//H_2_1_1_align_list_6 read\n",
      "108 configurations to search\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_6_visible_8 written\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list//H_2_1_1_align_list_6 read\n",
      "108 configurations to search\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_6_visible_9 written\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list//H_2_1_1_align_list_6 read\n",
      "108 configurations to search\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_6_visible_10 written\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list//H_2_1_1_align_list_6 read\n",
      "108 configurations to search\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_6_visible_11 written\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list//H_2_1_1_align_list_6 read\n",
      "108 configurations to search\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_6_visible_12 written\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list//H_2_1_1_align_list_7 read\n",
      "4104 configurations to search\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_7_visible_6 written\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list//H_2_1_1_align_list_7 read\n",
      "4104 configurations to search\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_7_visible_7 written\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list//H_2_1_1_align_list_7 read\n",
      "4104 configurations to search\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_7_visible_8 written\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list//H_2_1_1_align_list_7 read\n",
      "4104 configurations to search\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_7_visible_9 written\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list//H_2_1_1_align_list_7 read\n",
      "4104 configurations to search\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_7_visible_10 written\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list//H_2_1_1_align_list_7 read\n",
      "4104 configurations to search\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_7_visible_11 written\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list//H_2_1_1_align_list_8 read\n",
      "9828 configurations to search\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_8_visible_6 written\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list//H_2_1_1_align_list_8 read\n",
      "9828 configurations to search\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_8_visible_7 written\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list//H_2_1_1_align_list_8 read\n",
      "9828 configurations to search\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_8_visible_8 written\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list//H_2_1_1_align_list_8 read\n",
      "9828 configurations to search\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_8_visible_9 written\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list//H_2_1_1_align_list_8 read\n",
      "9828 configurations to search\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_8_visible_10 written\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list//H_2_1_1_align_list_9 read\n",
      "21480 configurations to search\n",
      "(10000, ((9, 7, 2, 3, 7, 4, 4), [[[4, 5, 3, 0, 2, 1, 6], [0, 6, 5, 2, 1, 4, 3]], [[3, 0, 2, 1, 6, 4, 5], [0, 6, 5, 2, 1, 4, 3]]]))\n",
      "(20000, ((9, 8, 2, 2, 5, 1, 9), [[[6, 4, 0, 2, 5, 3, 1], [0, 2, 6, 3, 1, 5, 4]], [[4, 0, 2, 5, 3, 1, 6], [0, 2, 6, 3, 1, 5, 4]]]))\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_9_visible_6 written\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list//H_2_1_1_align_list_9 read\n",
      "21480 configurations to search\n",
      "(10000, ((9, 7, 2, 3, 7, 4, 4), [[[4, 5, 3, 0, 2, 1, 6], [0, 6, 5, 2, 1, 4, 3]], [[3, 0, 2, 1, 6, 4, 5], [0, 6, 5, 2, 1, 4, 3]]]))\n",
      "(20000, ((9, 8, 2, 2, 5, 1, 9), [[[6, 4, 0, 2, 5, 3, 1], [0, 2, 6, 3, 1, 5, 4]], [[4, 0, 2, 5, 3, 1, 6], [0, 2, 6, 3, 1, 5, 4]]]))\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_9_visible_7 written\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list//H_2_1_1_align_list_9 read\n",
      "21480 configurations to search\n",
      "(10000, ((9, 7, 2, 3, 7, 4, 4), [[[4, 5, 3, 0, 2, 1, 6], [0, 6, 5, 2, 1, 4, 3]], [[3, 0, 2, 1, 6, 4, 5], [0, 6, 5, 2, 1, 4, 3]]]))\n",
      "(20000, ((9, 8, 2, 2, 5, 1, 9), [[[6, 4, 0, 2, 5, 3, 1], [0, 2, 6, 3, 1, 5, 4]], [[4, 0, 2, 5, 3, 1, 6], [0, 2, 6, 3, 1, 5, 4]]]))\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_9_visible_8 written\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list//H_2_1_1_align_list_9 read\n",
      "21480 configurations to search\n",
      "(10000, ((9, 7, 2, 3, 7, 4, 4), [[[4, 5, 3, 0, 2, 1, 6], [0, 6, 5, 2, 1, 4, 3]], [[3, 0, 2, 1, 6, 4, 5], [0, 6, 5, 2, 1, 4, 3]]]))\n",
      "(20000, ((9, 8, 2, 2, 5, 1, 9), [[[6, 4, 0, 2, 5, 3, 1], [0, 2, 6, 3, 1, 5, 4]], [[4, 0, 2, 5, 3, 1, 6], [0, 2, 6, 3, 1, 5, 4]]]))\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_9_visible_9 written\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list//H_2_1_1_align_list_10 read\n",
      "22428 configurations to search\n",
      "(10000, ((10, 3, 7, 9, 1, 2, 4), [[[1, 3, 6, 4, 0, 2, 5], [0, 2, 6, 5, 1, 3, 4]], [[4, 0, 2, 5, 1, 3, 6], [0, 2, 6, 5, 1, 3, 4]]]))\n",
      "(20000, ((10, 3, 5, 2, 1, 7, 8), [[[2, 3, 4, 5, 1, 0, 6], [0, 2, 4, 6, 5, 3, 1]]]))\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_10_visible_6 written\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list//H_2_1_1_align_list_10 read\n",
      "22428 configurations to search\n",
      "(10000, ((10, 3, 7, 9, 1, 2, 4), [[[1, 3, 6, 4, 0, 2, 5], [0, 2, 6, 5, 1, 3, 4]], [[4, 0, 2, 5, 1, 3, 6], [0, 2, 6, 5, 1, 3, 4]]]))\n",
      "(20000, ((10, 3, 5, 2, 1, 7, 8), [[[2, 3, 4, 5, 1, 0, 6], [0, 2, 4, 6, 5, 3, 1]]]))\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_10_visible_7 written\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list//H_2_1_1_align_list_10 read\n",
      "22428 configurations to search\n",
      "(10000, ((10, 3, 7, 9, 1, 2, 4), [[[1, 3, 6, 4, 0, 2, 5], [0, 2, 6, 5, 1, 3, 4]], [[4, 0, 2, 5, 1, 3, 6], [0, 2, 6, 5, 1, 3, 4]]]))\n",
      "(20000, ((10, 3, 5, 2, 1, 7, 8), [[[2, 3, 4, 5, 1, 0, 6], [0, 2, 4, 6, 5, 3, 1]]]))\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_10_visible_8 written\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list//H_2_1_1_align_list_11 read\n",
      "25344 configurations to search\n",
      "(10000, ((11, 6, 3, 3, 8, 2, 3), [[[6, 4, 5, 3, 0, 2, 1], [0, 6, 5, 2, 1, 4, 3]], [[5, 3, 0, 2, 1, 6, 4], [0, 6, 5, 2, 1, 4, 3]]]))\n",
      "(20000, ((11, 5, 1, 3, 2, 8, 6), [[[2, 5, 3, 1, 6, 4, 0], [0, 2, 6, 3, 1, 5, 4]], [[5, 3, 1, 6, 4, 0, 2], [0, 2, 6, 3, 1, 5, 4]]]))\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_11_visible_6 written\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list//H_2_1_1_align_list_11 read\n",
      "25344 configurations to search\n",
      "(10000, ((11, 6, 3, 3, 8, 2, 3), [[[6, 4, 5, 3, 0, 2, 1], [0, 6, 5, 2, 1, 4, 3]], [[5, 3, 0, 2, 1, 6, 4], [0, 6, 5, 2, 1, 4, 3]]]))\n",
      "(20000, ((11, 5, 1, 3, 2, 8, 6), [[[2, 5, 3, 1, 6, 4, 0], [0, 2, 6, 3, 1, 5, 4]], [[5, 3, 1, 6, 4, 0, 2], [0, 2, 6, 3, 1, 5, 4]]]))\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_11_visible_7 written\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list//H_2_1_1_align_list_12 read\n",
      "20898 configurations to search\n",
      "(10000, ((12, 4, 2, 1, 7, 7, 3), [[[6, 4, 0, 2, 5, 1, 3], [0, 2, 6, 5, 1, 3, 4]], [[2, 5, 1, 3, 6, 4, 0], [0, 2, 6, 5, 1, 3, 4]]]))\n",
      "(20000, ((12, 2, 3, 5, 1, 3, 10), [[[3, 1, 6, 4, 0, 2, 5], [0, 2, 6, 3, 1, 5, 4]], [[1, 6, 4, 0, 2, 5, 3], [0, 2, 6, 3, 1, 5, 4]]]))\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_12_visible_6 written\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the visible_align_list functions needed for nearly every case\n",
    "\n",
    "%run ./ST5_fcns/align_list_visible_fcns.ipynb\n",
    "\n",
    "if True:\n",
    "    generate_all_align_list_visible_files(range(6,13), range(6,13), 18, \n",
    "                                          'ST5_data//H_2_2_1t4//2_branch_point//', \n",
    "                                          'align_list//H_2_1_1_align_list_', \n",
    "                                          'align_list_visible//H_2_1_1_align_list_')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_6_visible_6 read\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_6_visible_6 read\n",
      "empty list\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_7_visible_6 read\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_6_visible_7 read\n",
      "empty list\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_8_visible_6 read\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_6_visible_8 read\n",
      "empty list\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_9_visible_6 read\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_6_visible_9 read\n",
      "empty list\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_10_visible_6 read\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_6_visible_10 read\n",
      "empty list\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_11_visible_6 read\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_6_visible_11 read\n",
      "empty list\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_12_visible_6 read\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_6_visible_12 read\n",
      "empty list\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_6_visible_7 read\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_7_visible_6 read\n",
      "empty list\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_7_visible_7 read\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_7_visible_7 read\n",
      "17*17=289 combinations to check\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_8_visible_7 read\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_7_visible_8 read\n",
      "empty list\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_9_visible_7 read\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_7_visible_9 read\n",
      "empty list\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_10_visible_7 read\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_7_visible_10 read\n",
      "empty list\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_11_visible_7 read\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_7_visible_11 read\n",
      "empty list\n",
      "empty list\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_6_visible_8 read\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_8_visible_6 read\n",
      "empty list\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_7_visible_8 read\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_8_visible_7 read\n",
      "empty list\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_8_visible_8 read\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_8_visible_8 read\n",
      "22*22=484 combinations to check\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_9_visible_8 read\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_8_visible_9 read\n",
      "empty list\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_10_visible_8 read\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_8_visible_10 read\n",
      "empty list\n",
      "empty list\n",
      "empty list\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_6_visible_9 read\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_9_visible_6 read\n",
      "empty list\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_7_visible_9 read\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_9_visible_7 read\n",
      "empty list\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_8_visible_9 read\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_9_visible_8 read\n",
      "empty list\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_9_visible_9 read\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_9_visible_9 read\n",
      "20*20=400 combinations to check\n",
      "empty list\n",
      "empty list\n",
      "empty list\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_6_visible_10 read\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_10_visible_6 read\n",
      "empty list\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_7_visible_10 read\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_10_visible_7 read\n",
      "empty list\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_8_visible_10 read\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_10_visible_8 read\n",
      "empty list\n",
      "empty list\n",
      "empty list\n",
      "empty list\n",
      "empty list\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_6_visible_11 read\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_11_visible_6 read\n",
      "empty list\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_7_visible_11 read\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_11_visible_7 read\n",
      "empty list\n",
      "empty list\n",
      "empty list\n",
      "empty list\n",
      "empty list\n",
      "empty list\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_6_visible_12 read\n",
      "ST5_data//H_2_2_1t4//2_branch_point//align_list_visible//H_2_1_1_align_list_12_visible_6 read\n",
      "empty list\n",
      "empty list\n",
      "empty list\n",
      "empty list\n",
      "empty list\n",
      "empty list\n",
      "empty list\n",
      "admissible_list written with 512 elements\n"
     ]
    }
   ],
   "source": [
    "#At this point, none of the files above need to be loaded for this to run.\n",
    "#Once the files above are generated, the file sizes are small enough that these can be loaded on the fly.\n",
    "\n",
    "#This loads all of the visible_align_list functions needed for nearly every case\n",
    "\n",
    "%run ./ST5_fcns/combine_align_list_visible_fcns.ipynb\n",
    "\n",
    "if True:\n",
    "    combine_align_list_visible_write_file(s_range = range(6,13), \n",
    "                                          s_filename_root = 'align_list_visible//H_2_1_1_align_list_', \n",
    "                                          t_range = range(6,13), \n",
    "                                          t_filename_root = 'align_list_visible//H_2_1_1_align_list_',\n",
    "                                          d_opt = 18, \n",
    "                                          root_dir = 'ST5_data//H_2_2_1t4//2_branch_point//')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "admissible_list read with 512 candidates\n",
      "admissible_list_vert_perm_check written with 29 elements\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the vertical permutation check functions needed for nearly every case\n",
    "#This function can be run once admissible_list is written and without needing to load any other file\n",
    "\n",
    "%run ./ST5_fcns/vert_perm_check_fcns.ipynb\n",
    "\n",
    "if True:\n",
    "    vert_perm_check_file(18, 'ST5_data//H_2_2_1t4//2_branch_point//')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "admissible_list_vert_perm_check read with 29 candidates\n",
      "admissible_list_all_vert_perm_check written with 9 elements\n"
     ]
    }
   ],
   "source": [
    "#This checks that all (both) of the vertical permutations have the correct length of 2*d_opt\n",
    "\n",
    "if True:\n",
    "    all_vert_perm_check_file(18, 'ST5_data//H_2_2_1t4//2_branch_point//')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 7"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "admissible_list_all_vert_perm_check read with 9 candidates\n",
      "vert_perm_total_1 produced with 1 elements\n",
      "vert_perm_total_2 produced with 0 elements\n",
      "All possibilities have been excluded\n"
     ]
    }
   ],
   "source": [
    "%run ./ST5_fcns/slope_test_fcn.ipynb\n",
    "\n",
    "if True:\n",
    "    final_list = slope_test(18, 'ST5_data//H_2_2_1t4//2_branch_point//')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.3",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ST5_files/ST5_Search_H_2,2,2,2__3_Branch_Points.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# $\\mathcal{H}(2^4)$ Branching Occurs Over Three 2-Torsion Points"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This notebook addresses the case where three of the $2$-torsion points have a zero above them.  We arrange the surface so that three double zeros descend to $\\{(0,0), (1,0)\\}$.\n",
    "\n",
    "We recall that in $\\mathcal{H}(2^4)$, $d_{opt} = 9$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import re"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This loads all of the 1-cylinder diagrams in (all connected components of the stratum) H(2,2) formatted as python lists\n",
    "\n",
    "with open('ST5_data//1-cyl_diags//cyl_diags-2_2_2-c-1', 'r') as file:\n",
    "    H2_2_2_cyl_diags = eval(file.read())\n",
    "\n",
    "H2_cyl_diags = [[[[0, 1, 2], [0, 1, 2]]]]\n",
    "\n",
    "\n",
    "#This loads all of the functions for processing cylinder diagrams\n",
    "\n",
    "#Only the general cylinder diagram functions are needed in this case\n",
    "%run ./ST5_fcns/cyl_diag_fcns.ipynb\n",
    "\n",
    "#In the previous case finding a simple zero sufficed to extract potential odd length saddle connections\n",
    "#In this case it's the switch from one zero to another that marks an odd saddle connection\n",
    "\n",
    "def extract_switch(cyl_bot_int):\n",
    "#    print(cyl_bot_int)\n",
    "    length = len(cyl_bot_int)\n",
    "    switch_list = []\n",
    "    for i in enumerate(cyl_bot_int):\n",
    "        if i[1] == cyl_bot_int[(i[0]+1)%length]:\n",
    "            switch_list += [0]\n",
    "        else:\n",
    "            switch_list += [1]\n",
    "    return switch_list\n",
    "\n",
    "def strat_odd_sc_2t4_3_branch_points(master_list):\n",
    "    #This is the main function to run to get the processed data\n",
    "    #The data consists of \n",
    "    total = []\n",
    "    for i in master_list:\n",
    "        print(i, ' from master')\n",
    "        cyl_bot = vertex_labels(i)[0][0]\n",
    "        print(cyl_bot)\n",
    "        cyl_bot_int = [int(j[1:]) for j in cyl_bot]\n",
    "        for vertex in range(3):\n",
    "            fake_labels = []\n",
    "            for vert_copy in cyl_bot_int:\n",
    "                if vert_copy == vertex:\n",
    "                    fake_labels += [0]\n",
    "                else:\n",
    "                    fake_labels += [1]\n",
    "            print(fake_labels)\n",
    "            total.append((i,[extract_switch(fake_labels)]))\n",
    "    return total"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "([[[0, 1, 4, 7, 5, 3, 8, 6, 2], [0, 1, 4, 8, 5, 3, 7, 6, 2]]], ' from master')\n",
      "['V0', 'V1', 'V0', 'V1', 'V2', 'V2', 'V2', 'V0', 'V1']\n",
      "[0, 1, 0, 1, 1, 1, 1, 0, 1]\n",
      "[1, 0, 1, 0, 1, 1, 1, 1, 0]\n",
      "[1, 1, 1, 1, 0, 0, 0, 1, 1]\n",
      "([[[0, 1, 8, 3, 5, 4, 6, 7, 2], [0, 1, 3, 6, 8, 5, 7, 4, 2]]], ' from master')\n",
      "['V0', 'V1', 'V0', 'V2', 'V1', 'V0', 'V2', 'V2', 'V1']\n",
      "[0, 1, 0, 1, 1, 0, 1, 1, 1]\n",
      "[1, 0, 1, 1, 0, 1, 1, 1, 0]\n",
      "[1, 1, 1, 0, 1, 1, 0, 0, 1]\n",
      "([[[0, 2, 8, 4, 5, 6, 7, 3, 1], [0, 2, 4, 6, 8, 7, 5, 3, 1]]], ' from master')\n",
      "['V0', 'V1', 'V0', 'V2', 'V1', 'V2', 'V2', 'V0', 'V1']\n",
      "[0, 1, 0, 1, 1, 1, 1, 0, 1]\n",
      "[1, 0, 1, 1, 0, 1, 1, 1, 0]\n",
      "[1, 1, 1, 0, 1, 0, 0, 1, 1]\n",
      "([[[0, 3, 8, 5, 2, 4, 1, 7, 6], [0, 3, 5, 2, 7, 8, 4, 1, 6]]], ' from master')\n",
      "['V0', 'V1', 'V0', 'V2', 'V1', 'V2', 'V0', 'V2', 'V1']\n",
      "[0, 1, 0, 1, 1, 1, 0, 1, 1]\n",
      "[1, 0, 1, 1, 0, 1, 1, 1, 0]\n",
      "[1, 1, 1, 0, 1, 0, 1, 0, 1]\n",
      "([[[0, 7, 4, 5, 6, 2, 1, 8, 3], [0, 4, 6, 8, 7, 5, 2, 1, 3]]], ' from master')\n",
      "['V0', 'V1', 'V2', 'V0', 'V1', 'V2', 'V0', 'V2', 'V1']\n",
      "[0, 1, 1, 0, 1, 1, 0, 1, 1]\n",
      "[1, 0, 1, 1, 0, 1, 1, 1, 0]\n",
      "[1, 1, 0, 1, 1, 0, 1, 0, 1]\n",
      "([[[0, 8, 1, 3, 4, 6, 5, 2, 7], [0, 1, 4, 5, 7, 8, 3, 6, 2]]], ' from master')\n",
      "['V0', 'V1', 'V2', 'V0', 'V1', 'V2', 'V0', 'V1', 'V2']\n",
      "[0, 1, 1, 0, 1, 1, 0, 1, 1]\n",
      "[1, 0, 1, 1, 0, 1, 1, 0, 1]\n",
      "[1, 1, 0, 1, 1, 0, 1, 1, 0]\n",
      "([[[0, 8, 6, 5, 3, 1, 7, 4, 2], [0, 5, 8, 3, 1, 4, 6, 7, 2]]], ' from master')\n",
      "['V0', 'V1', 'V2', 'V2', 'V0', 'V1', 'V0', 'V2', 'V1']\n",
      "[0, 1, 1, 1, 0, 1, 0, 1, 1]\n",
      "[1, 0, 1, 1, 1, 0, 1, 1, 0]\n",
      "[1, 1, 0, 0, 1, 1, 1, 0, 1]\n",
      "([[[0, 2, 1, 8, 4, 5, 6, 7, 3], [0, 4, 6, 8, 7, 5, 2, 1, 3]]], ' from master')\n",
      "['V0', 'V1', 'V0', 'V1', 'V2', 'V0', 'V2', 'V2', 'V1']\n",
      "[0, 1, 0, 1, 1, 0, 1, 1, 1]\n",
      "[1, 0, 1, 0, 1, 1, 1, 1, 0]\n",
      "[1, 1, 1, 1, 0, 1, 0, 0, 1]\n",
      "([[[0, 2, 1, 8, 6, 4, 5, 7, 3], [0, 5, 8, 7, 6, 2, 1, 4, 3]]], ' from master')\n",
      "['V0', 'V1', 'V2', 'V1', 'V2', 'V0', 'V2', 'V0', 'V1']\n",
      "[0, 1, 1, 1, 1, 0, 1, 0, 1]\n",
      "[1, 0, 1, 0, 1, 1, 1, 1, 0]\n",
      "[1, 1, 0, 1, 0, 1, 0, 1, 1]\n",
      "([[[0, 4, 1, 8, 6, 3, 2, 7, 5], [0, 3, 2, 8, 7, 4, 1, 6, 5]]], ' from master')\n",
      "['V0', 'V1', 'V2', 'V1', 'V0', 'V2', 'V0', 'V2', 'V1']\n",
      "[0, 1, 1, 1, 0, 1, 0, 1, 1]\n",
      "[1, 0, 1, 0, 1, 1, 1, 1, 0]\n",
      "[1, 1, 0, 1, 1, 0, 1, 0, 1]\n",
      "([[[0, 4, 1, 8, 6, 5, 2, 7, 3], [0, 8, 7, 5, 2, 6, 4, 1, 3]]], ' from master')\n",
      "['V0', 'V1', 'V0', 'V1', 'V0', 'V2', 'V2', 'V2', 'V1']\n",
      "[0, 1, 0, 1, 0, 1, 1, 1, 1]\n",
      "[1, 0, 1, 0, 1, 1, 1, 1, 0]\n",
      "[1, 1, 1, 1, 1, 0, 0, 0, 1]\n",
      "([[[0, 5, 7, 2, 3, 6, 1, 4, 8], [0, 5, 6, 1, 4, 7, 2, 3, 8]]], ' from master')\n",
      "['V0', 'V1', 'V0', 'V2', 'V0', 'V2', 'V1', 'V2', 'V1']\n",
      "[0, 1, 0, 1, 0, 1, 1, 1, 1]\n",
      "[1, 0, 1, 1, 1, 1, 0, 1, 0]\n",
      "[1, 1, 1, 0, 1, 0, 1, 0, 1]\n",
      "([[[0, 7, 4, 2, 1, 8, 6, 5, 3], [0, 5, 8, 2, 1, 4, 6, 7, 3]]], ' from master')\n",
      "['V0', 'V0', 'V1', 'V2', 'V2', 'V2', 'V1', 'V1', 'V0']\n",
      "[0, 0, 1, 1, 1, 1, 1, 1, 0]\n",
      "[1, 1, 0, 1, 1, 1, 0, 0, 1]\n",
      "[1, 1, 1, 0, 0, 0, 1, 1, 1]\n",
      "([[[0, 8, 3, 4, 2, 5, 6, 7, 1], [0, 2, 7, 5, 8, 4, 6, 3, 1]]], ' from master')\n",
      "['V0', 'V1', 'V0', 'V2', 'V1', 'V0', 'V2', 'V2', 'V1']\n",
      "[0, 1, 0, 1, 1, 0, 1, 1, 1]\n",
      "[1, 0, 1, 1, 0, 1, 1, 1, 0]\n",
      "[1, 1, 1, 0, 1, 1, 0, 0, 1]\n",
      "([[[0, 8, 3, 6, 4, 2, 5, 7, 1], [0, 2, 7, 6, 5, 8, 4, 3, 1]]], ' from master')\n",
      "['V0', 'V1', 'V0', 'V2', 'V2', 'V1', 'V0', 'V2', 'V1']\n",
      "[0, 1, 0, 1, 1, 1, 0, 1, 1]\n",
      "[1, 0, 1, 1, 1, 0, 1, 1, 0]\n",
      "[1, 1, 1, 0, 0, 1, 1, 0, 1]\n",
      "([[[0, 8, 4, 1, 7, 3, 2, 6, 5], [0, 6, 3, 2, 7, 4, 1, 8, 5]]], ' from master')\n",
      "['V0', 'V0', 'V1', 'V1', 'V1', 'V2', 'V2', 'V2', 'V0']\n",
      "[0, 0, 1, 1, 1, 1, 1, 1, 0]\n",
      "[1, 1, 0, 0, 0, 1, 1, 1, 1]\n",
      "[1, 1, 1, 1, 1, 0, 0, 0, 1]\n",
      "([[[0, 8, 6, 1, 5, 2, 4, 3, 7], [0, 1, 7, 4, 5, 6, 3, 8, 2]]], ' from master')\n",
      "['V0', 'V1', 'V2', 'V0', 'V0', 'V1', 'V1', 'V2', 'V2']\n",
      "[0, 1, 1, 0, 0, 1, 1, 1, 1]\n",
      "[1, 0, 1, 1, 1, 0, 0, 1, 1]\n",
      "[1, 1, 0, 1, 1, 1, 1, 0, 0]\n",
      "([[[0, 8, 6, 2, 4, 1, 5, 3, 7], [0, 1, 7, 5, 4, 6, 3, 8, 2]]], ' from master')\n",
      "['V0', 'V1', 'V2', 'V1', 'V1', 'V0', 'V0', 'V2', 'V2']\n",
      "[0, 1, 1, 1, 1, 0, 0, 1, 1]\n",
      "[1, 0, 1, 0, 0, 1, 1, 1, 1]\n",
      "[1, 1, 0, 1, 1, 1, 1, 0, 0]\n",
      "([[[0, 8, 6, 2, 4, 5, 1, 3, 7], [0, 1, 7, 6, 4, 8, 3, 5, 2]]], ' from master')\n",
      "['V0', 'V1', 'V2', 'V1', 'V2', 'V2', 'V0', 'V0', 'V1']\n",
      "[0, 1, 1, 1, 1, 1, 0, 0, 1]\n",
      "[1, 0, 1, 0, 1, 1, 1, 1, 0]\n",
      "[1, 1, 0, 1, 0, 0, 1, 1, 1]\n",
      "([[[0, 8, 6, 2, 4, 5, 3, 1, 7], [0, 1, 6, 4, 8, 3, 7, 5, 2]]], ' from master')\n",
      "['V0', 'V1', 'V2', 'V1', 'V2', 'V2', 'V0', 'V1', 'V0']\n",
      "[0, 1, 1, 1, 1, 1, 0, 1, 0]\n",
      "[1, 0, 1, 0, 1, 1, 1, 0, 1]\n",
      "[1, 1, 0, 1, 0, 0, 1, 1, 1]\n",
      "([[[0, 8, 6, 3, 1, 2, 4, 5, 7], [0, 1, 4, 3, 8, 7, 6, 5, 2]]], ' from master')\n",
      "['V0', 'V0', 'V1', 'V1', 'V2', 'V0', 'V2', 'V2', 'V1']\n",
      "[0, 0, 1, 1, 1, 0, 1, 1, 1]\n",
      "[1, 1, 0, 0, 1, 1, 1, 1, 0]\n",
      "[1, 1, 1, 1, 0, 1, 0, 0, 1]\n",
      "([[[0, 8, 6, 3, 2, 5, 4, 7, 1], [0, 2, 7, 5, 6, 4, 8, 3, 1]]], ' from master')\n",
      "['V0', 'V1', 'V2', 'V0', 'V1', 'V0', 'V2', 'V2', 'V1']\n",
      "[0, 1, 1, 0, 1, 0, 1, 1, 1]\n",
      "[1, 0, 1, 1, 0, 1, 1, 1, 0]\n",
      "[1, 1, 0, 1, 1, 1, 0, 0, 1]\n",
      "([[[0, 8, 6, 3, 4, 1, 5, 2, 7], [0, 1, 8, 3, 7, 4, 5, 6, 2]]], ' from master')\n",
      "['V0', 'V1', 'V2', 'V0', 'V1', 'V2', 'V0', 'V1', 'V2']\n",
      "[0, 1, 1, 0, 1, 1, 0, 1, 1]\n",
      "[1, 0, 1, 1, 0, 1, 1, 0, 1]\n",
      "[1, 1, 0, 1, 1, 0, 1, 1, 0]\n",
      "([[[0, 8, 6, 3, 5, 1, 4, 2, 7], [0, 1, 6, 7, 5, 4, 8, 3, 2]]], ' from master')\n",
      "['V0', 'V1', 'V0', 'V2', 'V1', 'V2', 'V0', 'V1', 'V2']\n",
      "[0, 1, 0, 1, 1, 1, 0, 1, 1]\n",
      "[1, 0, 1, 1, 0, 1, 1, 0, 1]\n",
      "[1, 1, 1, 0, 1, 0, 1, 1, 0]\n",
      "([[[0, 8, 6, 4, 2, 5, 1, 3, 7], [0, 1, 6, 5, 7, 4, 8, 3, 2]]], ' from master')\n",
      "['V0', 'V1', 'V2', 'V2', 'V1', 'V0', 'V2', 'V0', 'V1']\n",
      "[0, 1, 1, 1, 1, 0, 1, 0, 1]\n",
      "[1, 0, 1, 1, 0, 1, 1, 1, 0]\n",
      "[1, 1, 0, 0, 1, 1, 0, 1, 1]\n",
      "([[[0, 8, 6, 4, 2, 5, 3, 1, 7], [0, 1, 4, 8, 3, 7, 5, 6, 2]]], ' from master')\n",
      "['V0', 'V1', 'V2', 'V2', 'V1', 'V2', 'V0', 'V1', 'V0']\n",
      "[0, 1, 1, 1, 1, 1, 0, 1, 0]\n",
      "[1, 0, 1, 1, 0, 1, 1, 0, 1]\n",
      "[1, 1, 0, 0, 1, 0, 1, 1, 1]\n",
      "([[[0, 8, 6, 5, 1, 2, 3, 4, 7], [0, 1, 6, 3, 8, 7, 5, 4, 2]]], ' from master')\n",
      "['V0', 'V0', 'V1', 'V2', 'V2', 'V0', 'V1', 'V1', 'V2']\n",
      "[0, 0, 1, 1, 1, 0, 1, 1, 1]\n",
      "[1, 1, 0, 1, 1, 1, 0, 0, 1]\n",
      "[1, 1, 1, 0, 0, 1, 1, 1, 0]\n",
      "([[[0, 8, 7, 3, 5, 4, 6, 2, 1], [0, 2, 4, 7, 5, 6, 3, 8, 1]]], ' from master')\n",
      "['V0', 'V0', 'V1', 'V1', 'V2', 'V1', 'V2', 'V2', 'V0']\n",
      "[0, 0, 1, 1, 1, 1, 1, 1, 0]\n",
      "[1, 1, 0, 0, 1, 0, 1, 1, 1]\n",
      "[1, 1, 1, 1, 0, 1, 0, 0, 1]\n",
      "([[[0, 8, 7, 4, 3, 5, 6, 2, 1], [0, 2, 4, 5, 7, 6, 3, 8, 1]]], ' from master')\n",
      "['V0', 'V0', 'V1', 'V2', 'V1', 'V2', 'V2', 'V1', 'V0']\n",
      "[0, 0, 1, 1, 1, 1, 1, 1, 0]\n",
      "[1, 1, 0, 1, 0, 1, 1, 0, 1]\n",
      "[1, 1, 1, 0, 1, 0, 0, 1, 1]\n",
      "([[[0, 8, 7, 5, 3, 4, 6, 2, 1], [0, 2, 4, 5, 6, 7, 3, 8, 1]]], ' from master')\n",
      "['V0', 'V0', 'V1', 'V2', 'V1', 'V1', 'V2', 'V2', 'V0']\n",
      "[0, 0, 1, 1, 1, 1, 1, 1, 0]\n",
      "[1, 1, 0, 1, 0, 0, 1, 1, 1]\n",
      "[1, 1, 1, 0, 1, 1, 0, 0, 1]\n"
     ]
    }
   ],
   "source": [
    "#This runs instantly and constructs all of the binary lists\n",
    "#we may have to \n",
    "\n",
    "H2_2_2_vertex_data = strat_odd_sc_2t4_3_branch_points(H2_2_2_cyl_diags)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Among partitions of $18$ into $9$ numbers the minimum of the maximum numbers among all partitions is $\\lceil 2d_{opt}/9 \\rceil = 2$, which is $2$ in this case.\n",
    "\n",
    "For the partition of $18$ into $3$ numbers, we have that the minimum is given by the round up of $18/3$, which is $6$.  In fact, all three numbers must be even because there is no branching over the other $2$-torsion point in the boundary of the horizontal cylinder.  In fact, $t_0 = 2$ is impossible because there is a unique partition of $18$ in that case and there are no odd numbers, which is impossible because there are at least two saddle connections with odd length.\n",
    "\n",
    "Solving $18 - 2(6) - 2t_0 \\geq 0$ implies that the largest value of $t_0$ is $3$.\n",
    "\n",
    "Solving $18 - 2s_0 - 2(2) \\geq 0$ implies that the largest value of $s_0$ is $7$.  Since the number must be even, the largest value of $s_0$ is in fact $6$.\n",
    "\n",
    "In summary:\n",
    "\n",
    "$$s_0 = 6 \\text{  and  } t_0 = 3.$$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 2"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Unlike the cases where $d_{opt}$ was even, this case has very few restrictions on the partitions.  There must be at least two odd numbers in the partitions, but any positive even number is permissible.  Therefore, we rewrite the usual partition functions without the usual restrictions."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def partition_pre(n, d, t_max = None, depth=0):\n",
    "    #Function pulled from https://stackoverflow.com/questions/10035752/elegant-python-code-for-integer-partitioning\n",
    "    #Written by Nico Schlömer\n",
    "    if t_max == None:\n",
    "        t_max = n+1\n",
    "    if d == depth:\n",
    "        return [[]]\n",
    "    return [\n",
    "        item + [i]\n",
    "        for i in range(1,min(n+1,t_max+1))\n",
    "        for item in partition_pre(n-i, d, t_max = t_max, depth=depth+1)\n",
    "        ]\n",
    "\n",
    "def t_max_check(part, t_max):\n",
    "    for j in part:\n",
    "        if j > t_max:\n",
    "            return False\n",
    "    return True\n",
    "\n",
    "def partition(n, d, t_max):\n",
    "    #Function pulled from https://stackoverflow.com/questions/10035752/elegant-python-code-for-integer-partitioning\n",
    "    #Written by Nico Schlömer\n",
    "    #Key in the if statement below is that the functions are sorted in terms of computational complexity\n",
    "    #The fastest check is performed first and the most intensive last\n",
    "    return [[n-sum(p)] + p for p in partition_pre(n-1, d-1, t_max = t_max) \n",
    "            if t_max_check([n-sum(p)] + p, t_max)]\n",
    "\n",
    "def odd_number_count_check(part):\n",
    "    if sum([j%2 for j in part]) >= 2:\n",
    "        return True\n",
    "    else:\n",
    "        return False\n",
    "\n",
    "def create_sc_partition_file_big_tuple(t_tuple_begin, d_opt, part_length, filename_root):\n",
    "    width = 2*d_opt\n",
    "    t_list_begin = list(t_tuple_begin)\n",
    "    n = width - sum(t_list_begin)\n",
    "    d = part_length-len(t_list_begin)\n",
    "    end_part_list = partition(n, d, t_max = t_list_begin[0])\n",
    "    part_list = [tuple(t_list_begin + part) for part in end_part_list \n",
    "                 if odd_number_count_check(t_list_begin + part)]\n",
    "    file_tag = ''\n",
    "    for t in t_list_begin:\n",
    "        file_tag += str(t) + '_'\n",
    "    file_tag = file_tag[:-1]\n",
    "    filename = filename_root + file_tag\n",
    "    with open(filename, 'w') as file:\n",
    "        file.write(str(part_list))\n",
    "    print(filename + ' written')\n",
    "    return 'done'\n",
    "\n",
    "def create_sc_partition_file(t_tuple_begin, d_opt, part_length, filename_root, t0_range):\n",
    "    width = 2*d_opt\n",
    "    try:\n",
    "        t_tuple_begin_list = list(t_tuple_begin)\n",
    "    except:\n",
    "        t_tuple_begin_list = [int(t_tuple_begin)]\n",
    "    if len(t_tuple_begin_list) > 0:\n",
    "        return create_sc_partition_file_big_tuple(t_tuple_begin_list, width, part_length, filename_root)\n",
    "    else:\n",
    "        total = []\n",
    "        for t0 in t0_range:\n",
    "            t_list_begin = [t0]\n",
    "            n = width - t0\n",
    "            d = part_length - 1\n",
    "            end_part_list = partition(n, d, t_max = t_list_begin[0])\n",
    "            part_list = [tuple(t_list_begin + part) for part in end_part_list \n",
    "                         if odd_number_count_check(t_list_begin + part)]\n",
    "            total += part_list\n",
    "        with open(filename_root, 'w') as file:\n",
    "            file.write(str(total))\n",
    "        print(filename_root + ' written')\n",
    "        return 'done'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2t4//3_branch_point//partitions//H2_2_2_part written\n"
     ]
    }
   ],
   "source": [
    "if True:\n",
    "    create_sc_partition_file((), part_length = 9, t0_range = [3], d_opt = 9,\n",
    "                             filename_root = 'ST5_data//H_2t4//3_branch_point//partitions//H2_2_2_part')\n",
    "\n",
    "#Load the partitions\n",
    "\n",
    "if True:\n",
    "    with open('ST5_data//H_2t4//3_branch_point//partitions//H2_2_2_part', 'r') as file:\n",
    "        H2_2_2_part = eval(file.read())\n",
    "\n",
    "H2_part = [(6, 6, 6)]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1016 partitions to search\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the align_list functions needed for nearly every case\n",
    "#This includes the align_list evaluate function\n",
    "\n",
    "%run ./ST5_fcns/align_list_fcns.ipynb\n",
    "\n",
    "if True:\n",
    "    for t in [3]:\n",
    "        align_list_write_file(H2_2_2_part, H2_2_2_vertex_data, \n",
    "                              'ST5_data//H_2t4//3_branch_point//align_list//H_2_2_2_align_list', \n",
    "                              t0 = t)\n",
    "\n",
    "if True:\n",
    "    align_list = [(H2_part[0], H2_cyl_diags[0])]\n",
    "    with open('ST5_data//H_2t4//3_branch_point//align_list//H_2_align_list_6', 'w') as file:\n",
    "        file.write(str(align_list))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "total_list generated\n",
      "ST5_data//H_2t4//3_branch_point//align_list//H_2_2_2_align_list_3 read\n",
      "2924 configurations to search\n",
      "ST5_data//H_2t4//3_branch_point//align_list_visible//H_2_2_2_align_list_3_visible_6 written\n",
      "total_list generated\n",
      "ST5_data//H_2t4//3_branch_point//align_list//H_2_align_list_6 read\n",
      "1 configurations to search\n",
      "ST5_data//H_2t4//3_branch_point//align_list_visible//H_2_align_list_6_visible_3 written\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the visible_align_list functions needed for nearly every case\n",
    "\n",
    "%run ./ST5_fcns/align_list_visible_fcns.ipynb\n",
    "\n",
    "if True:\n",
    "    generate_all_align_list_visible_files([6], [3], 9, \n",
    "                                          'ST5_data//H_2t4//3_branch_point//', \n",
    "                                          'align_list//H_2_2_2_align_list_', \n",
    "                                          'align_list_visible//H_2_2_2_align_list_')\n",
    "\n",
    "if True:\n",
    "    generate_all_align_list_visible_files([3], [6], 9, \n",
    "                                          'ST5_data//H_2t4//3_branch_point//', \n",
    "                                          'align_list//H_2_align_list_', \n",
    "                                          'align_list_visible//H_2_align_list_')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2t4//3_branch_point//align_list_visible//H_2_2_2_align_list_3_visible_6 read\n",
      "ST5_data//H_2t4//3_branch_point//align_list_visible//H_2_align_list_6_visible_3 read\n",
      "empty list\n",
      "admissible_list written with 0 elements\n"
     ]
    }
   ],
   "source": [
    "#At this point, none of the files above need to be loaded for this to run.\n",
    "#Once the files above are generated, the file sizes are small enough that these can be loaded on the fly.\n",
    "\n",
    "#This loads all of the visible_align_list functions needed for nearly every case\n",
    "\n",
    "%run ./ST5_fcns/combine_align_list_visible_fcns.ipynb\n",
    "\n",
    "if True:\n",
    "    combine_align_list_visible_write_file(s_range = [6], \n",
    "                                          s_filename_root = 'align_list_visible//H_2_align_list_', \n",
    "                                          t_range = [3], \n",
    "                                          t_filename_root = 'align_list_visible//H_2_2_2_align_list_',\n",
    "                                          d_opt = 9, \n",
    "                                          root_dir = 'ST5_data//H_2t4//3_branch_point//')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.3",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ST5_files/ST5_Search_H_2,2,2,2__4_Branch_Points.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# $\\mathcal{H}(2^4)$ Branching Occurs Over All 2-Torsion Points"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This notebook addresses the case where each of the four $2$-torsion points has exactly one double zero above it.\n",
    "\n",
    "We recall that in $\\mathcal{H}(2^4)$, $d_{opt} = 9$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import re"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This loads all of the 1-cylinder diagrams in (all connected components of the stratum) H(2,2) formatted as python lists\n",
    "\n",
    "H2_2_cyl_diags = [[[[0, 5, 3, 1, 2, 4], [0, 5, 3, 1, 2, 4]]], \n",
    "                  [[[0, 5, 2, 1, 4, 3], [0, 4, 2, 1, 5, 3]]], \n",
    "                  [[[0, 5, 2, 3, 1, 4], [0, 3, 1, 5, 2, 4]]], \n",
    "                  [[[0, 5, 3, 2, 1, 4], [0, 1, 3, 4, 5, 2]]]]\n",
    "\n",
    "#This loads all of the functions for processing cylinder diagrams\n",
    "\n",
    "#Only the general cylinder diagram functions are needed in this case\n",
    "%run ./ST5_fcns/cyl_diag_fcns.ipynb\n",
    "\n",
    "#In the previous case finding a simple zero sufficed to extract potential odd length saddle connections\n",
    "#In this case it's the switch from one zero to another that marks an odd saddle connection\n",
    "\n",
    "def extract_switch(vertex_labels):\n",
    "    cyl_bot = vertex_labels[0][0]\n",
    "    cyl_bot_int = [int(j[1:]) for j in cyl_bot]\n",
    "#    print(cyl_bot_int)\n",
    "    length = len(cyl_bot)\n",
    "    switch_list = []\n",
    "    for i in enumerate(cyl_bot_int):\n",
    "        if i[1] == cyl_bot_int[(i[0]+1)%length]:\n",
    "            switch_list += [0]\n",
    "        else:\n",
    "            switch_list += [1]\n",
    "    return switch_list\n",
    "\n",
    "def strat_odd_sc_2t4(master_list):\n",
    "    #This is the main function to run to get the processed data\n",
    "    #The data consists of \n",
    "    total = []\n",
    "    for i in master_list:\n",
    "        print(i, ' from master')\n",
    "        print(vertex_labels(i))\n",
    "        total.append((i,[extract_switch(vertex_labels(i))]))\n",
    "    return total"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "([[[0, 5, 3, 1, 2, 4], [0, 5, 3, 1, 2, 4]]], ' from master')\n",
      "[[['V0', 'V1', 'V0', 'V1', 'V0', 'V1'], ['V0', 'V1', 'V0', 'V1', 'V0', 'V1']]]\n",
      "([[[0, 5, 2, 1, 4, 3], [0, 4, 2, 1, 5, 3]]], ' from master')\n",
      "[[['V0', 'V0', 'V1', 'V1', 'V1', 'V0'], ['V0', 'V1', 'V1', 'V1', 'V0', 'V0']]]\n",
      "([[[0, 5, 2, 3, 1, 4], [0, 3, 1, 5, 2, 4]]], ' from master')\n",
      "[[['V0', 'V1', 'V0', 'V1', 'V0', 'V1'], ['V0', 'V1', 'V0', 'V1', 'V0', 'V1']]]\n",
      "([[[0, 5, 3, 2, 1, 4], [0, 1, 3, 4, 5, 2]]], ' from master')\n",
      "[[['V0', 'V1', 'V0', 'V1', 'V1', 'V0'], ['V0', 'V1', 'V0', 'V0', 'V1', 'V1']]]\n"
     ]
    }
   ],
   "source": [
    "#This runs instantly and constructs all of the binary lists\n",
    "\n",
    "H2_2_vertex_data = strat_odd_sc_2t4(H2_2_cyl_diags)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Among partitions of $18$ into $6$ numbers the minimum of the maximum numbers among all partitions is $2d_{opt}/6 = 3$, which is $3$ in this case.\n",
    "\n",
    "Solving $18 - 2(3) - 2t_0 \\geq 0$ implies that the largest value of $t_0$ is $6$.\n",
    "\n",
    "Since the situation is symmetric, the same bound applies to $s_0$.\n",
    "\n",
    "In summary:\n",
    "\n",
    "$$3 \\leq s_0, t_0 \\leq 6$$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 2"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Unlike the cases where $d_{opt}$ was even, this case has very few restrictions on the partitions.  There must be at least two odd numbers in the partitions, but any positive even number is permissible.  Therefore, we rewrite the usual partition functions without the usual restrictions."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def partition_pre(n, d, t_max = None, depth=0):\n",
    "    #Function pulled from https://stackoverflow.com/questions/10035752/elegant-python-code-for-integer-partitioning\n",
    "    #Written by Nico Schlömer\n",
    "    if t_max == None:\n",
    "        t_max = n+1\n",
    "    if d == depth:\n",
    "        return [[]]\n",
    "    return [\n",
    "        item + [i]\n",
    "        for i in range(1,min(n+1,t_max+1))\n",
    "        for item in partition_pre(n-i, d, t_max = t_max, depth=depth+1)\n",
    "        ]\n",
    "\n",
    "def t_max_check(part, t_max):\n",
    "    for j in part:\n",
    "        if j > t_max:\n",
    "            return False\n",
    "    return True\n",
    "\n",
    "def partition(n, d, t_max):\n",
    "    #Function pulled from https://stackoverflow.com/questions/10035752/elegant-python-code-for-integer-partitioning\n",
    "    #Written by Nico Schlömer\n",
    "    #Key in the if statement below is that the functions are sorted in terms of computational complexity\n",
    "    #The fastest check is performed first and the most intensive last\n",
    "    return [[n-sum(p)] + p for p in partition_pre(n-1, d-1, t_max = t_max) \n",
    "            if t_max_check([n-sum(p)] + p, t_max)]\n",
    "\n",
    "def odd_number_count_check(part):\n",
    "    if sum([j%2 for j in part]) >= 2:\n",
    "        return True\n",
    "    else:\n",
    "        return False\n",
    "\n",
    "def create_sc_partition_file_big_tuple(t_tuple_begin, d_opt, part_length, filename_root):\n",
    "    width = 2*d_opt\n",
    "    t_list_begin = list(t_tuple_begin)\n",
    "    n = width - sum(t_list_begin)\n",
    "    d = part_length-len(t_list_begin)\n",
    "    end_part_list = partition(n, d, t_max = t_list_begin[0])\n",
    "    part_list = [tuple(t_list_begin + part) for part in end_part_list \n",
    "                 if odd_number_count_check(t_list_begin + part)]\n",
    "    file_tag = ''\n",
    "    for t in t_list_begin:\n",
    "        file_tag += str(t) + '_'\n",
    "    file_tag = file_tag[:-1]\n",
    "    filename = filename_root + file_tag\n",
    "    with open(filename, 'w') as file:\n",
    "        file.write(str(part_list))\n",
    "    print(filename + ' written')\n",
    "    return 'done'\n",
    "\n",
    "def create_sc_partition_file(t_tuple_begin, d_opt, part_length, filename_root, t0_range):\n",
    "    width = 2*d_opt\n",
    "    try:\n",
    "        t_tuple_begin_list = list(t_tuple_begin)\n",
    "    except:\n",
    "        t_tuple_begin_list = [int(t_tuple_begin)]\n",
    "    if len(t_tuple_begin_list) > 0:\n",
    "        return create_sc_partition_file_big_tuple(t_tuple_begin_list, width, part_length, filename_root)\n",
    "    else:\n",
    "        total = []\n",
    "        for t0 in t0_range:\n",
    "            t_list_begin = [t0]\n",
    "            n = width - t0\n",
    "            d = part_length - 1\n",
    "            end_part_list = partition(n, d, t_max = t_list_begin[0])\n",
    "            part_list = [tuple(t_list_begin + part) for part in end_part_list \n",
    "                         if odd_number_count_check(t_list_begin + part)]\n",
    "            total += part_list\n",
    "        with open(filename_root, 'w') as file:\n",
    "            file.write(str(total))\n",
    "        print(filename_root + ' written')\n",
    "        return 'done'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2t4//4_branch_point//partitions//H2_2_part written\n"
     ]
    }
   ],
   "source": [
    "if True:\n",
    "    create_sc_partition_file((), part_length = 6, t0_range = range(3,7), d_opt = 9,\n",
    "                             filename_root = 'ST5_data//H_2t4//4_branch_point//partitions//H2_2_part')\n",
    "\n",
    "#Load the partitions\n",
    "\n",
    "if True:\n",
    "    with open('ST5_data//H_2t4//4_branch_point//partitions//H2_2_part', 'r') as file:\n",
    "        H2_2_part = eval(file.read())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1 partitions to search\n",
      "125 partitions to search\n",
      "320 partitions to search\n",
      "300 partitions to search\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the align_list functions needed for nearly every case\n",
    "#This includes the align_list evaluate function\n",
    "\n",
    "%run ./ST5_fcns/align_list_fcns.ipynb\n",
    "\n",
    "if True:\n",
    "    for t in range(3,7):\n",
    "        align_list_write_file(H2_2_part, H2_2_vertex_data, \n",
    "                              'ST5_data//H_2t4//4_branch_point//align_list//H_2_2_align_list', \n",
    "                              t0 = t)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "total_list generated\n",
      "ST5_data//H_2t4//4_branch_point//align_list//H_2_2_align_list_3 read\n",
      "2 configurations to search\n",
      "ST5_data//H_2t4//4_branch_point//align_list_visible//H_2_2_align_list_3_visible_3 written\n",
      "ST5_data//H_2t4//4_branch_point//align_list//H_2_2_align_list_3 read\n",
      "2 configurations to search\n",
      "ST5_data//H_2t4//4_branch_point//align_list_visible//H_2_2_align_list_3_visible_4 written\n",
      "ST5_data//H_2t4//4_branch_point//align_list//H_2_2_align_list_3 read\n",
      "2 configurations to search\n",
      "ST5_data//H_2t4//4_branch_point//align_list_visible//H_2_2_align_list_3_visible_5 written\n",
      "ST5_data//H_2t4//4_branch_point//align_list//H_2_2_align_list_3 read\n",
      "2 configurations to search\n",
      "ST5_data//H_2t4//4_branch_point//align_list_visible//H_2_2_align_list_3_visible_6 written\n",
      "ST5_data//H_2t4//4_branch_point//align_list//H_2_2_align_list_4 read\n",
      "30 configurations to search\n",
      "ST5_data//H_2t4//4_branch_point//align_list_visible//H_2_2_align_list_4_visible_3 written\n",
      "ST5_data//H_2t4//4_branch_point//align_list//H_2_2_align_list_4 read\n",
      "30 configurations to search\n",
      "ST5_data//H_2t4//4_branch_point//align_list_visible//H_2_2_align_list_4_visible_4 written\n",
      "ST5_data//H_2t4//4_branch_point//align_list//H_2_2_align_list_4 read\n",
      "30 configurations to search\n",
      "ST5_data//H_2t4//4_branch_point//align_list_visible//H_2_2_align_list_4_visible_5 written\n",
      "ST5_data//H_2t4//4_branch_point//align_list//H_2_2_align_list_5 read\n",
      "189 configurations to search\n",
      "ST5_data//H_2t4//4_branch_point//align_list_visible//H_2_2_align_list_5_visible_3 written\n",
      "ST5_data//H_2t4//4_branch_point//align_list//H_2_2_align_list_5 read\n",
      "189 configurations to search\n",
      "ST5_data//H_2t4//4_branch_point//align_list_visible//H_2_2_align_list_5_visible_4 written\n",
      "ST5_data//H_2t4//4_branch_point//align_list//H_2_2_align_list_6 read\n",
      "90 configurations to search\n",
      "ST5_data//H_2t4//4_branch_point//align_list_visible//H_2_2_align_list_6_visible_3 written\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the visible_align_list functions needed for nearly every case\n",
    "\n",
    "%run ./ST5_fcns/align_list_visible_fcns.ipynb\n",
    "\n",
    "if True:\n",
    "    generate_all_align_list_visible_files(range(3,7), range(3,7), 9, \n",
    "                                          'ST5_data//H_2t4//4_branch_point//', \n",
    "                                          'align_list//H_2_2_align_list_', \n",
    "                                          'align_list_visible//H_2_2_align_list_')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2t4//4_branch_point//align_list_visible//H_2_2_align_list_3_visible_3 read\n",
      "ST5_data//H_2t4//4_branch_point//align_list_visible//H_2_2_align_list_3_visible_3 read\n",
      "6*6=36 combinations to check\n",
      "ST5_data//H_2t4//4_branch_point//align_list_visible//H_2_2_align_list_4_visible_3 read\n",
      "ST5_data//H_2t4//4_branch_point//align_list_visible//H_2_2_align_list_3_visible_4 read\n",
      "empty list\n",
      "ST5_data//H_2t4//4_branch_point//align_list_visible//H_2_2_align_list_5_visible_3 read\n",
      "ST5_data//H_2t4//4_branch_point//align_list_visible//H_2_2_align_list_3_visible_5 read\n",
      "282*6=1692 combinations to check\n",
      "ST5_data//H_2t4//4_branch_point//align_list_visible//H_2_2_align_list_6_visible_3 read\n",
      "ST5_data//H_2t4//4_branch_point//align_list_visible//H_2_2_align_list_3_visible_6 read\n",
      "2*6=12 combinations to check\n",
      "ST5_data//H_2t4//4_branch_point//align_list_visible//H_2_2_align_list_3_visible_4 read\n",
      "ST5_data//H_2t4//4_branch_point//align_list_visible//H_2_2_align_list_4_visible_3 read\n",
      "empty list\n",
      "ST5_data//H_2t4//4_branch_point//align_list_visible//H_2_2_align_list_4_visible_4 read\n",
      "ST5_data//H_2t4//4_branch_point//align_list_visible//H_2_2_align_list_4_visible_4 read\n",
      "empty list\n",
      "ST5_data//H_2t4//4_branch_point//align_list_visible//H_2_2_align_list_5_visible_4 read\n",
      "ST5_data//H_2t4//4_branch_point//align_list_visible//H_2_2_align_list_4_visible_5 read\n",
      "empty list\n",
      "empty list\n",
      "ST5_data//H_2t4//4_branch_point//align_list_visible//H_2_2_align_list_3_visible_5 read\n",
      "ST5_data//H_2t4//4_branch_point//align_list_visible//H_2_2_align_list_5_visible_3 read\n",
      "6*282=1692 combinations to check\n",
      "ST5_data//H_2t4//4_branch_point//align_list_visible//H_2_2_align_list_4_visible_5 read\n",
      "ST5_data//H_2t4//4_branch_point//align_list_visible//H_2_2_align_list_5_visible_4 read\n",
      "empty list\n",
      "empty list\n",
      "empty list\n",
      "ST5_data//H_2t4//4_branch_point//align_list_visible//H_2_2_align_list_3_visible_6 read\n",
      "ST5_data//H_2t4//4_branch_point//align_list_visible//H_2_2_align_list_6_visible_3 read\n",
      "6*2=12 combinations to check\n",
      "empty list\n",
      "empty list\n",
      "empty list\n",
      "admissible_list written with 6792 elements\n"
     ]
    }
   ],
   "source": [
    "#At this point, none of the files above need to be loaded for this to run.\n",
    "#Once the files above are generated, the file sizes are small enough that these can be loaded on the fly.\n",
    "\n",
    "#This loads all of the visible_align_list functions needed for nearly every case\n",
    "\n",
    "%run ./ST5_fcns/combine_align_list_visible_fcns.ipynb\n",
    "\n",
    "if True:\n",
    "    combine_align_list_visible_write_file(s_range = range(3,7), \n",
    "                                          s_filename_root = 'align_list_visible//H_2_2_align_list_', \n",
    "                                          t_range = range(3,7), \n",
    "                                          t_filename_root = 'align_list_visible//H_2_2_align_list_',\n",
    "                                          d_opt = 9, \n",
    "                                          root_dir = 'ST5_data//H_2t4//4_branch_point//')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This loads all of the vertical permutation check functions needed for nearly every case\n",
    "#This function can be run once admissible_list is written and without needing to load any other file\n",
    "\n",
    "%run ./ST5_fcns/vert_perm_check_fcns.ipynb"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "admissible_list read with 6792 candidates\n",
      "admissible_list_vert_perm_check written with 2520 elements\n"
     ]
    }
   ],
   "source": [
    "#This checks that all (both) of the vertical permutations have the correct length of 2*d_opt\n",
    "\n",
    "if True:\n",
    "    vert_perm_check_file(9, 'ST5_data//H_2t4//4_branch_point//')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "admissible_list_vert_perm_check read with 2520 candidates\n",
      "admissible_list_all_vert_perm_check written with 2088 elements\n"
     ]
    }
   ],
   "source": [
    "if True:\n",
    "    all_vert_perm_check_file(9, 'ST5_data//H_2t4//4_branch_point//')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 7"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "admissible_list_all_vert_perm_check read with 2088 candidates\n",
      "vert_perm_total_1 produced with 900 elements\n",
      "vert_perm_total_2 produced with 0 elements\n",
      "All possibilities have been excluded\n"
     ]
    }
   ],
   "source": [
    "%run ./ST5_fcns/slope_test_fcn.ipynb\n",
    "\n",
    "if True:\n",
    "    final_list = slope_test(9, 'ST5_data//H_2t4//4_branch_point//')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.3",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ST5_files/ST5_Search_H_2,2,2__3_Branch_Points.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# $\\mathcal{H}(2^3)$ Branching Occurs Over Three 2-Torsion Points"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This notebook addresses the case where three of the $2$-torsion points have a double zero above them.  We arrange the surface so that each of $(0,0)$ and $(1,0)$ have a double zero above them.\n",
    "\n",
    "We recall that in $\\mathcal{H}(2^3)$, $d_{opt} = 3$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import re"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This loads all of the 1-cylinder diagrams in (all connected components of the stratum) H(2,2) formatted as python lists\n",
    "\n",
    "H2_2_cyl_diags = [[[[0, 5, 3, 1, 2, 4], [0, 5, 3, 1, 2, 4]]], \n",
    "                  [[[0, 5, 2, 1, 4, 3], [0, 4, 2, 1, 5, 3]]], \n",
    "                  [[[0, 5, 2, 3, 1, 4], [0, 3, 1, 5, 2, 4]]], \n",
    "                  [[[0, 5, 3, 2, 1, 4], [0, 1, 3, 4, 5, 2]]]]\n",
    "\n",
    "H2_cyl_diags = [[[[0, 1, 2], [0, 1, 2]]]]\n",
    "\n",
    "\n",
    "#This loads all of the functions for processing cylinder diagrams\n",
    "\n",
    "#Only the general cylinder diagram functions are needed in this case\n",
    "%run ./ST5_fcns/cyl_diag_fcns.ipynb\n",
    "\n",
    "#In the previous case finding a simple zero sufficed to extract potential odd length saddle connections\n",
    "#In this case it's the switch from one zero to another that marks an odd saddle connection\n",
    "\n",
    "def extract_switch(cyl_bot_int):\n",
    "#    print(cyl_bot_int)\n",
    "    length = len(cyl_bot_int)\n",
    "    switch_list = []\n",
    "    for i in enumerate(cyl_bot_int):\n",
    "        if i[1] == cyl_bot_int[(i[0]+1)%length]:\n",
    "            switch_list += [0]\n",
    "        else:\n",
    "            switch_list += [1]\n",
    "    return switch_list\n",
    "\n",
    "def strat_odd_sc_2t4_3_branch_points(master_list):\n",
    "    #This is the main function to run to get the processed data\n",
    "    #The data consists of \n",
    "    total = []\n",
    "    for i in master_list:\n",
    "        print(i, ' from master')\n",
    "        cyl_bot = vertex_labels(i)[0][0]\n",
    "        print(cyl_bot)\n",
    "        cyl_bot_int = [int(j[1:]) for j in cyl_bot]\n",
    "        for vertex in range(3):\n",
    "            fake_labels = []\n",
    "            for vert_copy in cyl_bot_int:\n",
    "                if vert_copy == vertex:\n",
    "                    fake_labels += [0]\n",
    "                else:\n",
    "                    fake_labels += [1]\n",
    "            print(fake_labels)\n",
    "            total.append((i,[extract_switch(fake_labels)]))\n",
    "    return total"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "([[[0, 5, 3, 1, 2, 4], [0, 5, 3, 1, 2, 4]]], ' from master')\n",
      "['V0', 'V1', 'V0', 'V1', 'V0', 'V1']\n",
      "[0, 1, 0, 1, 0, 1]\n",
      "[1, 0, 1, 0, 1, 0]\n",
      "[1, 1, 1, 1, 1, 1]\n",
      "([[[0, 5, 2, 1, 4, 3], [0, 4, 2, 1, 5, 3]]], ' from master')\n",
      "['V0', 'V0', 'V1', 'V1', 'V1', 'V0']\n",
      "[0, 0, 1, 1, 1, 0]\n",
      "[1, 1, 0, 0, 0, 1]\n",
      "[1, 1, 1, 1, 1, 1]\n",
      "([[[0, 5, 2, 3, 1, 4], [0, 3, 1, 5, 2, 4]]], ' from master')\n",
      "['V0', 'V1', 'V0', 'V1', 'V0', 'V1']\n",
      "[0, 1, 0, 1, 0, 1]\n",
      "[1, 0, 1, 0, 1, 0]\n",
      "[1, 1, 1, 1, 1, 1]\n",
      "([[[0, 5, 3, 2, 1, 4], [0, 1, 3, 4, 5, 2]]], ' from master')\n",
      "['V0', 'V1', 'V0', 'V1', 'V1', 'V0']\n",
      "[0, 1, 0, 1, 1, 0]\n",
      "[1, 0, 1, 0, 0, 1]\n",
      "[1, 1, 1, 1, 1, 1]\n"
     ]
    }
   ],
   "source": [
    "#This runs instantly and constructs all of the binary lists\n",
    "#we may have to \n",
    "\n",
    "H2_2_vertex_data = strat_odd_sc_2t4_3_branch_points(H2_2_cyl_diags)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "There are unique partitions of $6$ into $6$ numbers and into $3$ even numbers."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def partition_pre(n, d, t_max = None, depth=0):\n",
    "    #Function pulled from https://stackoverflow.com/questions/10035752/elegant-python-code-for-integer-partitioning\n",
    "    #Written by Nico Schlömer\n",
    "    if t_max == None:\n",
    "        t_max = n+1\n",
    "    if d == depth:\n",
    "        return [[]]\n",
    "    return [\n",
    "        item + [i]\n",
    "        for i in range(1,min(n+1,t_max+1))\n",
    "        for item in partition_pre(n-i, d, t_max = t_max, depth=depth+1)\n",
    "        ]\n",
    "\n",
    "def t_max_check(part, t_max):\n",
    "    for j in part:\n",
    "        if j > t_max:\n",
    "            return False\n",
    "    return True\n",
    "\n",
    "def partition(n, d, t_max):\n",
    "    #Function pulled from https://stackoverflow.com/questions/10035752/elegant-python-code-for-integer-partitioning\n",
    "    #Written by Nico Schlömer\n",
    "    #Key in the if statement below is that the functions are sorted in terms of computational complexity\n",
    "    #The fastest check is performed first and the most intensive last\n",
    "    return [[n-sum(p)] + p for p in partition_pre(n-1, d-1, t_max = t_max) \n",
    "            if t_max_check([n-sum(p)] + p, t_max)]\n",
    "\n",
    "def odd_number_count_check(part):\n",
    "    if sum([j%2 for j in part]) >= 2:\n",
    "        return True\n",
    "    else:\n",
    "        return False\n",
    "\n",
    "def create_sc_partition_file_big_tuple(t_tuple_begin, d_opt, part_length, filename_root):\n",
    "    width = 2*d_opt\n",
    "    t_list_begin = list(t_tuple_begin)\n",
    "    n = width - sum(t_list_begin)\n",
    "    d = part_length-len(t_list_begin)\n",
    "    end_part_list = partition(n, d, t_max = t_list_begin[0])\n",
    "    part_list = [tuple(t_list_begin + part) for part in end_part_list \n",
    "                 if odd_number_count_check(t_list_begin + part)]\n",
    "    file_tag = ''\n",
    "    for t in t_list_begin:\n",
    "        file_tag += str(t) + '_'\n",
    "    file_tag = file_tag[:-1]\n",
    "    filename = filename_root + file_tag\n",
    "    with open(filename, 'w') as file:\n",
    "        file.write(str(part_list))\n",
    "    print(filename + ' written')\n",
    "    return 'done'\n",
    "\n",
    "def create_sc_partition_file(t_tuple_begin, d_opt, part_length, filename_root, t0_range):\n",
    "    width = 2*d_opt\n",
    "    try:\n",
    "        t_tuple_begin_list = list(t_tuple_begin)\n",
    "    except:\n",
    "        t_tuple_begin_list = [int(t_tuple_begin)]\n",
    "    if len(t_tuple_begin_list) > 0:\n",
    "        return create_sc_partition_file_big_tuple(t_tuple_begin_list, width, part_length, filename_root)\n",
    "    else:\n",
    "        total = []\n",
    "        for t0 in t0_range:\n",
    "            t_list_begin = [t0]\n",
    "            n = width - t0\n",
    "            d = part_length - 1\n",
    "            end_part_list = partition(n, d, t_max = t_list_begin[0])\n",
    "            part_list = [tuple(t_list_begin + part) for part in end_part_list \n",
    "                         if odd_number_count_check(t_list_begin + part)]\n",
    "            total += part_list\n",
    "        with open(filename_root, 'w') as file:\n",
    "            file.write(str(total))\n",
    "        print(filename_root + ' written')\n",
    "        return 'done'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2t3//3_branch_point//partitions//H2_2_part written\n"
     ]
    }
   ],
   "source": [
    "if True:\n",
    "    create_sc_partition_file((), part_length = 6, t0_range = [1], d_opt = 3,\n",
    "                             filename_root = 'ST5_data//H_2t3//3_branch_point//partitions//H2_2_part')\n",
    "\n",
    "#Load the partitions\n",
    "\n",
    "if True:\n",
    "    with open('ST5_data//H_2t3//3_branch_point//partitions//H2_2_part', 'r') as file:\n",
    "        H2_2_part = eval(file.read())\n",
    "\n",
    "H2_part = [(2, 2, 2)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This constructs this list by hand.\n",
    "H2_vertex_data = [(H2_cyl_diags[0], [[0]*3])]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1 partitions to search\n",
      "1 partitions to search\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the align_list functions needed for nearly every case\n",
    "#This includes the align_list evaluate function\n",
    "\n",
    "%run ./ST5_fcns/align_list_fcns.ipynb\n",
    "\n",
    "if True:\n",
    "    for t in [1]:\n",
    "        align_list_write_file(H2_2_part, H2_2_vertex_data, \n",
    "                              'ST5_data//H_2t3//3_branch_point//align_list//H_2_2_align_list', \n",
    "                              t0 = t)\n",
    "\n",
    "if True:\n",
    "    align_list_write_file(H2_part, H2_vertex_data, \n",
    "                          'ST5_data//H_2t3//3_branch_point//align_list//H_2_align_list', \n",
    "                          t0 = 2)\n",
    "\n",
    "        \n",
    "if False:\n",
    "    align_list = [(H2_part[0], H2_cyl_diags[0])]\n",
    "    with open('ST5_data//H_2t3//3_branch_point//align_list//H_2_align_list_2', 'w') as file:\n",
    "        file.write(str(align_list))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "total_list generated\n",
      "ST5_data//H_2t3//3_branch_point//align_list//H_2_2_align_list_1 read\n",
      "4 configurations to search\n",
      "ST5_data//H_2t3//3_branch_point//align_list_visible//H_2_2_align_list_1_visible_2 written\n",
      "total_list generated\n",
      "ST5_data//H_2t3//3_branch_point//align_list//H_2_align_list_2 read\n",
      "1 configurations to search\n",
      "ST5_data//H_2t3//3_branch_point//align_list_visible//H_2_align_list_2_visible_1 written\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the visible_align_list functions needed for nearly every case\n",
    "\n",
    "%run ./ST5_fcns/align_list_visible_fcns.ipynb\n",
    "\n",
    "if True:\n",
    "    generate_all_align_list_visible_files([2], [1], 3, \n",
    "                                          'ST5_data//H_2t3//3_branch_point//', \n",
    "                                          'align_list//H_2_2_align_list_', \n",
    "                                          'align_list_visible//H_2_2_align_list_')\n",
    "\n",
    "if True:\n",
    "    generate_all_align_list_visible_files([1], [2], 3, \n",
    "                                          'ST5_data//H_2t3//3_branch_point//', \n",
    "                                          'align_list//H_2_align_list_', \n",
    "                                          'align_list_visible//H_2_align_list_')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_2t3//3_branch_point//align_list_visible//H_2_2_align_list_1_visible_2 read\n",
      "ST5_data//H_2t3//3_branch_point//align_list_visible//H_2_align_list_2_visible_1 read\n",
      "12*3=36 combinations to check\n",
      "admissible_list written with 36 elements\n"
     ]
    }
   ],
   "source": [
    "#At this point, none of the files above need to be loaded for this to run.\n",
    "#Once the files above are generated, the file sizes are small enough that these can be loaded on the fly.\n",
    "\n",
    "#This loads all of the visible_align_list functions needed for nearly every case\n",
    "\n",
    "%run ./ST5_fcns/combine_align_list_visible_fcns.ipynb\n",
    "\n",
    "if True:\n",
    "    combine_align_list_visible_write_file(s_range = [2], \n",
    "                                          s_filename_root = 'align_list_visible//H_2_align_list_', \n",
    "                                          t_range = [1], \n",
    "                                          t_filename_root = 'align_list_visible//H_2_2_align_list_',\n",
    "                                          d_opt = 3, \n",
    "                                          root_dir = 'ST5_data//H_2t3//3_branch_point//')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "admissible_list read with 36 candidates\n",
      "admissible_list_vert_perm_check written with 36 elements\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the vertical permutation check functions needed for nearly every case\n",
    "#This function can be run once admissible_list is written and without needing to load any other file\n",
    "\n",
    "%run ./ST5_fcns/vert_perm_check_fcns.ipynb\n",
    "\n",
    "if True:\n",
    "    vert_perm_check_file(3, 'ST5_data//H_2t3//3_branch_point//')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "admissible_list_vert_perm_check read with 36 candidates\n",
      "admissible_list_all_vert_perm_check written with 36 elements\n"
     ]
    }
   ],
   "source": [
    "#This checks that all (both) of the vertical permutations have the correct length of 2*d_opt\n",
    "\n",
    "if True:\n",
    "    all_vert_perm_check_file(3, 'ST5_data//H_2t3//3_branch_point//')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 7"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "%run ./ST5_fcns/slope_test_fcn.ipynb"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "admissible_list_all_vert_perm_check read with 36 candidates\n",
      "vert_perm_total_1 produced with 36 elements\n",
      "vert_perm_total_2 produced with 36 elements\n",
      "vert_perm_total_d_opt produced with 36 elements\n"
     ]
    }
   ],
   "source": [
    "if True:\n",
    "    final_list = slope_test(3, 'ST5_data//H_2t3//3_branch_point//')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 8"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def make_origamis(d_opt, filename_root):\n",
    "    admissible_list_vert_perm_check_filename = filename_root + 'admissible_list_all_vert_perm_check'\n",
    "    with open(admissible_list_vert_perm_check_filename, 'r') as file:\n",
    "        admissible_list_all_vert_perm_check = eval(file.read())\n",
    "        print('admissible_list_all_vert_perm_check read with ' \n",
    "              + str(len(admissible_list_all_vert_perm_check)) + ' candidates')\n",
    "    vert_perm_total = []\n",
    "    for surf_coord in admissible_list_all_vert_perm_check:\n",
    "        vert_perms = all_vert_perm_check(surf_coord, 3, trigger_check = False)\n",
    "        vert_perm_total.append([tuple(i) for i in vert_perms])\n",
    "    return vert_perm_total"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "admissible_list_all_vert_perm_check read with 36 candidates\n"
     ]
    }
   ],
   "source": [
    "total_list = make_origamis(3, 'ST5_data//H_2t3//3_branch_point//')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "from surface_dynamics.all import *\n",
    "\n",
    "def origami_from_list(j, d_opt = 3):\n",
    "    h = str(tuple(range(1,2*d_opt+1))) + str(tuple(range(2*d_opt+1, 4*d_opt+1)))\n",
    "    v = str(total_list[j][0]) + str(total_list[j][1])\n",
    "    return Origami(h,v)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(1,2,3,4,5,6)(7,8,9,10,11,12)\n",
       " (1,7,5,9,3,11)(2,8,4,12,6,10)]"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "o1 = origami_from_list(0)\n",
    "reduced_list = [o1]\n",
    "for j in range(1,36):\n",
    "    o2 = origami_from_list(j)\n",
    "    if not (o1.is_isomorphic(o2) and o2.is_isomorphic(o1)):\n",
    "        reduced_list += [o2]\n",
    "\n",
    "reduced_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Stratum is H_4(2^3)\n",
      "Sum of Lyapunov exponents is 1\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 130 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "for surface in reduced_list:\n",
    "    print('Stratum is ' + str(surface.stratum()))\n",
    "    print('Sum of Lyapunov exponents is ' + str(surface.sum_of_lyapunov_exponents()))\n",
    "    surface.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.3",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ST5_files/ST5_Search_H_3,1,1,1,1,1__1_Branch_Point.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# $\\mathcal{H}(3,1^5)$ Extra Branching Occurs Over One Point"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This notebook addresses the case where there is a simple zero over at least three of the four $2$-torsion points.  The fourth $2$-torsion point has a triple zero above it as well as both of the remaining simple zeros, and they descend to one of the points in $\\{(0,0), (1,0)\\}$.\n",
    "\n",
    "We recall that in $\\mathcal{H}(3,1^5)$, $d_{opt} = 16$ and by the arrangement above, there is a $2$-torsion point in the boundary of each horizontal cylinder that has exactly one simple zero above it."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import re"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This loads all of the 1-cylinder diagrams in H(3,1^3) formatted as python lists\n",
    "\n",
    "with open('ST5_data//1-cyl_diags//cyl_diags-3_1_1_1-c-1', 'r') as file:\n",
    "    H3_1t3_cyl_diags = eval(file.read())\n",
    "\n",
    "H1_1_cyl_diags = [[[[0,1,2,3],[0,1,2,3]]]]\n",
    "\n",
    "#This loads all of the functions for processing cylinder diagrams\n",
    "\n",
    "%run ./ST5_fcns/cyl_diag_fcns.ipynb\n",
    "\n",
    "#This runs almost instantly and constructs\n",
    "#all of the binary lists associated to each\n",
    "#simple zero for every cylinder diagram\n",
    "\n",
    "H3_1t3_vertex_data = strat_odd_sc(H3_1t3_cyl_diags)\n",
    "\n",
    "H1_1_vertex_data = strat_odd_sc(H1_1_cyl_diags)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Among partitions of $32$ into four odd numbers the minimum of the maximum numbers among all partitions is $2d_{opt}/4 = 8$, which is $9$ in this case because $8$ is not odd.\n",
    "\n",
    "For the partition of $32$ into $10$ numbers, we have that the minimum is given by $\\lceil 32/10 \\rceil = 4$.\n",
    "\n",
    "Solving $32 - 2(9) - 2t_0 \\geq 0$ implies that the largest value of $t_0$ is $7$.\n",
    "\n",
    "Solving $32 - 2s_0 - 2(4) \\geq 0$ implies that the largest value of $s_0$ is $12$.  Since the number must be odd, the largest value of $s_0$ is in fact $11$.\n",
    "\n",
    "In summary:\n",
    "\n",
    "$$s_0 \\in \\{9, 11\\} \\text{  and  } 4 \\leq t_0 \\leq 7$$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_3_1t5//1_branch_point//partitions//H1t2_part written\n",
      "ST5_data//H_3_1t5//1_branch_point//partitions//H_3_1t3_part written\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the standard partition functions needed for nearly every case\n",
    "#It also loads the partition evaluate function\n",
    "\n",
    "%run ./ST5_fcns/partition_functions.ipynb\n",
    "\n",
    "\n",
    "if False:\n",
    "    create_sc_partition_file((), part_length = 4, t0_range = range(9,12), d_opt = 16,\n",
    "                             filename_root = 'ST5_data//H_3_1t5//1_branch_point//partitions//H1t2_part')\n",
    "\n",
    "if False:\n",
    "    create_sc_partition_file((), part_length = 10, t0_range = range(4,8), d_opt = 16,\n",
    "                             filename_root = 'ST5_data//H_3_1t5//1_branch_point//partitions//H_3_1t3_part')\n",
    "\n",
    "#Load the partitions\n",
    "\n",
    "if True:\n",
    "    with open('ST5_data//H_3_1t5//1_branch_point//partitions//H1t2_part', 'r') as file:\n",
    "        H1t2_part = eval_part(file.read())\n",
    "\n",
    "if True:\n",
    "    with open('ST5_data//H_3_1t5//1_branch_point//partitions//H_3_1t3_part', 'r') as file:\n",
    "        H_3_1t3_part = eval_part(file.read())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "756 partitions to search\n",
      "5012 partitions to search\n",
      "32634 partitions to search\n",
      "('10000 partitions processed', (6, 4, 2, 1, 1, 3, 5, 6, 2, 2))\n",
      "('20000 partitions processed', (6, 4, 6, 2, 1, 1, 6, 1, 1, 4))\n",
      "('30000 partitions processed', (6, 1, 3, 3, 5, 2, 2, 2, 2, 6))\n",
      "13860 partitions to search\n",
      "('10000 partitions processed', (7, 1, 1, 2, 4, 2, 2, 6, 4, 3))\n",
      "6 partitions to search\n",
      "25 partitions to search\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the align_list functions needed for nearly every case\n",
    "#This includes the align_list evaluate function\n",
    "\n",
    "%run ./ST5_fcns/align_list_fcns.ipynb\n",
    "\n",
    "if True:\n",
    "    for t in range(4,8):\n",
    "        align_list_write_file(H_3_1t3_part, H3_1t3_vertex_data, \n",
    "                              'ST5_data//H_3_1t5//1_branch_point//align_list//H_3_1t3_align_list', \n",
    "                              t0 = t)\n",
    "\n",
    "if True:\n",
    "    for t in [9,11]:\n",
    "        align_list_write_file(H1t2_part, H1_1_vertex_data, \n",
    "                              'ST5_data//H_3_1t5//1_branch_point//align_list//H_1_1_align_list', \n",
    "                              t0 = t)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "total_list generated\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list//H_1_1_align_list_9 read\n",
      "6 configurations to search\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list_visible//H1_1_align_list_9_visible_4 written\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list//H_1_1_align_list_9 read\n",
      "6 configurations to search\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list_visible//H1_1_align_list_9_visible_5 written\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list//H_1_1_align_list_9 read\n",
      "6 configurations to search\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list_visible//H1_1_align_list_9_visible_6 written\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list//H_1_1_align_list_9 read\n",
      "6 configurations to search\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list_visible//H1_1_align_list_9_visible_7 written\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list//H_1_1_align_list_11 read\n",
      "25 configurations to search\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list_visible//H1_1_align_list_11_visible_4 written\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list//H_1_1_align_list_11 read\n",
      "25 configurations to search\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list_visible//H1_1_align_list_11_visible_5 written\n",
      "total_list generated\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list//H_3_1t3_align_list_4 read\n",
      "39744 configurations to search\n",
      "(10000, ((4, 2, 4, 4, 4, 3, 3, 4, 1, 3), [[[1, 9, 8, 4, 6, 7, 5, 3, 0, 2], [0, 5, 8, 6, 2, 1, 4, 7, 9, 3]], [[2, 1, 9, 8, 4, 6, 7, 5, 3, 0], [0, 5, 8, 6, 2, 1, 4, 7, 9, 3]]]))\n",
      "(20000, ((4, 3, 3, 4, 4, 4, 1, 3, 2, 4), [[[0, 9, 7, 2, 3, 4, 6, 5, 8, 1], [0, 2, 5, 9, 4, 8, 7, 6, 3, 1]], [[4, 6, 5, 8, 1, 0, 9, 7, 2, 3], [0, 2, 5, 9, 4, 8, 7, 6, 3, 1]], [[3, 4, 6, 5, 8, 1, 0, 9, 7, 2], [0, 2, 5, 9, 4, 8, 7, 6, 3, 1]], [[1, 0, 9, 7, 2, 3, 4, 6, 5, 8], [0, 2, 5, 9, 4, 8, 7, 6, 3, 1]]]))\n",
      "(30000, ((4, 4, 4, 3, 1, 3, 3, 2, 4, 4), [[[4, 1, 2, 8, 7, 5, 0, 3, 9, 6], [0, 3, 6, 8, 4, 1, 2, 7, 9, 5]], [[5, 0, 3, 9, 6, 4, 1, 2, 8, 7], [0, 3, 6, 8, 4, 1, 2, 7, 9, 5]]]))\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list_visible//H_3_1t3_align_list_4_visible_9 written\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list//H_3_1t3_align_list_4 read\n",
      "39744 configurations to search\n",
      "(10000, ((4, 2, 4, 4, 4, 3, 3, 4, 1, 3), [[[1, 9, 8, 4, 6, 7, 5, 3, 0, 2], [0, 5, 8, 6, 2, 1, 4, 7, 9, 3]], [[2, 1, 9, 8, 4, 6, 7, 5, 3, 0], [0, 5, 8, 6, 2, 1, 4, 7, 9, 3]]]))\n",
      "(20000, ((4, 3, 3, 4, 4, 4, 1, 3, 2, 4), [[[0, 9, 7, 2, 3, 4, 6, 5, 8, 1], [0, 2, 5, 9, 4, 8, 7, 6, 3, 1]], [[4, 6, 5, 8, 1, 0, 9, 7, 2, 3], [0, 2, 5, 9, 4, 8, 7, 6, 3, 1]], [[3, 4, 6, 5, 8, 1, 0, 9, 7, 2], [0, 2, 5, 9, 4, 8, 7, 6, 3, 1]], [[1, 0, 9, 7, 2, 3, 4, 6, 5, 8], [0, 2, 5, 9, 4, 8, 7, 6, 3, 1]]]))\n",
      "(30000, ((4, 4, 4, 3, 1, 3, 3, 2, 4, 4), [[[4, 1, 2, 8, 7, 5, 0, 3, 9, 6], [0, 3, 6, 8, 4, 1, 2, 7, 9, 5]], [[5, 0, 3, 9, 6, 4, 1, 2, 8, 7], [0, 3, 6, 8, 4, 1, 2, 7, 9, 5]]]))\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list_visible//H_3_1t3_align_list_4_visible_11 written\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list//H_3_1t3_align_list_5 read\n",
      "263488 configurations to search\n",
      "(10000, ((5, 2, 5, 3, 4, 4, 2, 4, 2, 1), [[[1, 9, 4, 7, 2, 0, 8, 6, 5, 3], [0, 5, 9, 8, 7, 3, 1, 4, 6, 2]]]))\n",
      "(20000, ((5, 3, 4, 4, 2, 2, 4, 4, 3, 1), [[[0, 8, 5, 7, 3, 1, 9, 4, 6, 2], [0, 5, 9, 8, 6, 3, 1, 4, 7, 2]]]))\n",
      "(30000, ((5, 2, 2, 4, 4, 3, 5, 2, 4, 1), [[[7, 6, 5, 4, 8, 1, 0, 9, 2, 3], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(40000, ((5, 1, 1, 4, 4, 4, 4, 4, 4, 1), [[[9, 2, 7, 5, 4, 3, 6, 8, 1, 0], [0, 2, 5, 6, 4, 9, 8, 7, 3, 1]]]))\n",
      "(50000, ((5, 3, 4, 2, 4, 4, 2, 5, 1, 2), [[[6, 4, 8, 0, 9, 7, 3, 2, 5, 1], [0, 1, 4, 9, 3, 8, 5, 7, 6, 2]], [[7, 3, 2, 5, 1, 6, 4, 8, 0, 9], [0, 1, 4, 9, 3, 8, 5, 7, 6, 2]]]))\n",
      "(60000, ((5, 3, 4, 2, 2, 4, 5, 3, 2, 2), [[[9, 6, 3, 1, 8, 4, 5, 7, 2, 0], [0, 8, 6, 7, 9, 5, 3, 1, 4, 2]]]))\n",
      "(70000, ((5, 5, 2, 4, 2, 4, 1, 5, 2, 2), [[[3, 7, 4, 6, 5, 8, 1, 0, 9, 2], [0, 2, 6, 7, 5, 9, 4, 8, 3, 1]]]))\n",
      "(80000, ((5, 3, 2, 5, 3, 4, 2, 2, 4, 2), [[[8, 5, 7, 3, 1, 9, 4, 6, 2, 0], [0, 5, 9, 8, 6, 3, 1, 4, 7, 2]], [[9, 4, 6, 2, 0, 8, 5, 7, 3, 1], [0, 5, 9, 8, 6, 3, 1, 4, 7, 2]]]))\n",
      "(90000, ((5, 5, 2, 3, 3, 2, 2, 4, 4, 2), [[[9, 2, 3, 5, 4, 6, 7, 8, 1, 0], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]], [[1, 0, 9, 2, 3, 5, 4, 6, 7, 8], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(100000, ((5, 3, 4, 2, 4, 4, 2, 1, 5, 2), [[[9, 2, 1, 8, 5, 4, 6, 7, 3, 0], [0, 4, 9, 7, 8, 2, 1, 5, 6, 3]], [[1, 8, 5, 4, 6, 7, 3, 0, 9, 2], [0, 4, 9, 7, 8, 2, 1, 5, 6, 3]]]))\n",
      "(110000, ((5, 5, 3, 4, 4, 2, 2, 2, 2, 3), [[[9, 3, 1, 8, 5, 4, 6, 7, 2, 0], [0, 4, 3, 1, 5, 9, 7, 8, 6, 2]]]))\n",
      "(120000, ((5, 3, 3, 4, 4, 2, 2, 4, 2, 3), [[[0, 3, 7, 5, 1, 8, 4, 2, 9, 6], [0, 3, 9, 5, 1, 4, 2, 8, 7, 6]], [[3, 7, 5, 1, 8, 4, 2, 9, 6, 0], [0, 3, 9, 5, 1, 4, 2, 8, 7, 6]], [[2, 9, 6, 0, 3, 7, 5, 1, 8, 4], [0, 3, 9, 5, 1, 4, 2, 8, 7, 6]]]))\n",
      "(130000, ((5, 5, 4, 2, 2, 4, 2, 2, 3, 3), [[[0, 8, 5, 4, 6, 2, 1, 9, 7, 3], [0, 4, 9, 6, 8, 7, 5, 2, 1, 3]], [[6, 2, 1, 9, 7, 3, 0, 8, 5, 4], [0, 4, 9, 6, 8, 7, 5, 2, 1, 3]]]))\n",
      "(140000, ((5, 4, 2, 1, 5, 4, 2, 2, 4, 3), [[[4, 1, 6, 2, 5, 8, 0, 9, 7, 3], [0, 1, 5, 7, 6, 8, 4, 9, 3, 2]], [[1, 6, 2, 5, 8, 0, 9, 7, 3, 4], [0, 1, 5, 7, 6, 8, 4, 9, 3, 2]]]))\n",
      "(150000, ((5, 4, 1, 3, 2, 4, 2, 4, 4, 3), [[[4, 5, 7, 2, 0, 9, 6, 3, 1, 8], [0, 8, 6, 7, 9, 5, 3, 1, 4, 2]]]))\n",
      "(160000, ((5, 5, 2, 4, 4, 4, 2, 1, 1, 4), [[[7, 2, 1, 9, 4, 6, 3, 0, 8, 5], [0, 5, 9, 7, 8, 6, 2, 1, 4, 3]]]))\n",
      "(170000, ((5, 3, 2, 2, 4, 5, 3, 2, 2, 4), [[[1, 8, 5, 4, 6, 2, 0, 9, 7, 3], [0, 8, 7, 5, 6, 3, 1, 4, 9, 2]], [[2, 0, 9, 7, 3, 1, 8, 5, 4, 6], [0, 8, 7, 5, 6, 3, 1, 4, 9, 2]]]))\n",
      "(180000, ((5, 1, 4, 5, 1, 4, 2, 4, 2, 4), [[[9, 2, 3, 7, 6, 5, 4, 8, 1, 0], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]], [[4, 8, 1, 0, 9, 2, 3, 7, 6, 5], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(190000, ((5, 1, 4, 4, 2, 4, 2, 3, 3, 4), [[[6, 5, 3, 7, 8, 1, 0, 9, 2, 4], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]], [[4, 6, 5, 3, 7, 8, 1, 0, 9, 2], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(200000, ((5, 5, 3, 1, 2, 2, 4, 2, 4, 4), [[[5, 7, 3, 1, 8, 4, 6, 2, 0, 9], [0, 8, 7, 9, 6, 3, 1, 4, 5, 2]], [[4, 6, 2, 0, 9, 5, 7, 3, 1, 8], [0, 8, 7, 9, 6, 3, 1, 4, 5, 2]]]))\n",
      "(210000, ((5, 5, 1, 1, 2, 2, 4, 4, 4, 4), [[[2, 1, 8, 5, 4, 6, 7, 3, 0, 9], [0, 4, 9, 7, 8, 2, 1, 5, 6, 3]]]))\n",
      "(220000, ((5, 1, 4, 2, 4, 2, 4, 4, 1, 5), [[[0, 9, 2, 3, 7, 6, 5, 4, 8, 1], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(230000, ((5, 5, 1, 2, 2, 4, 4, 2, 2, 5), [[[9, 3, 1, 8, 5, 4, 6, 7, 2, 0], [0, 4, 3, 1, 5, 6, 9, 7, 8, 2]]]))\n",
      "(240000, ((5, 3, 1, 2, 2, 4, 4, 4, 2, 5), [[[3, 7, 1, 4, 8, 5, 2, 9, 6, 0], [0, 3, 9, 8, 7, 1, 4, 5, 2, 6]], [[2, 9, 6, 0, 3, 7, 1, 4, 8, 5], [0, 3, 9, 8, 7, 1, 4, 5, 2, 6]], [[4, 8, 5, 2, 9, 6, 0, 3, 7, 1], [0, 3, 9, 8, 7, 1, 4, 5, 2, 6]]]))\n",
      "(250000, ((5, 3, 3, 2, 4, 2, 2, 2, 4, 5), [[[9, 6, 7, 4, 0, 3, 2, 8, 5, 1], [0, 7, 5, 1, 6, 3, 2, 9, 8, 4]]]))\n",
      "(260000, ((5, 3, 1, 2, 2, 2, 4, 4, 4, 5), [[[4, 6, 2, 0, 9, 7, 3, 1, 8, 5], [0, 8, 7, 5, 6, 3, 1, 4, 9, 2]]]))\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list_visible//H_3_1t3_align_list_5_visible_9 written\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list//H_3_1t3_align_list_5 read\n",
      "263488 configurations to search\n",
      "(10000, ((5, 2, 5, 3, 4, 4, 2, 4, 2, 1), [[[1, 9, 4, 7, 2, 0, 8, 6, 5, 3], [0, 5, 9, 8, 7, 3, 1, 4, 6, 2]]]))\n",
      "(20000, ((5, 3, 4, 4, 2, 2, 4, 4, 3, 1), [[[0, 8, 5, 7, 3, 1, 9, 4, 6, 2], [0, 5, 9, 8, 6, 3, 1, 4, 7, 2]]]))\n",
      "(30000, ((5, 2, 2, 4, 4, 3, 5, 2, 4, 1), [[[7, 6, 5, 4, 8, 1, 0, 9, 2, 3], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(40000, ((5, 1, 1, 4, 4, 4, 4, 4, 4, 1), [[[9, 2, 7, 5, 4, 3, 6, 8, 1, 0], [0, 2, 5, 6, 4, 9, 8, 7, 3, 1]]]))\n",
      "(50000, ((5, 3, 4, 2, 4, 4, 2, 5, 1, 2), [[[6, 4, 8, 0, 9, 7, 3, 2, 5, 1], [0, 1, 4, 9, 3, 8, 5, 7, 6, 2]], [[7, 3, 2, 5, 1, 6, 4, 8, 0, 9], [0, 1, 4, 9, 3, 8, 5, 7, 6, 2]]]))\n",
      "(60000, ((5, 3, 4, 2, 2, 4, 5, 3, 2, 2), [[[9, 6, 3, 1, 8, 4, 5, 7, 2, 0], [0, 8, 6, 7, 9, 5, 3, 1, 4, 2]]]))\n",
      "(70000, ((5, 5, 2, 4, 2, 4, 1, 5, 2, 2), [[[3, 7, 4, 6, 5, 8, 1, 0, 9, 2], [0, 2, 6, 7, 5, 9, 4, 8, 3, 1]]]))\n",
      "(80000, ((5, 3, 2, 5, 3, 4, 2, 2, 4, 2), [[[8, 5, 7, 3, 1, 9, 4, 6, 2, 0], [0, 5, 9, 8, 6, 3, 1, 4, 7, 2]], [[9, 4, 6, 2, 0, 8, 5, 7, 3, 1], [0, 5, 9, 8, 6, 3, 1, 4, 7, 2]]]))\n",
      "(90000, ((5, 5, 2, 3, 3, 2, 2, 4, 4, 2), [[[9, 2, 3, 5, 4, 6, 7, 8, 1, 0], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]], [[1, 0, 9, 2, 3, 5, 4, 6, 7, 8], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(100000, ((5, 3, 4, 2, 4, 4, 2, 1, 5, 2), [[[9, 2, 1, 8, 5, 4, 6, 7, 3, 0], [0, 4, 9, 7, 8, 2, 1, 5, 6, 3]], [[1, 8, 5, 4, 6, 7, 3, 0, 9, 2], [0, 4, 9, 7, 8, 2, 1, 5, 6, 3]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(110000, ((5, 5, 3, 4, 4, 2, 2, 2, 2, 3), [[[9, 3, 1, 8, 5, 4, 6, 7, 2, 0], [0, 4, 3, 1, 5, 9, 7, 8, 6, 2]]]))\n",
      "(120000, ((5, 3, 3, 4, 4, 2, 2, 4, 2, 3), [[[0, 3, 7, 5, 1, 8, 4, 2, 9, 6], [0, 3, 9, 5, 1, 4, 2, 8, 7, 6]], [[3, 7, 5, 1, 8, 4, 2, 9, 6, 0], [0, 3, 9, 5, 1, 4, 2, 8, 7, 6]], [[2, 9, 6, 0, 3, 7, 5, 1, 8, 4], [0, 3, 9, 5, 1, 4, 2, 8, 7, 6]]]))\n",
      "(130000, ((5, 5, 4, 2, 2, 4, 2, 2, 3, 3), [[[0, 8, 5, 4, 6, 2, 1, 9, 7, 3], [0, 4, 9, 6, 8, 7, 5, 2, 1, 3]], [[6, 2, 1, 9, 7, 3, 0, 8, 5, 4], [0, 4, 9, 6, 8, 7, 5, 2, 1, 3]]]))\n",
      "(140000, ((5, 4, 2, 1, 5, 4, 2, 2, 4, 3), [[[4, 1, 6, 2, 5, 8, 0, 9, 7, 3], [0, 1, 5, 7, 6, 8, 4, 9, 3, 2]], [[1, 6, 2, 5, 8, 0, 9, 7, 3, 4], [0, 1, 5, 7, 6, 8, 4, 9, 3, 2]]]))\n",
      "(150000, ((5, 4, 1, 3, 2, 4, 2, 4, 4, 3), [[[4, 5, 7, 2, 0, 9, 6, 3, 1, 8], [0, 8, 6, 7, 9, 5, 3, 1, 4, 2]]]))\n",
      "(160000, ((5, 5, 2, 4, 4, 4, 2, 1, 1, 4), [[[7, 2, 1, 9, 4, 6, 3, 0, 8, 5], [0, 5, 9, 7, 8, 6, 2, 1, 4, 3]]]))\n",
      "(170000, ((5, 3, 2, 2, 4, 5, 3, 2, 2, 4), [[[1, 8, 5, 4, 6, 2, 0, 9, 7, 3], [0, 8, 7, 5, 6, 3, 1, 4, 9, 2]], [[2, 0, 9, 7, 3, 1, 8, 5, 4, 6], [0, 8, 7, 5, 6, 3, 1, 4, 9, 2]]]))\n",
      "(180000, ((5, 1, 4, 5, 1, 4, 2, 4, 2, 4), [[[9, 2, 3, 7, 6, 5, 4, 8, 1, 0], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]], [[4, 8, 1, 0, 9, 2, 3, 7, 6, 5], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(190000, ((5, 1, 4, 4, 2, 4, 2, 3, 3, 4), [[[6, 5, 3, 7, 8, 1, 0, 9, 2, 4], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]], [[4, 6, 5, 3, 7, 8, 1, 0, 9, 2], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(200000, ((5, 5, 3, 1, 2, 2, 4, 2, 4, 4), [[[5, 7, 3, 1, 8, 4, 6, 2, 0, 9], [0, 8, 7, 9, 6, 3, 1, 4, 5, 2]], [[4, 6, 2, 0, 9, 5, 7, 3, 1, 8], [0, 8, 7, 9, 6, 3, 1, 4, 5, 2]]]))\n",
      "(210000, ((5, 5, 1, 1, 2, 2, 4, 4, 4, 4), [[[2, 1, 8, 5, 4, 6, 7, 3, 0, 9], [0, 4, 9, 7, 8, 2, 1, 5, 6, 3]]]))\n",
      "(220000, ((5, 1, 4, 2, 4, 2, 4, 4, 1, 5), [[[0, 9, 2, 3, 7, 6, 5, 4, 8, 1], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(230000, ((5, 5, 1, 2, 2, 4, 4, 2, 2, 5), [[[9, 3, 1, 8, 5, 4, 6, 7, 2, 0], [0, 4, 3, 1, 5, 6, 9, 7, 8, 2]]]))\n",
      "(240000, ((5, 3, 1, 2, 2, 4, 4, 4, 2, 5), [[[3, 7, 1, 4, 8, 5, 2, 9, 6, 0], [0, 3, 9, 8, 7, 1, 4, 5, 2, 6]], [[2, 9, 6, 0, 3, 7, 1, 4, 8, 5], [0, 3, 9, 8, 7, 1, 4, 5, 2, 6]], [[4, 8, 5, 2, 9, 6, 0, 3, 7, 1], [0, 3, 9, 8, 7, 1, 4, 5, 2, 6]]]))\n",
      "(250000, ((5, 3, 3, 2, 4, 2, 2, 2, 4, 5), [[[9, 6, 7, 4, 0, 3, 2, 8, 5, 1], [0, 7, 5, 1, 6, 3, 2, 9, 8, 4]]]))\n",
      "(260000, ((5, 3, 1, 2, 2, 2, 4, 4, 4, 5), [[[4, 6, 2, 0, 9, 7, 3, 1, 8, 5], [0, 8, 7, 5, 6, 3, 1, 4, 9, 2]]]))\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list_visible//H_3_1t3_align_list_5_visible_11 written\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list//H_3_1t3_align_list_6 read\n",
      "1715616 configurations to search\n",
      "(10000, ((6, 4, 4, 6, 2, 5, 1, 2, 1, 1), [[[3, 4, 6, 5, 8, 1, 0, 9, 7, 2], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(20000, ((6, 2, 6, 6, 4, 1, 3, 2, 1, 1), [[[4, 7, 8, 1, 0, 9, 2, 3, 5, 6], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]], [[2, 3, 5, 6, 4, 7, 8, 1, 0, 9], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(30000, ((6, 2, 2, 6, 3, 5, 4, 2, 1, 1), [[[9, 2, 7, 5, 4, 3, 6, 8, 1, 0], [0, 2, 5, 6, 4, 9, 8, 7, 3, 1]]]))\n",
      "(40000, ((6, 5, 3, 2, 2, 4, 6, 2, 1, 1), [[[7, 3, 1, 9, 4, 0, 2, 8, 6, 5], [0, 2, 5, 3, 1, 6, 9, 7, 8, 4]]]))\n",
      "(50000, ((6, 2, 4, 4, 4, 2, 5, 3, 1, 1), [[[8, 1, 0, 9, 7, 2, 3, 5, 4, 6], [0, 2, 4, 9, 8, 7, 5, 6, 3, 1]]]))\n",
      "(60000, ((6, 3, 1, 6, 4, 4, 2, 4, 1, 1), [[[1, 0, 9, 2, 3, 5, 6, 4, 7, 8], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]], [[6, 4, 7, 8, 1, 0, 9, 2, 3, 5], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(70000, ((6, 5, 1, 2, 6, 2, 4, 4, 1, 1), [[[7, 3, 4, 2, 1, 6, 5, 8, 0, 9], [0, 1, 5, 7, 4, 9, 3, 6, 8, 2]], [[3, 4, 2, 1, 6, 5, 8, 0, 9, 7], [0, 1, 5, 7, 4, 9, 3, 6, 8, 2]]]))\n",
      "(80000, ((6, 2, 4, 1, 5, 2, 6, 4, 1, 1), [[[9, 7, 2, 6, 4, 3, 5, 8, 1, 0], [0, 2, 5, 4, 9, 8, 7, 6, 3, 1]], [[3, 5, 8, 1, 0, 9, 7, 2, 6, 4], [0, 2, 5, 4, 9, 8, 7, 6, 3, 1]]]))\n",
      "(90000, ((6, 2, 6, 2, 4, 3, 1, 6, 1, 1), [[[6, 3, 1, 8, 4, 5, 7, 2, 0, 9], [0, 8, 6, 7, 9, 5, 3, 1, 4, 2]]]))\n",
      "(100000, ((6, 2, 4, 6, 2, 1, 3, 6, 1, 1), [[[9, 2, 1, 8, 5, 4, 6, 7, 3, 0], [0, 5, 6, 9, 7, 8, 2, 1, 4, 3]]]))\n",
      "(110000, ((6, 2, 1, 1, 6, 2, 6, 6, 1, 1), [[[4, 6, 2, 0, 9, 7, 3, 1, 8, 5], [0, 4, 3, 1, 5, 9, 6, 7, 8, 2]]]))\n",
      "(120000, ((6, 4, 2, 6, 4, 3, 1, 2, 3, 1), [[[2, 8, 0, 9, 7, 6, 1, 4, 5, 3], [0, 1, 5, 8, 7, 4, 9, 3, 6, 2]], [[7, 6, 1, 4, 5, 3, 2, 8, 0, 9], [0, 1, 5, 8, 7, 4, 9, 3, 6, 2]]]))\n",
      "(130000, ((6, 4, 2, 3, 3, 6, 2, 2, 3, 1), [[[9, 7, 3, 4, 1, 6, 2, 5, 8, 0], [0, 1, 5, 7, 6, 8, 4, 9, 3, 2]], [[6, 2, 5, 8, 0, 9, 7, 3, 4, 1], [0, 1, 5, 7, 6, 8, 4, 9, 3, 2]]]))\n",
      "(140000, ((6, 2, 3, 3, 4, 4, 4, 2, 3, 1), [[[4, 3, 6, 8, 1, 0, 9, 2, 7, 5], [0, 2, 5, 6, 4, 9, 8, 7, 3, 1]]]))\n",
      "(150000, ((6, 2, 1, 3, 2, 6, 6, 2, 3, 1), [[[9, 7, 3, 2, 5, 1, 6, 4, 8, 0], [0, 1, 4, 9, 3, 8, 5, 7, 6, 2]]]))\n",
      "(160000, ((6, 1, 5, 6, 2, 2, 2, 4, 3, 1), [[[8, 5, 4, 6, 2, 0, 9, 7, 3, 1], [0, 4, 3, 1, 5, 9, 6, 7, 8, 2]]]))\n",
      "(170000, ((6, 4, 3, 3, 2, 2, 4, 4, 3, 1), [[[4, 8, 1, 0, 9, 7, 5, 2, 6, 3], [0, 2, 4, 7, 6, 8, 5, 3, 9, 1]], [[3, 4, 8, 1, 0, 9, 7, 5, 2, 6], [0, 2, 4, 7, 6, 8, 5, 3, 9, 1]], [[6, 3, 4, 8, 1, 0, 9, 7, 5, 2], [0, 2, 4, 7, 6, 8, 5, 3, 9, 1]]]))\n",
      "(180000, ((6, 4, 4, 2, 2, 2, 3, 5, 3, 1), [[[8, 1, 0, 9, 2, 3, 5, 4, 6, 7], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(190000, ((6, 2, 4, 2, 3, 1, 4, 6, 3, 1), [[[3, 7, 6, 5, 4, 8, 1, 0, 9, 2], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(200000, ((6, 2, 4, 4, 6, 1, 1, 2, 5, 1), [[[5, 4, 8, 1, 0, 9, 2, 3, 7, 6], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]], [[2, 3, 7, 6, 5, 4, 8, 1, 0, 9], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(210000, ((6, 1, 3, 2, 4, 6, 2, 2, 5, 1), [[[4, 6, 7, 5, 3, 0, 2, 1, 9, 8], [0, 5, 8, 6, 2, 1, 4, 7, 9, 3]], [[8, 4, 6, 7, 5, 3, 0, 2, 1, 9], [0, 5, 8, 6, 2, 1, 4, 7, 9, 3]]]))\n",
      "(220000, ((6, 3, 1, 4, 2, 2, 6, 2, 5, 1), [[[8, 3, 1, 4, 0, 2, 9, 6, 5, 7], [0, 2, 6, 7, 3, 1, 5, 8, 9, 4]], [[5, 7, 8, 3, 1, 4, 0, 2, 9, 6], [0, 2, 6, 7, 3, 1, 5, 8, 9, 4]]]))\n",
      "(230000, ((6, 2, 2, 4, 3, 3, 2, 4, 5, 1), [[[5, 2, 6, 3, 4, 8, 1, 0, 9, 7], [0, 2, 4, 7, 6, 8, 5, 3, 9, 1]], [[7, 5, 2, 6, 3, 4, 8, 1, 0, 9], [0, 2, 4, 7, 6, 8, 5, 3, 9, 1]], [[9, 7, 5, 2, 6, 3, 4, 8, 1, 0], [0, 2, 4, 7, 6, 8, 5, 3, 9, 1]]]))\n",
      "(240000, ((6, 4, 4, 1, 1, 2, 2, 6, 5, 1), [[[2, 3, 4, 5, 8, 1, 0, 9, 7, 6], [0, 2, 5, 7, 8, 6, 4, 9, 3, 1]], [[1, 0, 9, 7, 6, 2, 3, 4, 5, 8], [0, 2, 5, 7, 8, 6, 4, 9, 3, 1]]]))\n",
      "(250000, ((6, 6, 5, 1, 4, 4, 2, 1, 1, 2), [[[1, 8, 4, 5, 6, 7, 2, 0, 9, 3], [0, 8, 6, 9, 7, 5, 3, 1, 4, 2]], [[7, 2, 0, 9, 3, 1, 8, 4, 5, 6], [0, 8, 6, 9, 7, 5, 3, 1, 4, 2]]]))\n",
      "(260000, ((6, 1, 5, 6, 4, 2, 4, 1, 1, 2), [[[9, 7, 5, 1, 6, 3, 2, 4, 8, 0], [0, 1, 4, 9, 3, 7, 8, 5, 6, 2]]]))\n",
      "(270000, ((6, 2, 2, 4, 4, 5, 5, 1, 1, 2), [[[8, 5, 6, 4, 0, 2, 9, 7, 3, 1], [0, 2, 8, 7, 6, 3, 1, 5, 9, 4]], [[9, 7, 3, 1, 8, 5, 6, 4, 0, 2], [0, 2, 8, 7, 6, 3, 1, 5, 9, 4]]]))\n",
      "(280000, ((6, 4, 6, 2, 4, 3, 1, 3, 1, 2), [[[6, 7, 2, 0, 9, 3, 1, 8, 4, 5], [0, 8, 6, 9, 7, 5, 3, 1, 4, 2]]]))\n",
      "(290000, ((6, 2, 3, 5, 2, 6, 2, 3, 1, 2), [[[9, 6, 2, 1, 8, 5, 4, 7, 3, 0], [0, 8, 2, 1, 4, 9, 7, 6, 5, 3]], [[5, 4, 7, 3, 0, 9, 6, 2, 1, 8], [0, 8, 2, 1, 4, 9, 7, 6, 5, 3]]]))\n",
      "(300000, ((6, 1, 3, 4, 4, 4, 4, 3, 1, 2), [[[0, 9, 7, 3, 2, 5, 1, 6, 4, 8], [0, 1, 4, 9, 3, 8, 5, 7, 6, 2]]]))\n",
      "(310000, ((6, 6, 2, 6, 2, 1, 1, 5, 1, 2), [[[4, 6, 2, 0, 9, 7, 3, 1, 8, 5], [0, 4, 3, 1, 5, 9, 6, 7, 8, 2]]]))\n",
      "(320000, ((6, 2, 5, 1, 2, 6, 2, 5, 1, 2), [[[0, 9, 7, 3, 4, 2, 1, 6, 5, 8], [0, 1, 5, 7, 4, 9, 3, 6, 8, 2]], [[2, 1, 6, 5, 8, 0, 9, 7, 3, 4], [0, 1, 5, 7, 4, 9, 3, 6, 8, 2]]]))\n",
      "(330000, ((6, 2, 4, 3, 1, 2, 6, 5, 1, 2), [[[0, 2, 8, 7, 6, 3, 1, 9, 5, 4], [0, 2, 5, 7, 3, 1, 6, 9, 8, 4]]]))\n",
      "(340000, ((6, 3, 1, 6, 4, 6, 1, 1, 2, 2), [[[7, 6, 2, 3, 4, 5, 8, 1, 0, 9], [0, 2, 5, 7, 8, 6, 4, 9, 3, 1]], [[5, 8, 1, 0, 9, 7, 6, 2, 3, 4], [0, 2, 5, 7, 8, 6, 4, 9, 3, 1]]]))\n",
      "(350000, ((6, 2, 2, 5, 3, 6, 3, 1, 2, 2), [[[6, 5, 7, 4, 8, 1, 0, 9, 2, 3], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]], [[1, 0, 9, 2, 3, 6, 5, 7, 4, 8], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(360000, ((6, 6, 6, 3, 3, 1, 1, 2, 2, 2), [[[5, 4, 6, 8, 1, 0, 9, 7, 2, 3], [0, 2, 4, 9, 8, 5, 6, 7, 3, 1]]]))\n",
      "(370000, ((6, 6, 1, 5, 3, 3, 2, 2, 2, 2), [[[6, 7, 5, 1, 2, 9, 4, 0, 3, 8], [0, 3, 6, 9, 5, 1, 2, 7, 8, 4]], [[9, 4, 0, 3, 8, 6, 7, 5, 1, 2], [0, 3, 6, 9, 5, 1, 2, 7, 8, 4]], [[2, 9, 4, 0, 3, 8, 6, 7, 5, 1], [0, 3, 6, 9, 5, 1, 2, 7, 8, 4]]]))\n",
      "(380000, ((6, 4, 3, 3, 4, 3, 3, 2, 2, 2), [[[1, 6, 4, 8, 0, 9, 7, 5, 3, 2], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(390000, ((6, 3, 1, 5, 3, 4, 4, 2, 2, 2), [[[9, 6, 4, 1, 2, 8, 7, 5, 0, 3], [0, 3, 6, 8, 4, 1, 2, 7, 9, 5]], [[8, 7, 5, 0, 3, 9, 6, 4, 1, 2], [0, 3, 6, 8, 4, 1, 2, 7, 9, 5]]]))\n",
      "(400000, ((6, 4, 1, 3, 2, 5, 5, 2, 2, 2), [[[0, 9, 7, 2, 3, 5, 6, 4, 8, 1], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(410000, ((6, 6, 4, 5, 1, 2, 1, 3, 2, 2), [[[6, 7, 2, 0, 9, 3, 1, 8, 5, 4], [0, 4, 3, 1, 5, 9, 7, 8, 6, 2]], [[9, 3, 1, 8, 5, 4, 6, 7, 2, 0], [0, 4, 3, 1, 5, 9, 7, 8, 6, 2]]]))\n",
      "(420000, ((6, 4, 2, 4, 5, 1, 3, 3, 2, 2), [[[6, 4, 8, 1, 0, 9, 7, 2, 3, 5], [0, 2, 5, 4, 9, 8, 7, 6, 3, 1]]]))\n",
      "(430000, ((6, 4, 2, 3, 3, 2, 5, 3, 2, 2), [[[3, 1, 9, 4, 6, 2, 0, 8, 5, 7], [0, 5, 9, 8, 6, 3, 1, 4, 7, 2]], [[2, 0, 8, 5, 7, 3, 1, 9, 4, 6], [0, 5, 9, 8, 6, 3, 1, 4, 7, 2]]]))\n",
      "(440000, ((6, 4, 4, 3, 1, 5, 1, 4, 2, 2), [[[5, 7, 4, 8, 1, 0, 9, 2, 3, 6], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(450000, ((6, 4, 1, 3, 3, 5, 2, 4, 2, 2), [[[8, 5, 4, 6, 7, 3, 0, 9, 2, 1], [0, 4, 9, 7, 8, 2, 1, 5, 6, 3]]]))\n",
      "(460000, ((6, 1, 5, 6, 1, 1, 4, 4, 2, 2), [[[2, 0, 9, 3, 1, 8, 4, 5, 6, 7], [0, 8, 6, 9, 7, 5, 3, 1, 4, 2]]]))\n",
      "(470000, ((6, 2, 1, 3, 6, 1, 5, 4, 2, 2), [[[4, 5, 3, 2, 8, 0, 9, 7, 6, 1], [0, 1, 5, 8, 7, 4, 9, 3, 6, 2]], [[8, 0, 9, 7, 6, 1, 4, 5, 3, 2], [0, 1, 5, 8, 7, 4, 9, 3, 6, 2]]]))\n",
      "(480000, ((6, 2, 6, 3, 3, 2, 1, 5, 2, 2), [[[9, 3, 2, 7, 5, 6, 4, 8, 1, 0], [0, 2, 5, 4, 9, 8, 7, 6, 3, 1]], [[1, 0, 9, 3, 2, 7, 5, 6, 4, 8], [0, 2, 5, 4, 9, 8, 7, 6, 3, 1]]]))\n",
      "(490000, ((6, 4, 2, 4, 1, 3, 3, 5, 2, 2), [[[6, 5, 7, 3, 0, 9, 2, 1, 8, 4], [0, 5, 8, 9, 7, 6, 2, 1, 4, 3]], [[1, 8, 4, 6, 5, 7, 3, 0, 9, 2], [0, 5, 8, 9, 7, 6, 2, 1, 4, 3]]]))\n",
      "(500000, ((6, 6, 2, 1, 3, 3, 1, 6, 2, 2), [[[5, 4, 6, 7, 2, 0, 9, 3, 1, 8], [0, 4, 3, 1, 5, 6, 9, 7, 8, 2]]]))\n",
      "(510000, ((6, 1, 3, 4, 1, 5, 2, 6, 2, 2), [[[6, 7, 3, 0, 9, 2, 1, 8, 5, 4], [0, 5, 6, 9, 7, 8, 2, 1, 4, 3]]]))\n",
      "(520000, ((6, 2, 3, 1, 3, 3, 4, 6, 2, 2), [[[6, 7, 5, 1, 2, 9, 4, 0, 3, 8], [0, 3, 6, 9, 5, 1, 2, 7, 8, 4]], [[9, 4, 0, 3, 8, 6, 7, 5, 1, 2], [0, 3, 6, 9, 5, 1, 2, 7, 8, 4]], [[2, 9, 4, 0, 3, 8, 6, 7, 5, 1], [0, 3, 6, 9, 5, 1, 2, 7, 8, 4]]]))\n",
      "(530000, ((6, 4, 6, 6, 1, 1, 2, 1, 3, 2), [[[0, 9, 5, 7, 3, 1, 8, 4, 6, 2], [0, 8, 7, 9, 6, 3, 1, 4, 5, 2]]]))\n",
      "(540000, ((6, 6, 2, 4, 4, 1, 3, 1, 3, 2), [[[5, 6, 3, 0, 8, 4, 7, 2, 1, 9], [0, 4, 9, 7, 5, 8, 6, 2, 1, 3]], [[4, 7, 2, 1, 9, 5, 6, 3, 0, 8], [0, 4, 9, 7, 5, 8, 6, 2, 1, 3]]]))\n",
      "(550000, ((6, 3, 1, 4, 2, 6, 4, 1, 3, 2), [[[7, 3, 5, 1, 6, 2, 4, 8, 0, 9], [0, 1, 4, 9, 3, 6, 8, 5, 7, 2]], [[0, 9, 7, 3, 5, 1, 6, 2, 4, 8], [0, 1, 4, 9, 3, 6, 8, 5, 7, 2]], [[3, 5, 1, 6, 2, 4, 8, 0, 9, 7], [0, 1, 4, 9, 3, 6, 8, 5, 7, 2]]]))\n",
      "(560000, ((6, 2, 2, 4, 6, 3, 1, 3, 3, 2), [[[2, 8, 5, 1, 9, 6, 7, 4, 0, 3], [0, 7, 5, 1, 6, 3, 2, 9, 8, 4]]]))\n",
      "(570000, ((6, 2, 4, 2, 6, 1, 3, 3, 3, 2), [[[6, 7, 2, 0, 9, 3, 1, 8, 5, 4], [0, 4, 3, 1, 5, 9, 7, 8, 6, 2]]]))\n",
      "(580000, ((6, 2, 2, 1, 3, 4, 6, 3, 3, 2), [[[4, 8, 0, 9, 7, 3, 2, 1, 6, 5], [0, 1, 4, 9, 3, 6, 8, 5, 7, 2]], [[9, 7, 3, 2, 1, 6, 5, 4, 8, 0], [0, 1, 4, 9, 3, 6, 8, 5, 7, 2]]]))\n",
      "(590000, ((6, 2, 4, 1, 3, 2, 4, 5, 3, 2), [[[8, 6, 5, 3, 1, 9, 4, 7, 2, 0], [0, 5, 9, 8, 7, 3, 1, 4, 6, 2]]]))\n",
      "(600000, ((6, 4, 4, 2, 3, 5, 1, 1, 4, 2), [[[9, 5, 6, 3, 0, 8, 4, 7, 2, 1], [0, 4, 9, 7, 5, 8, 6, 2, 1, 3]], [[8, 4, 7, 2, 1, 9, 5, 6, 3, 0], [0, 4, 9, 7, 5, 8, 6, 2, 1, 3]]]))\n",
      "(610000, ((6, 2, 4, 2, 3, 5, 3, 1, 4, 2), [[[4, 7, 8, 1, 0, 9, 2, 3, 6, 5], [0, 2, 5, 7, 6, 4, 9, 8, 3, 1]]]))\n",
      "(620000, ((6, 4, 1, 5, 6, 1, 1, 2, 4, 2), [[[9, 7, 2, 3, 4, 6, 5, 8, 1, 0], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(630000, ((6, 6, 1, 3, 3, 3, 2, 2, 4, 2), [[[7, 5, 0, 3, 1, 9, 6, 4, 2, 8], [0, 9, 4, 2, 7, 3, 1, 8, 6, 5]]]))\n",
      "(640000, ((6, 2, 2, 5, 3, 3, 3, 2, 4, 2), [[[1, 4, 8, 5, 2, 6, 0, 3, 9, 7], [0, 3, 5, 2, 8, 7, 1, 4, 9, 6]], [[3, 9, 7, 1, 4, 8, 5, 2, 6, 0], [0, 3, 5, 2, 8, 7, 1, 4, 9, 6]], [[0, 3, 9, 7, 1, 4, 8, 5, 2, 6], [0, 3, 5, 2, 8, 7, 1, 4, 9, 6]]]))\n",
      "(650000, ((6, 2, 3, 1, 3, 5, 4, 2, 4, 2), [[[3, 1, 8, 4, 6, 2, 0, 9, 5, 7], [0, 8, 7, 9, 6, 3, 1, 4, 5, 2]], [[2, 0, 9, 5, 7, 3, 1, 8, 4, 6], [0, 8, 7, 9, 6, 3, 1, 4, 5, 2]]]))\n",
      "(660000, ((6, 1, 1, 4, 3, 3, 6, 2, 4, 2), [[[5, 1, 6, 4, 8, 0, 9, 7, 2, 3], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]], [[1, 6, 4, 8, 0, 9, 7, 2, 3, 5], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]]]))\n",
      "(670000, ((6, 2, 3, 1, 4, 6, 1, 3, 4, 2), [[[2, 3, 5, 4, 6, 8, 1, 0, 9, 7], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]], [[5, 4, 6, 8, 1, 0, 9, 7, 2, 3], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]]]))\n",
      "(680000, ((6, 2, 5, 5, 2, 1, 1, 4, 4, 2), [[[4, 6, 7, 2, 0, 9, 3, 1, 8, 5], [0, 4, 3, 1, 5, 9, 7, 8, 6, 2]], [[0, 9, 3, 1, 8, 5, 4, 6, 7, 2], [0, 4, 3, 1, 5, 9, 7, 8, 6, 2]]]))\n",
      "(690000, ((6, 3, 3, 1, 5, 2, 2, 4, 4, 2), [[[3, 1, 8, 4, 5, 6, 2, 0, 9, 7], [0, 8, 9, 6, 7, 5, 3, 1, 4, 2]]]))\n",
      "(700000, ((6, 6, 3, 1, 1, 1, 4, 4, 4, 2), [[[6, 5, 7, 8, 3, 1, 4, 0, 2, 9], [0, 2, 6, 7, 3, 1, 5, 8, 9, 4]]]))\n",
      "(710000, ((6, 1, 1, 4, 1, 3, 6, 4, 4, 2), [[[2, 3, 7, 6, 5, 4, 8, 1, 0, 9], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(720000, ((6, 1, 3, 2, 2, 2, 5, 5, 4, 2), [[[7, 6, 2, 3, 5, 4, 8, 1, 0, 9], [0, 2, 8, 7, 5, 6, 4, 9, 3, 1]], [[4, 8, 1, 0, 9, 7, 6, 2, 3, 5], [0, 2, 8, 7, 5, 6, 4, 9, 3, 1]], [[0, 9, 7, 6, 2, 3, 5, 4, 8, 1], [0, 2, 8, 7, 5, 6, 4, 9, 3, 1]], [[3, 5, 4, 8, 1, 0, 9, 7, 6, 2], [0, 2, 8, 7, 5, 6, 4, 9, 3, 1]], [[2, 3, 5, 4, 8, 1, 0, 9, 7, 6], [0, 2, 8, 7, 5, 6, 4, 9, 3, 1]], [[1, 0, 9, 7, 6, 2, 3, 5, 4, 8], [0, 2, 8, 7, 5, 6, 4, 9, 3, 1]]]))\n",
      "(730000, ((6, 3, 1, 1, 3, 4, 2, 6, 4, 2), [[[2, 0, 9, 7, 3, 1, 8, 5, 4, 6], [0, 8, 7, 5, 6, 3, 1, 4, 9, 2]]]))\n",
      "(740000, ((6, 2, 6, 2, 2, 5, 1, 1, 5, 2), [[[6, 7, 3, 0, 9, 2, 1, 8, 5, 4], [0, 4, 9, 7, 8, 2, 1, 5, 6, 3]]]))\n",
      "(750000, ((6, 4, 4, 2, 2, 3, 3, 1, 5, 2), [[[5, 8, 1, 0, 9, 7, 2, 6, 4, 3], [0, 2, 5, 4, 9, 8, 7, 6, 3, 1]]]))\n",
      "(760000, ((6, 2, 2, 1, 1, 6, 6, 1, 5, 2), [[[3, 5, 6, 4, 8, 1, 0, 9, 7, 2], [0, 2, 5, 4, 9, 8, 7, 6, 3, 1]]]))\n",
      "(770000, ((6, 3, 1, 2, 4, 2, 4, 3, 5, 2), [[[0, 9, 7, 3, 5, 2, 1, 6, 4, 8], [0, 1, 7, 6, 8, 5, 4, 9, 3, 2]]]))\n",
      "(780000, ((6, 2, 4, 5, 3, 2, 1, 1, 6, 2), [[[5, 3, 2, 8, 0, 9, 7, 6, 1, 4], [0, 1, 5, 8, 7, 4, 9, 3, 6, 2]], [[0, 9, 7, 6, 1, 4, 5, 3, 2, 8], [0, 1, 5, 8, 7, 4, 9, 3, 6, 2]]]))\n",
      "(790000, ((6, 4, 2, 2, 3, 3, 3, 1, 6, 2), [[[8, 7, 5, 6, 4, 0, 2, 9, 3, 1], [0, 2, 6, 7, 3, 1, 5, 8, 9, 4]], [[7, 5, 6, 4, 0, 2, 9, 3, 1, 8], [0, 2, 6, 7, 3, 1, 5, 8, 9, 4]], [[9, 3, 1, 8, 7, 5, 6, 4, 0, 2], [0, 2, 6, 7, 3, 1, 5, 8, 9, 4]]]))\n",
      "(800000, ((6, 4, 2, 3, 3, 3, 1, 2, 6, 2), [[[2, 1, 9, 7, 3, 0, 8, 5, 4, 6], [0, 4, 9, 6, 8, 7, 5, 2, 1, 3]], [[3, 0, 8, 5, 4, 6, 2, 1, 9, 7], [0, 4, 9, 6, 8, 7, 5, 2, 1, 3]]]))\n",
      "(810000, ((6, 1, 1, 6, 1, 5, 2, 2, 6, 2), [[[5, 1, 6, 4, 8, 0, 9, 7, 3, 2], [0, 1, 4, 9, 3, 5, 7, 6, 8, 2]], [[9, 7, 3, 2, 5, 1, 6, 4, 8, 0], [0, 1, 4, 9, 3, 5, 7, 6, 8, 2]]]))\n",
      "(820000, ((6, 1, 3, 2, 3, 3, 4, 2, 6, 2), [[[5, 1, 6, 4, 8, 0, 9, 7, 3, 2], [0, 1, 4, 9, 3, 5, 7, 6, 8, 2]], [[9, 7, 3, 2, 5, 1, 6, 4, 8, 0], [0, 1, 4, 9, 3, 5, 7, 6, 8, 2]]]))\n",
      "(830000, ((6, 4, 4, 2, 1, 3, 1, 3, 6, 2), [[[4, 8, 5, 2, 6, 0, 3, 9, 7, 1], [0, 3, 5, 2, 8, 7, 1, 4, 9, 6]], [[9, 7, 1, 4, 8, 5, 2, 6, 0, 3], [0, 3, 5, 2, 8, 7, 1, 4, 9, 6]], [[3, 9, 7, 1, 4, 8, 5, 2, 6, 0], [0, 3, 5, 2, 8, 7, 1, 4, 9, 6]]]))\n",
      "(840000, ((6, 1, 5, 2, 2, 3, 1, 4, 6, 2), [[[0, 6, 7, 8, 9, 3, 2, 4, 1, 5], [0, 7, 3, 2, 6, 9, 4, 1, 8, 5]], [[1, 5, 0, 6, 7, 8, 9, 3, 2, 4], [0, 7, 3, 2, 6, 9, 4, 1, 8, 5]]]))\n",
      "(850000, ((6, 1, 5, 2, 1, 1, 4, 4, 6, 2), [[[0, 9, 7, 2, 3, 5, 4, 6, 8, 1], [0, 2, 6, 5, 9, 4, 8, 7, 3, 1]]]))\n",
      "(860000, ((6, 2, 4, 1, 1, 3, 1, 6, 6, 2), [[[1, 9, 4, 7, 2, 0, 8, 6, 5, 3], [0, 5, 9, 8, 7, 3, 1, 4, 6, 2]]]))\n",
      "(870000, ((6, 4, 4, 2, 4, 4, 3, 1, 1, 3), [[[2, 9, 6, 0, 3, 7, 5, 1, 8, 4], [0, 3, 9, 5, 1, 4, 2, 8, 7, 6]], [[9, 6, 0, 3, 7, 5, 1, 8, 4, 2], [0, 3, 9, 5, 1, 4, 2, 8, 7, 6]], [[1, 8, 4, 2, 9, 6, 0, 3, 7, 5], [0, 3, 9, 5, 1, 4, 2, 8, 7, 6]]]))\n",
      "(880000, ((6, 6, 4, 3, 1, 4, 2, 2, 1, 3), [[[3, 9, 6, 4, 1, 2, 8, 7, 5, 0], [0, 3, 6, 8, 4, 1, 2, 7, 9, 5]], [[2, 8, 7, 5, 0, 3, 9, 6, 4, 1], [0, 3, 6, 8, 4, 1, 2, 7, 9, 5]]]))\n",
      "(890000, ((6, 3, 5, 4, 2, 2, 4, 2, 1, 3), [[[5, 4, 8, 1, 0, 9, 7, 6, 2, 3], [0, 2, 5, 7, 8, 9, 4, 6, 3, 1]], [[3, 5, 4, 8, 1, 0, 9, 7, 6, 2], [0, 2, 5, 7, 8, 9, 4, 6, 3, 1]]]))\n",
      "(900000, ((6, 2, 4, 5, 1, 2, 6, 2, 1, 3), [[[0, 9, 7, 5, 1, 6, 3, 2, 4, 8], [0, 1, 4, 9, 3, 7, 8, 5, 6, 2]], [[6, 3, 2, 4, 8, 0, 9, 7, 5, 1], [0, 1, 4, 9, 3, 7, 8, 5, 6, 2]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(910000, ((6, 4, 6, 4, 2, 1, 1, 4, 1, 3), [[[6, 7, 8, 1, 0, 9, 2, 3, 5, 4], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]], [[5, 4, 6, 7, 8, 1, 0, 9, 2, 3], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(920000, ((6, 2, 4, 3, 1, 6, 2, 4, 1, 3), [[[7, 2, 3, 4, 6, 5, 8, 1, 0, 9], [0, 2, 5, 9, 4, 8, 7, 6, 3, 1]], [[5, 8, 1, 0, 9, 7, 2, 3, 4, 6], [0, 2, 5, 9, 4, 8, 7, 6, 3, 1]], [[9, 7, 2, 3, 4, 6, 5, 8, 1, 0], [0, 2, 5, 9, 4, 8, 7, 6, 3, 1]], [[6, 5, 8, 1, 0, 9, 7, 2, 3, 4], [0, 2, 5, 9, 4, 8, 7, 6, 3, 1]]]))\n",
      "(930000, ((6, 2, 6, 2, 1, 1, 6, 4, 1, 3), [[[9, 7, 3, 1, 8, 5, 4, 6, 2, 0], [0, 8, 7, 5, 6, 3, 1, 4, 9, 2]]]))\n",
      "(940000, ((6, 2, 1, 5, 4, 2, 2, 6, 1, 3), [[[9, 4, 7, 2, 0, 8, 6, 5, 3, 1], [0, 5, 9, 8, 7, 3, 1, 4, 6, 2]]]))\n",
      "(950000, ((6, 2, 4, 4, 4, 4, 1, 1, 3, 3), [[[7, 3, 0, 9, 2, 1, 8, 5, 4, 6], [0, 4, 9, 7, 8, 2, 1, 5, 6, 3]]]))\n",
      "(960000, ((6, 6, 2, 4, 1, 3, 2, 2, 3, 3), [[[7, 5, 4, 3, 6, 8, 1, 0, 9, 2], [0, 2, 4, 6, 7, 8, 5, 3, 9, 1]]]))\n",
      "(970000, ((6, 2, 4, 4, 1, 3, 4, 2, 3, 3), [[[7, 5, 4, 3, 6, 8, 1, 0, 9, 2], [0, 2, 4, 6, 7, 8, 5, 3, 9, 1]]]))\n",
      "(980000, ((6, 2, 4, 2, 6, 1, 1, 4, 3, 3), [[[7, 8, 4, 3, 5, 2, 6, 0, 1, 9], [0, 1, 8, 5, 2, 7, 4, 3, 9, 6]]]))\n",
      "(990000, ((6, 3, 1, 2, 2, 4, 4, 4, 3, 3), [[[3, 1, 8, 4, 6, 2, 0, 9, 5, 7], [0, 8, 7, 9, 6, 3, 1, 4, 5, 2]]]))\n",
      "(1000000, ((6, 2, 2, 2, 4, 6, 1, 1, 5, 3), [[[1, 9, 6, 4, 2, 8, 7, 5, 0, 3], [0, 9, 4, 2, 7, 3, 1, 8, 6, 5]]]))\n",
      "(1010000, ((6, 2, 4, 4, 1, 1, 4, 2, 5, 3), [[[3, 1, 8, 5, 4, 6, 2, 0, 9, 7], [0, 4, 3, 1, 5, 9, 6, 7, 8, 2]]]))\n",
      "(1020000, ((6, 2, 2, 2, 1, 3, 4, 4, 5, 3), [[[5, 4, 6, 8, 1, 0, 9, 7, 2, 3], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]], [[6, 8, 1, 0, 9, 7, 2, 3, 5, 4], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]]]))\n",
      "(1030000, ((6, 4, 3, 5, 2, 4, 2, 1, 1, 4), [[[0, 6, 7, 8, 9, 3, 2, 4, 1, 5], [0, 8, 4, 1, 7, 3, 2, 6, 9, 5]], [[3, 2, 4, 1, 5, 0, 6, 7, 8, 9], [0, 8, 4, 1, 7, 3, 2, 6, 9, 5]]]))\n",
      "(1040000, ((6, 5, 1, 4, 4, 2, 4, 1, 1, 4), [[[7, 3, 1, 9, 4, 0, 2, 8, 6, 5], [0, 2, 5, 9, 7, 6, 3, 1, 8, 4]]]))\n",
      "(1050000, ((6, 5, 1, 2, 4, 2, 6, 1, 1, 4), [[[4, 7, 8, 1, 0, 9, 2, 3, 6, 5], [0, 2, 5, 7, 6, 4, 9, 8, 3, 1]]]))\n",
      "(1060000, ((6, 2, 4, 6, 1, 3, 2, 3, 1, 4), [[[2, 1, 8, 6, 3, 0, 9, 5, 4, 7], [0, 5, 8, 7, 9, 6, 2, 1, 4, 3]]]))\n",
      "(1070000, ((6, 4, 4, 1, 1, 4, 4, 3, 1, 4), [[[4, 8, 0, 9, 7, 3, 5, 1, 6, 2], [0, 1, 4, 9, 3, 6, 8, 5, 7, 2]], [[6, 2, 4, 8, 0, 9, 7, 3, 5, 1], [0, 1, 4, 9, 3, 6, 8, 5, 7, 2]], [[8, 0, 9, 7, 3, 5, 1, 6, 2, 4], [0, 1, 4, 9, 3, 6, 8, 5, 7, 2]]]))\n",
      "(1080000, ((6, 1, 1, 6, 4, 2, 2, 5, 1, 4), [[[9, 7, 5, 1, 6, 3, 2, 4, 8, 0], [0, 1, 4, 9, 3, 7, 8, 5, 6, 2]]]))\n",
      "(1090000, ((6, 4, 3, 5, 4, 2, 1, 1, 2, 4), [[[2, 3, 4, 6, 5, 8, 1, 0, 9, 7], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(1100000, ((6, 6, 4, 1, 3, 2, 3, 1, 2, 4), [[[7, 2, 3, 5, 6, 4, 8, 1, 0, 9], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(1110000, ((6, 2, 1, 3, 6, 2, 5, 1, 2, 4), [[[2, 3, 5, 4, 6, 8, 1, 0, 9, 7], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]], [[5, 4, 6, 8, 1, 0, 9, 7, 2, 3], [0, 2, 5, 8, 9, 4, 7, 6, 3, 1]]]))\n",
      "(1120000, ((6, 6, 2, 1, 3, 5, 1, 2, 2, 4), [[[5, 0, 3, 1, 9, 6, 4, 2, 8, 7], [0, 9, 4, 2, 7, 3, 1, 8, 6, 5]]]))\n",
      "(1130000, ((6, 3, 1, 5, 1, 6, 2, 2, 2, 4), [[[7, 2, 1, 9, 4, 6, 3, 0, 8, 5], [0, 5, 9, 7, 8, 6, 2, 1, 4, 3]], [[6, 3, 0, 8, 5, 7, 2, 1, 9, 4], [0, 5, 9, 7, 8, 6, 2, 1, 4, 3]]]))\n",
      "(1140000, ((6, 2, 5, 1, 5, 1, 4, 2, 2, 4), [[[4, 0, 3, 2, 8, 5, 1, 9, 6, 7], [0, 7, 5, 1, 6, 3, 2, 9, 8, 4]]]))\n",
      "(1150000, ((6, 2, 1, 5, 2, 3, 5, 2, 2, 4), [[[1, 6, 4, 8, 0, 9, 7, 2, 3, 5], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]], [[6, 4, 8, 0, 9, 7, 2, 3, 5, 1], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]]]))\n",
      "(1160000, ((6, 2, 4, 3, 5, 2, 1, 3, 2, 4), [[[5, 3, 2, 8, 0, 9, 7, 6, 1, 4], [0, 1, 5, 8, 7, 4, 9, 3, 6, 2]], [[0, 9, 7, 6, 1, 4, 5, 3, 2, 8], [0, 1, 5, 8, 7, 4, 9, 3, 6, 2]]]))\n",
      "(1170000, ((6, 4, 1, 3, 2, 4, 3, 3, 2, 4), [[[3, 2, 5, 8, 0, 9, 7, 1, 4, 6], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]], [[4, 6, 3, 2, 5, 8, 0, 9, 7, 1], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]]]))\n",
      "(1180000, ((6, 4, 2, 1, 5, 3, 1, 4, 2, 4), [[[4, 1, 2, 8, 7, 5, 0, 3, 9, 6], [0, 3, 6, 8, 4, 1, 2, 7, 9, 5]], [[5, 0, 3, 9, 6, 4, 1, 2, 8, 7], [0, 3, 6, 8, 4, 1, 2, 7, 9, 5]]]))\n",
      "(1190000, ((6, 3, 1, 1, 3, 6, 2, 4, 2, 4), [[[7, 4, 0, 3, 2, 8, 5, 1, 9, 6], [0, 7, 5, 1, 6, 3, 2, 9, 8, 4]]]))\n",
      "(1200000, ((6, 4, 1, 1, 1, 5, 4, 4, 2, 4), [[[8, 5, 4, 6, 7, 3, 0, 9, 2, 1], [0, 5, 6, 9, 7, 8, 2, 1, 4, 3]]]))\n",
      "(1210000, ((6, 2, 2, 5, 1, 4, 1, 5, 2, 4), [[[2, 0, 9, 5, 7, 3, 1, 8, 4, 6], [0, 8, 7, 9, 6, 3, 1, 4, 5, 2]]]))\n",
      "(1220000, ((6, 1, 1, 4, 4, 3, 1, 6, 2, 4), [[[5, 4, 0, 2, 8, 7, 6, 3, 1, 9], [0, 2, 5, 7, 3, 1, 6, 9, 8, 4]]]))\n",
      "(1230000, ((6, 1, 1, 2, 5, 1, 4, 6, 2, 4), [[[6, 2, 0, 9, 7, 3, 1, 8, 5, 4], [0, 4, 3, 1, 5, 9, 6, 7, 8, 2]]]))\n",
      "(1240000, ((6, 2, 6, 2, 3, 3, 2, 1, 3, 4), [[[9, 2, 7, 5, 4, 3, 6, 8, 1, 0], [0, 2, 4, 6, 7, 8, 5, 3, 9, 1]], [[0, 9, 2, 7, 5, 4, 3, 6, 8, 1], [0, 2, 4, 6, 7, 8, 5, 3, 9, 1]]]))\n",
      "(1250000, ((6, 2, 2, 5, 1, 4, 4, 1, 3, 4), [[[1, 6, 4, 8, 0, 9, 7, 2, 3, 5], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]]]))\n",
      "(1260000, ((6, 2, 3, 1, 6, 2, 2, 3, 3, 4), [[[8, 4, 7, 2, 1, 9, 5, 6, 3, 0], [0, 4, 9, 7, 5, 8, 6, 2, 1, 3]], [[9, 5, 6, 3, 0, 8, 4, 7, 2, 1], [0, 4, 9, 7, 5, 8, 6, 2, 1, 3]]]))\n",
      "(1270000, ((6, 1, 1, 6, 2, 2, 2, 5, 3, 4), [[[3, 6, 4, 8, 2, 0, 1, 9, 7, 5], [0, 1, 3, 8, 7, 6, 5, 4, 9, 2]], [[5, 3, 6, 4, 8, 2, 0, 1, 9, 7], [0, 1, 3, 8, 7, 6, 5, 4, 9, 2]]]))\n",
      "(1280000, ((6, 2, 6, 2, 1, 5, 1, 1, 4, 4), [[[7, 3, 1, 9, 4, 0, 2, 8, 6, 5], [0, 2, 5, 3, 1, 6, 9, 7, 8, 4]], [[4, 0, 2, 8, 6, 5, 7, 3, 1, 9], [0, 2, 5, 3, 1, 6, 9, 7, 8, 4]]]))\n",
      "(1290000, ((6, 4, 2, 1, 1, 4, 5, 1, 4, 4), [[[8, 0, 9, 7, 1, 4, 6, 3, 2, 5], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]]]))\n",
      "(1300000, ((6, 6, 1, 1, 5, 1, 2, 2, 4, 4), [[[4, 8, 5, 2, 9, 6, 0, 3, 7, 1], [0, 3, 9, 8, 7, 1, 4, 5, 2, 6]], [[0, 3, 7, 1, 4, 8, 5, 2, 9, 6], [0, 3, 9, 8, 7, 1, 4, 5, 2, 6]], [[2, 9, 6, 0, 3, 7, 1, 4, 8, 5], [0, 3, 9, 8, 7, 1, 4, 5, 2, 6]]]))\n",
      "(1310000, ((6, 3, 1, 4, 2, 3, 3, 2, 4, 4), [[[7, 2, 3, 5, 6, 4, 8, 1, 0, 9], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(1320000, ((6, 1, 3, 4, 1, 1, 6, 2, 4, 4), [[[6, 4, 7, 8, 3, 0, 2, 1, 9, 5], [0, 4, 8, 9, 6, 2, 1, 5, 7, 3]], [[0, 2, 1, 9, 5, 6, 4, 7, 8, 3], [0, 4, 8, 9, 6, 2, 1, 5, 7, 3]]]))\n",
      "(1330000, ((6, 1, 1, 2, 6, 2, 3, 3, 4, 4), [[[6, 4, 1, 2, 5, 8, 0, 9, 7, 3], [0, 1, 5, 7, 6, 8, 4, 9, 3, 2]], [[8, 0, 9, 7, 3, 6, 4, 1, 2, 5], [0, 1, 5, 7, 6, 8, 4, 9, 3, 2]]]))\n",
      "(1340000, ((6, 6, 1, 1, 1, 3, 2, 4, 4, 4), [[[3, 4, 6, 5, 8, 1, 0, 9, 7, 2], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(1350000, ((6, 6, 2, 1, 1, 2, 1, 5, 4, 4), [[[0, 2, 1, 9, 8, 4, 6, 7, 5, 3], [0, 5, 8, 6, 2, 1, 4, 7, 9, 3]], [[3, 0, 2, 1, 9, 8, 4, 6, 7, 5], [0, 5, 8, 6, 2, 1, 4, 7, 9, 3]]]))\n",
      "(1360000, ((6, 1, 1, 4, 1, 1, 4, 6, 4, 4), [[[0, 9, 7, 2, 6, 4, 3, 5, 8, 1], [0, 2, 5, 4, 9, 8, 7, 6, 3, 1]]]))\n",
      "(1370000, ((6, 2, 4, 3, 1, 2, 4, 1, 5, 4), [[[1, 9, 8, 4, 6, 7, 5, 3, 0, 2], [0, 5, 8, 6, 2, 1, 4, 7, 9, 3]]]))\n",
      "(1380000, ((6, 4, 6, 2, 1, 1, 1, 1, 6, 4), [[[7, 4, 8, 1, 0, 9, 2, 3, 6, 5], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(1390000, ((6, 2, 6, 3, 1, 1, 1, 2, 6, 4), [[[5, 7, 8, 3, 1, 4, 0, 2, 9, 6], [0, 2, 6, 7, 3, 1, 5, 8, 9, 4]]]))\n",
      "(1400000, ((6, 1, 1, 2, 3, 5, 2, 2, 6, 4), [[[2, 1, 6, 4, 8, 0, 9, 7, 5, 3], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]]]))\n",
      "(1410000, ((6, 2, 2, 2, 1, 5, 1, 3, 6, 4), [[[4, 7, 8, 1, 0, 9, 2, 3, 6, 5], [0, 2, 5, 7, 6, 4, 9, 8, 3, 1]]]))\n",
      "(1420000, ((6, 2, 2, 3, 1, 1, 1, 6, 6, 4), [[[5, 4, 6, 7, 3, 0, 9, 2, 1, 8], [0, 4, 9, 7, 8, 2, 1, 5, 6, 3]]]))\n",
      "(1430000, ((6, 6, 6, 2, 1, 1, 2, 2, 1, 5), [[[9, 7, 3, 1, 8, 5, 4, 6, 2, 0], [0, 8, 7, 5, 6, 3, 1, 4, 9, 2]]]))\n",
      "(1440000, ((6, 2, 4, 2, 4, 3, 3, 2, 1, 5), [[[8, 6, 5, 3, 1, 9, 4, 7, 2, 0], [0, 5, 9, 8, 7, 3, 1, 4, 6, 2]]]))\n",
      "(1450000, ((6, 4, 6, 2, 2, 2, 1, 3, 1, 5), [[[4, 8, 2, 0, 1, 9, 7, 5, 3, 6], [0, 1, 3, 8, 7, 6, 5, 4, 9, 2]]]))\n",
      "(1460000, ((6, 2, 3, 1, 2, 6, 2, 4, 1, 5), [[[3, 5, 4, 8, 1, 0, 9, 2, 7, 6], [0, 2, 5, 6, 4, 9, 8, 7, 3, 1]]]))\n",
      "(1470000, ((6, 1, 3, 2, 2, 4, 2, 6, 1, 5), [[[8, 3, 1, 4, 0, 2, 9, 6, 5, 7], [0, 2, 6, 7, 3, 1, 5, 8, 9, 4]], [[5, 7, 8, 3, 1, 4, 0, 2, 9, 6], [0, 2, 6, 7, 3, 1, 5, 8, 9, 4]]]))\n",
      "(1480000, ((6, 4, 2, 4, 1, 3, 2, 2, 3, 5), [[[3, 7, 6, 5, 4, 8, 1, 0, 9, 2], [0, 2, 6, 8, 7, 5, 9, 4, 3, 1]]]))\n",
      "(1490000, ((6, 2, 2, 6, 1, 1, 2, 4, 3, 5), [[[9, 2, 7, 6, 3, 5, 4, 8, 1, 0], [0, 2, 5, 6, 4, 9, 8, 7, 3, 1]]]))\n",
      "(1500000, ((6, 1, 1, 2, 6, 2, 2, 2, 5, 5), [[[3, 0, 9, 4, 6, 2, 1, 8, 5, 7], [0, 4, 8, 2, 1, 5, 9, 7, 6, 3]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(1510000, ((6, 3, 1, 6, 4, 2, 2, 1, 1, 6), [[[5, 6, 4, 7, 8, 3, 0, 2, 1, 9], [0, 4, 8, 9, 6, 2, 1, 5, 7, 3]]]))\n",
      "(1520000, ((6, 3, 1, 4, 4, 2, 4, 1, 1, 6), [[[1, 5, 0, 6, 7, 8, 9, 3, 2, 4], [0, 8, 4, 1, 7, 3, 2, 6, 9, 5]], [[2, 4, 1, 5, 0, 6, 7, 8, 9, 3], [0, 8, 4, 1, 7, 3, 2, 6, 9, 5]]]))\n",
      "(1530000, ((6, 6, 3, 1, 2, 2, 2, 3, 1, 6), [[[9, 2, 7, 6, 3, 5, 4, 8, 1, 0], [0, 2, 5, 6, 4, 9, 8, 7, 3, 1]], [[5, 4, 8, 1, 0, 9, 2, 7, 6, 3], [0, 2, 5, 6, 4, 9, 8, 7, 3, 1]]]))\n",
      "(1540000, ((6, 2, 2, 2, 4, 3, 1, 5, 1, 6), [[[6, 4, 8, 2, 0, 1, 9, 7, 5, 3], [0, 1, 3, 8, 7, 6, 5, 4, 9, 2]]]))\n",
      "(1550000, ((6, 2, 3, 5, 2, 4, 1, 1, 2, 6), [[[5, 7, 2, 0, 9, 6, 3, 1, 8, 4], [0, 8, 6, 7, 9, 5, 3, 1, 4, 2]]]))\n",
      "(1560000, ((6, 4, 2, 3, 1, 2, 5, 1, 2, 6), [[[6, 7, 3, 0, 9, 2, 1, 8, 5, 4], [0, 4, 9, 7, 8, 2, 1, 5, 6, 3]], [[3, 0, 9, 2, 1, 8, 5, 4, 6, 7], [0, 4, 9, 7, 8, 2, 1, 5, 6, 3]]]))\n",
      "(1570000, ((6, 6, 3, 3, 1, 1, 2, 2, 2, 6), [[[3, 1, 8, 5, 7, 6, 4, 0, 2, 9], [0, 2, 6, 8, 7, 3, 1, 5, 9, 4]], [[1, 8, 5, 7, 6, 4, 0, 2, 9, 3], [0, 2, 6, 8, 7, 3, 1, 5, 9, 4]]]))\n",
      "(1580000, ((6, 2, 1, 5, 4, 1, 3, 2, 2, 6), [[[7, 4, 0, 3, 2, 8, 5, 1, 9, 6], [0, 7, 5, 1, 6, 3, 2, 9, 8, 4]]]))\n",
      "(1590000, ((6, 2, 1, 1, 6, 1, 5, 2, 2, 6), [[[1, 6, 4, 8, 0, 9, 7, 3, 2, 5], [0, 1, 4, 9, 3, 6, 8, 5, 7, 2]], [[7, 3, 2, 5, 1, 6, 4, 8, 0, 9], [0, 1, 4, 9, 3, 6, 8, 5, 7, 2]], [[6, 4, 8, 0, 9, 7, 3, 2, 5, 1], [0, 1, 4, 9, 3, 6, 8, 5, 7, 2]]]))\n",
      "(1600000, ((6, 2, 2, 4, 3, 1, 3, 3, 2, 6), [[[4, 6, 8, 1, 0, 9, 7, 2, 3, 5], [0, 2, 4, 9, 8, 5, 6, 7, 3, 1]]]))\n",
      "(1610000, ((6, 1, 3, 4, 3, 1, 2, 4, 2, 6), [[[1, 0, 9, 7, 2, 3, 5, 6, 4, 8], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(1620000, ((6, 4, 1, 1, 1, 1, 6, 4, 2, 6), [[[6, 3, 1, 9, 5, 7, 4, 0, 2, 8], [0, 2, 6, 9, 7, 3, 1, 5, 8, 4]]]))\n",
      "(1630000, ((6, 1, 1, 3, 1, 4, 2, 6, 2, 6), [[[4, 6, 5, 3, 7, 8, 1, 0, 9, 2], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(1640000, ((6, 2, 4, 4, 2, 1, 3, 1, 3, 6), [[[7, 5, 6, 4, 0, 2, 9, 3, 1, 8], [0, 2, 6, 7, 3, 1, 5, 8, 9, 4]], [[5, 6, 4, 0, 2, 9, 3, 1, 8, 7], [0, 2, 6, 7, 3, 1, 5, 8, 9, 4]], [[3, 1, 8, 7, 5, 6, 4, 0, 2, 9], [0, 2, 6, 7, 3, 1, 5, 8, 9, 4]]]))\n",
      "(1650000, ((6, 2, 4, 2, 2, 1, 1, 5, 3, 6), [[[5, 6, 2, 0, 9, 7, 3, 1, 8, 4], [0, 8, 9, 6, 7, 5, 3, 1, 4, 2]]]))\n",
      "(1660000, ((6, 2, 1, 1, 4, 4, 3, 1, 4, 6), [[[2, 0, 9, 7, 3, 1, 8, 5, 4, 6], [0, 8, 7, 5, 6, 3, 1, 4, 9, 2]]]))\n",
      "(1670000, ((6, 2, 3, 1, 3, 3, 2, 2, 4, 6), [[[6, 7, 5, 1, 2, 9, 4, 0, 3, 8], [0, 3, 6, 9, 5, 1, 2, 7, 8, 4]], [[9, 4, 0, 3, 8, 6, 7, 5, 1, 2], [0, 3, 6, 9, 5, 1, 2, 7, 8, 4]], [[2, 9, 4, 0, 3, 8, 6, 7, 5, 1], [0, 3, 6, 9, 5, 1, 2, 7, 8, 4]]]))\n",
      "(1680000, ((6, 1, 3, 4, 2, 2, 1, 3, 4, 6), [[[5, 1, 6, 3, 2, 4, 8, 0, 9, 7], [0, 1, 4, 9, 3, 7, 8, 5, 6, 2]], [[4, 8, 0, 9, 7, 5, 1, 6, 3, 2], [0, 1, 4, 9, 3, 7, 8, 5, 6, 2]]]))\n",
      "(1690000, ((6, 2, 1, 1, 1, 1, 6, 4, 4, 6), [[[2, 1, 8, 5, 7, 3, 0, 9, 4, 6], [0, 4, 8, 2, 1, 5, 9, 7, 6, 3]]]))\n",
      "(1700000, ((6, 2, 2, 1, 1, 2, 4, 3, 5, 6), [[[5, 8, 0, 9, 7, 4, 6, 1, 3, 2], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]], [[2, 5, 8, 0, 9, 7, 4, 6, 1, 3], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]], [[8, 0, 9, 7, 4, 6, 1, 3, 2, 5], [0, 1, 5, 4, 9, 3, 8, 6, 7, 2]]]))\n",
      "(1710000, ((6, 3, 1, 2, 2, 1, 3, 2, 6, 6), [[[2, 0, 1, 9, 7, 5, 3, 6, 4, 8], [0, 1, 3, 8, 7, 6, 5, 4, 9, 2]], [[8, 2, 0, 1, 9, 7, 5, 3, 6, 4], [0, 1, 3, 8, 7, 6, 5, 4, 9, 2]]]))\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list_visible//H_3_1t3_align_list_6_visible_9 written\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list//H_3_1t3_align_list_7 read\n",
      "728640 configurations to search\n",
      "(10000, ((7, 1, 6, 4, 2, 6, 2, 2, 1, 1), [[[0, 8, 5, 7, 3, 1, 9, 4, 6, 2], [0, 5, 9, 8, 6, 3, 1, 4, 7, 2]]]))\n",
      "(20000, ((7, 2, 2, 4, 4, 2, 6, 3, 1, 1), [[[1, 0, 9, 7, 2, 3, 5, 4, 6, 8], [0, 2, 4, 9, 8, 7, 5, 6, 3, 1]]]))\n",
      "(30000, ((7, 1, 4, 2, 4, 4, 2, 6, 1, 1), [[[6, 0, 3, 7, 5, 1, 8, 4, 2, 9], [0, 3, 9, 5, 1, 4, 2, 8, 7, 6]], [[0, 3, 7, 5, 1, 8, 4, 2, 9, 6], [0, 3, 9, 5, 1, 4, 2, 8, 7, 6]], [[4, 2, 9, 6, 0, 3, 7, 5, 1, 8], [0, 3, 9, 5, 1, 4, 2, 8, 7, 6]]]))\n",
      "(40000, ((7, 4, 4, 2, 2, 4, 5, 1, 2, 1), [[[3, 1, 8, 4, 5, 6, 2, 0, 9, 7], [0, 8, 9, 6, 7, 5, 3, 1, 4, 2]]]))\n",
      "(50000, ((7, 2, 6, 1, 7, 2, 2, 2, 2, 1), [[[8, 0, 9, 7, 5, 3, 2, 1, 6, 4], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]], [[7, 5, 3, 2, 1, 6, 4, 8, 0, 9], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]]]))\n",
      "(60000, ((7, 4, 2, 6, 2, 3, 3, 2, 2, 1), [[[0, 9, 6, 2, 1, 8, 5, 4, 7, 3], [0, 8, 2, 1, 4, 9, 7, 6, 5, 3]]]))\n",
      "(70000, ((7, 2, 6, 1, 1, 6, 4, 2, 2, 1), [[[7, 3, 5, 2, 1, 6, 4, 8, 0, 9], [0, 1, 7, 6, 8, 5, 4, 9, 3, 2]]]))\n",
      "(80000, ((7, 2, 2, 2, 6, 1, 7, 2, 2, 1), [[[6, 5, 8, 1, 0, 9, 7, 2, 3, 4], [0, 2, 5, 9, 4, 8, 7, 6, 3, 1]]]))\n",
      "(90000, ((7, 5, 5, 2, 2, 2, 2, 4, 2, 1), [[[9, 3, 1, 8, 5, 4, 6, 7, 2, 0], [0, 4, 3, 1, 5, 6, 9, 7, 8, 2]]]))\n",
      "(100000, ((7, 2, 2, 4, 6, 1, 3, 4, 2, 1), [[[6, 3, 1, 9, 5, 7, 4, 0, 2, 8], [0, 2, 6, 9, 7, 3, 1, 5, 8, 4]]]))\n",
      "(110000, ((7, 2, 4, 1, 1, 4, 6, 4, 2, 1), [[[7, 2, 3, 5, 1, 6, 4, 8, 0, 9], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]]]))\n",
      "(120000, ((7, 6, 1, 1, 2, 4, 2, 6, 2, 1), [[[8, 0, 9, 7, 3, 2, 1, 6, 5, 4], [0, 1, 4, 9, 3, 6, 8, 5, 7, 2]]]))\n",
      "(130000, ((7, 6, 2, 2, 4, 4, 2, 1, 3, 1), [[[1, 4, 0, 2, 9, 6, 5, 7, 8, 3], [0, 2, 6, 7, 3, 1, 5, 8, 9, 4]]]))\n",
      "(140000, ((7, 6, 2, 2, 2, 4, 2, 3, 3, 1), [[[1, 0, 9, 2, 7, 6, 3, 5, 4, 8], [0, 2, 5, 6, 4, 9, 8, 7, 3, 1]]]))\n",
      "(150000, ((7, 4, 2, 4, 2, 6, 1, 1, 4, 1), [[[7, 8, 1, 0, 9, 2, 3, 6, 5, 4], [0, 2, 6, 7, 5, 9, 4, 8, 3, 1]], [[5, 4, 7, 8, 1, 0, 9, 2, 3, 6], [0, 2, 6, 7, 5, 9, 4, 8, 3, 1]]]))\n",
      "(160000, ((7, 2, 2, 5, 5, 2, 2, 2, 4, 1), [[[5, 7, 4, 0, 2, 8, 6, 3, 1, 9], [0, 2, 6, 9, 7, 3, 1, 5, 8, 4]]]))\n",
      "(170000, ((7, 6, 2, 1, 3, 2, 4, 2, 4, 1), [[[5, 3, 0, 2, 1, 9, 8, 4, 6, 7], [0, 5, 8, 6, 2, 1, 4, 7, 9, 3]]]))\n",
      "(180000, ((7, 4, 2, 2, 2, 6, 1, 3, 4, 1), [[[6, 5, 1, 9, 4, 0, 3, 2, 8, 7], [0, 9, 6, 3, 2, 7, 5, 1, 8, 4]], [[8, 7, 6, 5, 1, 9, 4, 0, 3, 2], [0, 9, 6, 3, 2, 7, 5, 1, 8, 4]]]))\n",
      "(190000, ((7, 2, 4, 2, 2, 3, 3, 4, 4, 1), [[[9, 3, 1, 8, 6, 5, 7, 4, 0, 2], [0, 2, 6, 7, 3, 1, 5, 8, 9, 4]]]))\n",
      "(200000, ((7, 4, 1, 1, 2, 2, 4, 6, 4, 1), [[[0, 8, 5, 7, 3, 1, 9, 4, 6, 2], [0, 5, 9, 8, 6, 3, 1, 4, 7, 2]], [[1, 9, 4, 6, 2, 0, 8, 5, 7, 3], [0, 5, 9, 8, 6, 3, 1, 4, 7, 2]]]))\n",
      "(210000, ((7, 1, 2, 4, 2, 2, 2, 6, 5, 1), [[[4, 5, 7, 2, 0, 9, 6, 3, 1, 8], [0, 8, 6, 7, 9, 5, 3, 1, 4, 2]]]))\n",
      "(220000, ((7, 2, 2, 3, 3, 4, 2, 2, 6, 1), [[[7, 3, 2, 5, 1, 6, 4, 8, 0, 9], [0, 1, 4, 9, 3, 8, 5, 7, 6, 2]]]))\n",
      "(230000, ((7, 2, 3, 1, 4, 2, 2, 4, 6, 1), [[[5, 8, 0, 9, 7, 3, 6, 4, 1, 2], [0, 1, 5, 7, 6, 8, 4, 9, 3, 2]], [[6, 4, 1, 2, 5, 8, 0, 9, 7, 3], [0, 1, 5, 7, 6, 8, 4, 9, 3, 2]]]))\n",
      "(240000, ((7, 5, 4, 2, 4, 4, 2, 1, 1, 2), [[[5, 3, 1, 9, 4, 7, 2, 0, 8, 6], [0, 5, 9, 8, 7, 3, 1, 4, 6, 2]]]))\n",
      "(250000, ((7, 1, 4, 2, 4, 6, 2, 3, 1, 2), [[[3, 6, 8, 1, 0, 9, 2, 7, 5, 4], [0, 2, 5, 6, 4, 9, 8, 7, 3, 1]]]))\n",
      "(260000, ((7, 5, 4, 2, 2, 6, 1, 1, 2, 2), [[[3, 1, 8, 5, 4, 6, 2, 0, 9, 7], [0, 8, 7, 5, 6, 3, 1, 4, 9, 2]]]))\n",
      "(270000, ((7, 1, 5, 7, 2, 2, 2, 2, 2, 2), [[[3, 1, 8, 5, 4, 6, 7, 2, 0, 9], [0, 4, 3, 1, 5, 6, 9, 7, 8, 2]]]))\n",
      "(280000, ((7, 3, 3, 1, 4, 6, 2, 2, 2, 2), [[[1, 9, 7, 8, 4, 3, 5, 2, 6, 0], [0, 1, 8, 5, 2, 7, 4, 3, 9, 6]]]))\n",
      "(290000, ((7, 3, 2, 1, 5, 4, 4, 2, 2, 2), [[[3, 2, 0, 1, 9, 8, 6, 5, 4, 7], [0, 1, 3, 8, 5, 7, 6, 4, 9, 2]]]))\n",
      "(300000, ((7, 5, 2, 2, 6, 2, 1, 3, 2, 2), [[[5, 3, 6, 4, 8, 2, 0, 1, 9, 7], [0, 1, 3, 8, 7, 6, 5, 4, 9, 2]], [[7, 5, 3, 6, 4, 8, 2, 0, 1, 9], [0, 1, 3, 8, 7, 6, 5, 4, 9, 2]]]))\n",
      "(310000, ((7, 1, 1, 5, 6, 2, 2, 4, 2, 2), [[[2, 3, 7, 6, 5, 4, 8, 1, 0, 9], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(320000, ((7, 1, 6, 1, 1, 4, 4, 4, 2, 2), [[[7, 3, 0, 9, 2, 1, 8, 4, 6, 5], [0, 5, 8, 9, 7, 6, 2, 1, 4, 3]]]))\n",
      "(330000, ((7, 1, 7, 1, 2, 2, 2, 6, 2, 2), [[[2, 7, 6, 3, 5, 4, 8, 1, 0, 9], [0, 2, 5, 6, 4, 9, 8, 7, 3, 1]]]))\n",
      "(340000, ((7, 5, 2, 2, 6, 2, 2, 1, 3, 2), [[[6, 3, 4, 5, 8, 2, 0, 1, 9, 7], [0, 1, 3, 5, 7, 8, 6, 4, 9, 2]], [[7, 6, 3, 4, 5, 8, 2, 0, 1, 9], [0, 1, 3, 5, 7, 8, 6, 4, 9, 2]]]))\n",
      "(350000, ((7, 1, 2, 2, 2, 2, 4, 7, 3, 2), [[[4, 6, 5, 7, 3, 0, 9, 2, 1, 8], [0, 5, 8, 9, 7, 6, 2, 1, 4, 3]]]))\n",
      "(360000, ((7, 3, 1, 5, 4, 2, 2, 2, 4, 2), [[[6, 5, 3, 1, 9, 4, 7, 2, 0, 8], [0, 5, 9, 8, 7, 3, 1, 4, 6, 2]]]))\n",
      "(370000, ((7, 3, 1, 1, 6, 2, 4, 2, 4, 2), [[[2, 3, 6, 5, 4, 7, 8, 1, 0, 9], [0, 2, 5, 7, 6, 4, 9, 8, 3, 1]]]))\n",
      "(380000, ((7, 1, 2, 4, 5, 1, 2, 4, 4, 2), [[[8, 4, 5, 6, 2, 0, 9, 7, 3, 1], [0, 8, 9, 6, 7, 5, 3, 1, 4, 2]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(390000, ((7, 3, 2, 2, 4, 1, 1, 6, 4, 2), [[[3, 6, 4, 1, 2, 5, 8, 0, 9, 7], [0, 1, 5, 7, 6, 8, 4, 9, 3, 2]], [[5, 8, 0, 9, 7, 3, 6, 4, 1, 2], [0, 1, 5, 7, 6, 8, 4, 9, 3, 2]]]))\n",
      "(400000, ((7, 1, 2, 6, 4, 2, 1, 1, 6, 2), [[[4, 8, 1, 0, 9, 7, 2, 3, 5, 6], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]], [[3, 5, 6, 4, 8, 1, 0, 9, 7, 2], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(410000, ((7, 1, 1, 5, 2, 2, 4, 2, 6, 2), [[[7, 2, 3, 5, 4, 6, 8, 1, 0, 9], [0, 2, 4, 9, 8, 7, 5, 6, 3, 1]]]))\n",
      "(420000, ((7, 1, 2, 2, 2, 6, 2, 1, 7, 2), [[[8, 1, 0, 9, 2, 3, 7, 6, 5, 4], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(430000, ((7, 1, 4, 4, 2, 4, 4, 2, 1, 3), [[[4, 0, 2, 9, 6, 5, 7, 8, 3, 1], [0, 2, 6, 7, 3, 1, 5, 8, 9, 4]]]))\n",
      "(440000, ((7, 6, 4, 4, 2, 2, 1, 1, 2, 3), [[[4, 6, 5, 3, 7, 8, 1, 0, 9, 2], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]], [[2, 4, 6, 5, 3, 7, 8, 1, 0, 9], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(450000, ((7, 5, 3, 4, 2, 2, 2, 2, 2, 3), [[[9, 5, 7, 3, 1, 8, 4, 6, 2, 0], [0, 8, 7, 9, 6, 3, 1, 4, 5, 2]], [[8, 4, 6, 2, 0, 9, 5, 7, 3, 1], [0, 8, 7, 9, 6, 3, 1, 4, 5, 2]]]))\n",
      "(460000, ((7, 4, 2, 2, 4, 3, 3, 2, 2, 3), [[[8, 0, 9, 7, 1, 4, 6, 3, 2, 5], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]], [[2, 5, 8, 0, 9, 7, 1, 4, 6, 3], [0, 1, 5, 4, 9, 3, 8, 7, 6, 2]]]))\n",
      "(470000, ((7, 2, 1, 3, 2, 4, 6, 2, 2, 3), [[[3, 2, 5, 1, 6, 4, 8, 0, 9, 7], [0, 1, 4, 9, 3, 5, 7, 6, 8, 2]], [[8, 0, 9, 7, 3, 2, 5, 1, 6, 4], [0, 1, 4, 9, 3, 5, 7, 6, 8, 2]]]))\n",
      "(480000, ((7, 4, 1, 3, 2, 4, 2, 4, 2, 3), [[[3, 4, 2, 1, 6, 5, 8, 0, 9, 7], [0, 1, 5, 7, 4, 9, 3, 6, 8, 2]], [[4, 2, 1, 6, 5, 8, 0, 9, 7, 3], [0, 1, 5, 7, 4, 9, 3, 6, 8, 2]]]))\n",
      "(490000, ((7, 1, 3, 4, 2, 2, 2, 6, 2, 3), [[[0, 1, 9, 8, 6, 5, 4, 7, 3, 2], [0, 1, 3, 8, 5, 7, 6, 4, 9, 2]], [[1, 9, 8, 6, 5, 4, 7, 3, 2, 0], [0, 1, 3, 8, 5, 7, 6, 4, 9, 2]]]))\n",
      "(500000, ((7, 2, 2, 2, 6, 2, 2, 3, 3, 3), [[[2, 6, 0, 3, 9, 7, 1, 4, 8, 5], [0, 3, 5, 2, 8, 7, 1, 4, 9, 6]], [[4, 8, 5, 2, 6, 0, 3, 9, 7, 1], [0, 3, 5, 2, 8, 7, 1, 4, 9, 6]], [[1, 4, 8, 5, 2, 6, 0, 3, 9, 7], [0, 3, 5, 2, 8, 7, 1, 4, 9, 6]]]))\n",
      "(510000, ((7, 1, 5, 2, 4, 2, 2, 2, 4, 3), [[[9, 7, 2, 3, 4, 6, 5, 8, 1, 0], [0, 2, 5, 4, 9, 8, 7, 6, 3, 1]]]))\n",
      "(520000, ((7, 2, 2, 2, 2, 2, 5, 3, 4, 3), [[[2, 8, 5, 1, 9, 6, 7, 4, 0, 3], [0, 7, 5, 1, 6, 3, 2, 9, 8, 4]]]))\n",
      "(530000, ((7, 1, 4, 2, 2, 2, 2, 4, 5, 3), [[[0, 9, 2, 7, 6, 3, 5, 4, 8, 1], [0, 2, 5, 6, 4, 9, 8, 7, 3, 1]]]))\n",
      "(540000, ((7, 7, 2, 4, 2, 2, 2, 1, 1, 4), [[[2, 1, 9, 5, 6, 4, 7, 8, 3, 0], [0, 4, 8, 9, 6, 2, 1, 5, 7, 3]], [[4, 7, 8, 3, 0, 2, 1, 9, 5, 6], [0, 4, 8, 9, 6, 2, 1, 5, 7, 3]]]))\n",
      "(550000, ((7, 1, 2, 4, 2, 4, 2, 5, 1, 4), [[[8, 1, 0, 9, 2, 3, 5, 4, 6, 7], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]], [[6, 7, 8, 1, 0, 9, 2, 3, 5, 4], [0, 2, 5, 7, 4, 9, 8, 6, 3, 1]]]))\n",
      "(560000, ((7, 5, 4, 1, 3, 2, 2, 2, 2, 4), [[[3, 5, 1, 6, 4, 8, 0, 9, 7, 2], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]], [[5, 1, 6, 4, 8, 0, 9, 7, 2, 3], [0, 1, 4, 9, 3, 7, 6, 8, 5, 2]]]))\n",
      "(570000, ((7, 5, 2, 1, 3, 2, 4, 2, 2, 4), [[[4, 2, 1, 6, 5, 8, 0, 9, 7, 3], [0, 1, 5, 7, 4, 9, 3, 6, 8, 2]], [[2, 1, 6, 5, 8, 0, 9, 7, 3, 4], [0, 1, 5, 7, 4, 9, 3, 6, 8, 2]]]))\n",
      "(580000, ((7, 1, 2, 4, 2, 5, 1, 4, 2, 4), [[[3, 6, 4, 1, 2, 5, 8, 0, 9, 7], [0, 1, 5, 7, 6, 8, 4, 9, 3, 2]], [[5, 8, 0, 9, 7, 3, 6, 4, 1, 2], [0, 1, 5, 7, 6, 8, 4, 9, 3, 2]]]))\n",
      "(590000, ((7, 3, 2, 2, 4, 2, 1, 5, 2, 4), [[[4, 8, 1, 0, 9, 7, 2, 3, 5, 6], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]], [[3, 5, 6, 4, 8, 1, 0, 9, 7, 2], [0, 2, 6, 8, 5, 9, 4, 7, 3, 1]]]))\n",
      "(600000, ((7, 1, 2, 2, 4, 2, 2, 5, 3, 4), [[[5, 6, 4, 8, 1, 0, 9, 7, 2, 3], [0, 2, 5, 4, 9, 8, 6, 7, 3, 1]]]))\n",
      "(610000, ((7, 3, 2, 2, 3, 1, 4, 2, 4, 4), [[[9, 7, 2, 3, 4, 6, 5, 8, 1, 0], [0, 2, 5, 9, 4, 8, 7, 6, 3, 1]]]))\n",
      "(620000, ((7, 5, 2, 2, 2, 2, 2, 1, 5, 4), [[[5, 4, 3, 6, 8, 1, 0, 9, 2, 7], [0, 2, 4, 6, 7, 8, 5, 3, 9, 1]], [[7, 5, 4, 3, 6, 8, 1, 0, 9, 2], [0, 2, 4, 6, 7, 8, 5, 3, 9, 1]]]))\n",
      "(630000, ((7, 2, 2, 4, 6, 2, 2, 1, 1, 5), [[[7, 5, 0, 3, 9, 6, 4, 1, 2, 8], [0, 3, 6, 8, 4, 1, 2, 7, 9, 5]], [[6, 4, 1, 2, 8, 7, 5, 0, 3, 9], [0, 3, 6, 8, 4, 1, 2, 7, 9, 5]]]))\n",
      "(640000, ((7, 6, 2, 2, 2, 2, 3, 1, 2, 5), [[[8, 0, 9, 7, 6, 1, 4, 5, 3, 2], [0, 1, 5, 8, 7, 4, 9, 3, 6, 2]], [[6, 1, 4, 5, 3, 2, 8, 0, 9, 7], [0, 1, 5, 8, 7, 4, 9, 3, 6, 2]]]))\n",
      "(650000, ((7, 2, 4, 4, 1, 1, 4, 2, 2, 5), [[[6, 2, 1, 8, 5, 7, 3, 0, 9, 4], [0, 4, 8, 7, 2, 1, 5, 9, 6, 3]], [[7, 3, 0, 9, 4, 6, 2, 1, 8, 5], [0, 4, 8, 7, 2, 1, 5, 9, 6, 3]]]))\n",
      "(660000, ((7, 1, 1, 4, 2, 2, 4, 4, 2, 5), [[[7, 6, 5, 1, 9, 4, 0, 3, 2, 8], [0, 9, 6, 3, 2, 7, 5, 1, 8, 4]]]))\n",
      "(670000, ((7, 2, 4, 1, 1, 4, 2, 2, 4, 5), [[[5, 3, 0, 2, 1, 9, 8, 4, 6, 7], [0, 5, 8, 6, 2, 1, 4, 7, 9, 3]]]))\n",
      "(680000, ((7, 3, 2, 2, 4, 2, 4, 1, 1, 6), [[[9, 7, 3, 4, 2, 1, 6, 5, 8, 0], [0, 1, 5, 7, 4, 9, 3, 6, 8, 2]], [[7, 3, 4, 2, 1, 6, 5, 8, 0, 9], [0, 1, 5, 7, 4, 9, 3, 6, 8, 2]]]))\n",
      "(690000, ((7, 3, 2, 3, 1, 4, 2, 2, 2, 6), [[[1, 0, 9, 7, 2, 3, 5, 4, 6, 8], [0, 2, 6, 5, 9, 4, 8, 7, 3, 1]]]))\n",
      "(700000, ((7, 1, 2, 2, 3, 1, 4, 4, 2, 6), [[[1, 6, 2, 4, 8, 0, 9, 7, 3, 5], [0, 1, 4, 9, 3, 6, 8, 5, 7, 2]], [[3, 5, 1, 6, 2, 4, 8, 0, 9, 7], [0, 1, 4, 9, 3, 6, 8, 5, 7, 2]], [[6, 2, 4, 8, 0, 9, 7, 3, 5, 1], [0, 1, 4, 9, 3, 6, 8, 5, 7, 2]]]))\n",
      "(710000, ((7, 1, 2, 2, 3, 1, 2, 4, 4, 6), [[[8, 1, 0, 9, 7, 6, 2, 3, 4, 5], [0, 2, 5, 7, 8, 6, 4, 9, 3, 1]], [[5, 8, 1, 0, 9, 7, 6, 2, 3, 4], [0, 2, 5, 7, 8, 6, 4, 9, 3, 1]]]))\n",
      "(720000, ((7, 2, 4, 1, 3, 2, 2, 2, 2, 7), [[[5, 4, 6, 2, 0, 9, 7, 3, 1, 8], [0, 8, 7, 5, 6, 3, 1, 4, 9, 2]]]))\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list_visible//H_3_1t3_align_list_7_visible_9 written\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the visible_align_list functions needed for nearly every case\n",
    "\n",
    "%run ./ST5_fcns/align_list_visible_fcns.ipynb\n",
    "\n",
    "if True:\n",
    "    generate_all_align_list_visible_files(range(4,8), [9,11], 16, \n",
    "                                          'ST5_data//H_3_1t5//1_branch_point//', \n",
    "                                          'align_list//H_1_1_align_list_', 'align_list_visible//H1_1_align_list_')\n",
    "\n",
    "if True:\n",
    "    generate_all_align_list_visible_files([9,11], range(4,8), 16, \n",
    "                                          'ST5_data//H_3_1t5//1_branch_point//', \n",
    "                                          'align_list//H_3_1t3_align_list_', \n",
    "                                          'align_list_visible//H_3_1t3_align_list_')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_3_1t5//1_branch_point//align_list_visible//H1_1_align_list_9_visible_4 read\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list_visible//H_3_1t3_align_list_4_visible_9 read\n",
      "empty list\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list_visible//H1_1_align_list_11_visible_4 read\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list_visible//H_3_1t3_align_list_4_visible_11 read\n",
      "empty list\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list_visible//H1_1_align_list_9_visible_5 read\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list_visible//H_3_1t3_align_list_5_visible_9 read\n",
      "empty list\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list_visible//H1_1_align_list_11_visible_5 read\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list_visible//H_3_1t3_align_list_5_visible_11 read\n",
      "empty list\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list_visible//H1_1_align_list_9_visible_6 read\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list_visible//H_3_1t3_align_list_6_visible_9 read\n",
      "empty list\n",
      "empty list\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list_visible//H1_1_align_list_9_visible_7 read\n",
      "ST5_data//H_3_1t5//1_branch_point//align_list_visible//H_3_1t3_align_list_7_visible_9 read\n",
      "empty list\n",
      "empty list\n",
      "admissible_list written with 0 elements\n"
     ]
    }
   ],
   "source": [
    "#At this point, none of the files above need to be loaded for this to run.\n",
    "#Once the files above are generated, the file sizes are small enough that these can be loaded on the fly.\n",
    "\n",
    "#This loads all of the visible_align_list functions needed for nearly every case\n",
    "\n",
    "%run ./ST5_fcns/combine_align_list_visible_fcns.ipynb \n",
    "\n",
    "if True:\n",
    "    combine_align_list_visible_write_file(s_range = range(4,8), \n",
    "                                          s_filename_root = 'align_list_visible//H_3_1t3_align_list_', \n",
    "                                          t_range = [9,11], \n",
    "                                          t_filename_root = 'align_list_visible//H1_1_align_list_',\n",
    "                                          d_opt = 16, \n",
    "                                          root_dir = 'ST5_data//H_3_1t5//1_branch_point//')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.3",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ST5_files/ST5_Search_H_3,1,1,1,1,1__2_Branch_Points.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# $\\mathcal{H}(3,1^5)$ Extra Branching Occurs Over Two Points"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This notebook addresses the case where there is a simple zero over at least three of the four 2-torsion points.  The fourth 2-torsion point has a triple zero above it and no other zero, and it descends to $\\{(0,1), (1,1)\\}$.  The two remaining simple zeros descend to one of the points in $\\{(0,0), (1,0)\\}$.\n",
    "\n",
    "We recall that in $\\mathcal{H}(3,1^5)$, $d_{opt} = 16$ and by the arrangement above, there is a 2-torsion point in the boundary of each horizontal cylinder that has exactly one simple zero above it."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import re"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This loads all of the 1-cylinder diagrams in H(2,1,1) formatted as python lists\n",
    "\n",
    "H3_1_cyl_diags = [[[[0, 2, 5, 3, 1, 4], [0, 2, 3, 1, 5, 4]]], \n",
    "                  [[[0, 5, 2, 3, 4, 1], [0, 2, 4, 5, 3, 1]]]]\n",
    "\n",
    "H1t4_cyl_diags = [[[[0, 3, 7, 4, 1, 2, 6, 5], [0, 3, 6, 4, 1, 2, 7, 5]]], \n",
    "                  [[[0, 7, 2, 1, 6, 4, 5, 3], [0, 6, 7, 5, 2, 1, 4, 3]]], \n",
    "                  [[[0, 7, 5, 1, 3, 2, 4, 6], [0, 1, 4, 7, 3, 6, 5, 2]]], \n",
    "                  [[[0, 7, 5, 2, 3, 4, 6, 1], [0, 2, 4, 7, 6, 5, 3, 1]]]]\n",
    "\n",
    "#This loads all of the functions for processing cylinder diagrams\n",
    "\n",
    "%run ./ST5_fcns/cyl_diag_fcns.ipynb\n",
    "\n",
    "H3_1_vertex_data = strat_odd_sc(H3_1_cyl_diags)\n",
    "\n",
    "H1t4_vertex_data = strat_odd_sc(H1t4_cyl_diags)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Among partitions of $32$ into six numbers the minimum of the maximum numbers among all partitions is $\\lceil 2d_{opt}/6 \\rceil = 6$.\n",
    "\n",
    "Solving $32 - 2(6) - 2t_0 \\geq 0$ implies that the largest value of $t_0$ is $10$.\n",
    "\n",
    "Among partitions of $32$ into eight numbers the minimum of the maximum numbers among all partitions is $2d_{opt}/8 = 4$.  Since there must be at least $4$ odd numbers, the minimum of the largest numbers is $5$.\n",
    "\n",
    "Solving $32 - 2s_0 - 2(5) \\geq 0$ implies that the largest value of $s_0$ is $11$.\n",
    "\n",
    "\n",
    "In summary:\n",
    "\n",
    "$$6 \\leq s_0 \\leq 10 \\text{  and  } 5 \\leq t_0 \\leq 11$$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_3_1t5//2_branch_point//partitions//H3_1_part written\n",
      "ST5_data//H_3_1t5//2_branch_point//partitions//H1t4_part written\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the standard partition functions needed for nearly every case\n",
    "#It also loads the partition evaluate function\n",
    "\n",
    "%run ./ST5_fcns/partition_functions.ipynb\n",
    "\n",
    "\n",
    "if True:\n",
    "    create_sc_partition_file((), part_length = 6, t0_range = range(6,11), d_opt = 16,\n",
    "                             filename_root = 'ST5_data//H_3_1t5//2_branch_point//partitions//H3_1_part')\n",
    "\n",
    "if True:\n",
    "    create_sc_partition_file((), part_length = 8, t0_range = range(5,12), d_opt = 16,\n",
    "                             filename_root = 'ST5_data//H_3_1t5//2_branch_point//partitions//H1t4_part')\n",
    "\n",
    "\n",
    "#Load the partitions\n",
    "\n",
    "if True:\n",
    "    with open('ST5_data//H_3_1t5//2_branch_point//partitions//H3_1_part', 'r') as file:\n",
    "        H3_1_part = eval_part(file.read())\n",
    "\n",
    "if True:\n",
    "    with open('ST5_data//H_3_1t5//2_branch_point//partitions//H1t4_part', 'r') as file:\n",
    "        H1t4_part = eval_part(file.read())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3 partitions to search\n",
      "342 partitions to search\n",
      "405 partitions to search\n",
      "1506 partitions to search\n",
      "960 partitions to search\n",
      "240 partitions to search\n",
      "3570 partitions to search\n",
      "6780 partitions to search\n",
      "11280 partitions to search\n",
      "('10000 partitions processed', (8, 5, 1, 2, 2, 1, 7, 6))\n",
      "7910 partitions to search\n",
      "8750 partitions to search\n",
      "4580 partitions to search\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the align_list functions needed for nearly every case\n",
    "#This includes the align_list evaluate function\n",
    "\n",
    "%run ./ST5_fcns/align_list_fcns.ipynb\n",
    "\n",
    "if True:\n",
    "    for t in range(6,11):\n",
    "        align_list_write_file(H3_1_part, H3_1_vertex_data, \n",
    "                              'ST5_data//H_3_1t5//2_branch_point//align_list//H3_1_align_list', \n",
    "                              t0 = t)\n",
    "\n",
    "if True:\n",
    "    for t in range(5,12):\n",
    "        align_list_write_file(H1t4_part, H1t4_vertex_data, \n",
    "                              'ST5_data//H_3_1t5//2_branch_point//align_list//H1t4_align_list', \n",
    "                              t0 = t)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "total_list generated\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H3_1_align_list_6 read\n",
      "3 configurations to search\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_6_visible_5 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H3_1_align_list_6 read\n",
      "3 configurations to search\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_6_visible_6 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H3_1_align_list_6 read\n",
      "3 configurations to search\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_6_visible_7 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H3_1_align_list_6 read\n",
      "3 configurations to search\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_6_visible_8 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H3_1_align_list_6 read\n",
      "3 configurations to search\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_6_visible_9 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H3_1_align_list_6 read\n",
      "3 configurations to search\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_6_visible_10 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H3_1_align_list_7 read\n",
      "342 configurations to search\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_7_visible_5 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H3_1_align_list_7 read\n",
      "342 configurations to search\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_7_visible_6 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H3_1_align_list_7 read\n",
      "342 configurations to search\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_7_visible_7 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H3_1_align_list_7 read\n",
      "342 configurations to search\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_7_visible_8 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H3_1_align_list_7 read\n",
      "342 configurations to search\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_7_visible_9 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H3_1_align_list_8 read\n",
      "405 configurations to search\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_8_visible_5 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H3_1_align_list_8 read\n",
      "405 configurations to search\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_8_visible_6 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H3_1_align_list_8 read\n",
      "405 configurations to search\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_8_visible_7 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H3_1_align_list_8 read\n",
      "405 configurations to search\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_8_visible_8 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H3_1_align_list_9 read\n",
      "1506 configurations to search\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_9_visible_5 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H3_1_align_list_9 read\n",
      "1506 configurations to search\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_9_visible_6 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H3_1_align_list_9 read\n",
      "1506 configurations to search\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_9_visible_7 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H3_1_align_list_10 read\n",
      "960 configurations to search\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_10_visible_5 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H3_1_align_list_10 read\n",
      "960 configurations to search\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_10_visible_6 written\n",
      "total_list generated\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H1t4_align_list_5 read\n",
      "576 configurations to search\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_5_visible_6 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H1t4_align_list_5 read\n",
      "576 configurations to search\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_5_visible_7 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H1t4_align_list_5 read\n",
      "576 configurations to search\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_5_visible_8 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H1t4_align_list_5 read\n",
      "576 configurations to search\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_5_visible_9 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H1t4_align_list_5 read\n",
      "576 configurations to search\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_5_visible_10 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H1t4_align_list_6 read\n",
      "8568 configurations to search\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_6_visible_6 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H1t4_align_list_6 read\n",
      "8568 configurations to search\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_6_visible_7 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H1t4_align_list_6 read\n",
      "8568 configurations to search\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_6_visible_8 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H1t4_align_list_6 read\n",
      "8568 configurations to search\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_6_visible_9 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H1t4_align_list_6 read\n",
      "8568 configurations to search\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_6_visible_10 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H1t4_align_list_7 read\n",
      "16272 configurations to search\n",
      "(10000, ((7, 7, 2, 2, 3, 3, 4, 4), [[[7, 5, 1, 3, 2, 4, 6, 0], [0, 1, 4, 7, 3, 6, 5, 2]], [[2, 4, 6, 0, 7, 5, 1, 3], [0, 1, 4, 7, 3, 6, 5, 2]], [[0, 7, 5, 1, 3, 2, 4, 6], [0, 1, 4, 7, 3, 6, 5, 2]], [[3, 2, 4, 6, 0, 7, 5, 1], [0, 1, 4, 7, 3, 6, 5, 2]], [[1, 3, 2, 4, 6, 0, 7, 5], [0, 1, 4, 7, 3, 6, 5, 2]], [[6, 0, 7, 5, 1, 3, 2, 4], [0, 1, 4, 7, 3, 6, 5, 2]], [[5, 1, 3, 2, 4, 6, 0, 7], [0, 1, 4, 7, 3, 6, 5, 2]], [[4, 6, 0, 7, 5, 1, 3, 2], [0, 1, 4, 7, 3, 6, 5, 2]]]))\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_7_visible_6 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H1t4_align_list_7 read\n",
      "16272 configurations to search\n",
      "(10000, ((7, 7, 2, 2, 3, 3, 4, 4), [[[7, 5, 1, 3, 2, 4, 6, 0], [0, 1, 4, 7, 3, 6, 5, 2]], [[2, 4, 6, 0, 7, 5, 1, 3], [0, 1, 4, 7, 3, 6, 5, 2]], [[0, 7, 5, 1, 3, 2, 4, 6], [0, 1, 4, 7, 3, 6, 5, 2]], [[3, 2, 4, 6, 0, 7, 5, 1], [0, 1, 4, 7, 3, 6, 5, 2]], [[1, 3, 2, 4, 6, 0, 7, 5], [0, 1, 4, 7, 3, 6, 5, 2]], [[6, 0, 7, 5, 1, 3, 2, 4], [0, 1, 4, 7, 3, 6, 5, 2]], [[5, 1, 3, 2, 4, 6, 0, 7], [0, 1, 4, 7, 3, 6, 5, 2]], [[4, 6, 0, 7, 5, 1, 3, 2], [0, 1, 4, 7, 3, 6, 5, 2]]]))\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_7_visible_7 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H1t4_align_list_7 read\n",
      "16272 configurations to search\n",
      "(10000, ((7, 7, 2, 2, 3, 3, 4, 4), [[[7, 5, 1, 3, 2, 4, 6, 0], [0, 1, 4, 7, 3, 6, 5, 2]], [[2, 4, 6, 0, 7, 5, 1, 3], [0, 1, 4, 7, 3, 6, 5, 2]], [[0, 7, 5, 1, 3, 2, 4, 6], [0, 1, 4, 7, 3, 6, 5, 2]], [[3, 2, 4, 6, 0, 7, 5, 1], [0, 1, 4, 7, 3, 6, 5, 2]], [[1, 3, 2, 4, 6, 0, 7, 5], [0, 1, 4, 7, 3, 6, 5, 2]], [[6, 0, 7, 5, 1, 3, 2, 4], [0, 1, 4, 7, 3, 6, 5, 2]], [[5, 1, 3, 2, 4, 6, 0, 7], [0, 1, 4, 7, 3, 6, 5, 2]], [[4, 6, 0, 7, 5, 1, 3, 2], [0, 1, 4, 7, 3, 6, 5, 2]]]))\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_7_visible_8 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H1t4_align_list_7 read\n",
      "16272 configurations to search\n",
      "(10000, ((7, 7, 2, 2, 3, 3, 4, 4), [[[7, 5, 1, 3, 2, 4, 6, 0], [0, 1, 4, 7, 3, 6, 5, 2]], [[2, 4, 6, 0, 7, 5, 1, 3], [0, 1, 4, 7, 3, 6, 5, 2]], [[0, 7, 5, 1, 3, 2, 4, 6], [0, 1, 4, 7, 3, 6, 5, 2]], [[3, 2, 4, 6, 0, 7, 5, 1], [0, 1, 4, 7, 3, 6, 5, 2]], [[1, 3, 2, 4, 6, 0, 7, 5], [0, 1, 4, 7, 3, 6, 5, 2]], [[6, 0, 7, 5, 1, 3, 2, 4], [0, 1, 4, 7, 3, 6, 5, 2]], [[5, 1, 3, 2, 4, 6, 0, 7], [0, 1, 4, 7, 3, 6, 5, 2]], [[4, 6, 0, 7, 5, 1, 3, 2], [0, 1, 4, 7, 3, 6, 5, 2]]]))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_7_visible_9 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H1t4_align_list_8 read\n",
      "27072 configurations to search\n",
      "(10000, ((8, 4, 2, 7, 1, 1, 7, 2), [[[1, 2, 6, 5, 0, 3, 7, 4], [0, 3, 6, 4, 1, 2, 7, 5]], [[2, 6, 5, 0, 3, 7, 4, 1], [0, 3, 6, 4, 1, 2, 7, 5]], [[3, 7, 4, 1, 2, 6, 5, 0], [0, 3, 6, 4, 1, 2, 7, 5]], [[0, 3, 7, 4, 1, 2, 6, 5], [0, 3, 6, 4, 1, 2, 7, 5]]]))\n",
      "(20000, ((8, 2, 2, 6, 5, 1, 3, 5), [[[5, 3, 0, 7, 2, 1, 6, 4], [0, 6, 7, 5, 2, 1, 4, 3]], [[1, 6, 4, 5, 3, 0, 7, 2], [0, 6, 7, 5, 2, 1, 4, 3]]]))\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_8_visible_6 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H1t4_align_list_8 read\n",
      "27072 configurations to search\n",
      "(10000, ((8, 4, 2, 7, 1, 1, 7, 2), [[[1, 2, 6, 5, 0, 3, 7, 4], [0, 3, 6, 4, 1, 2, 7, 5]], [[2, 6, 5, 0, 3, 7, 4, 1], [0, 3, 6, 4, 1, 2, 7, 5]], [[3, 7, 4, 1, 2, 6, 5, 0], [0, 3, 6, 4, 1, 2, 7, 5]], [[0, 3, 7, 4, 1, 2, 6, 5], [0, 3, 6, 4, 1, 2, 7, 5]]]))\n",
      "(20000, ((8, 2, 2, 6, 5, 1, 3, 5), [[[5, 3, 0, 7, 2, 1, 6, 4], [0, 6, 7, 5, 2, 1, 4, 3]], [[1, 6, 4, 5, 3, 0, 7, 2], [0, 6, 7, 5, 2, 1, 4, 3]]]))\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_8_visible_7 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H1t4_align_list_8 read\n",
      "27072 configurations to search\n",
      "(10000, ((8, 4, 2, 7, 1, 1, 7, 2), [[[1, 2, 6, 5, 0, 3, 7, 4], [0, 3, 6, 4, 1, 2, 7, 5]], [[2, 6, 5, 0, 3, 7, 4, 1], [0, 3, 6, 4, 1, 2, 7, 5]], [[3, 7, 4, 1, 2, 6, 5, 0], [0, 3, 6, 4, 1, 2, 7, 5]], [[0, 3, 7, 4, 1, 2, 6, 5], [0, 3, 6, 4, 1, 2, 7, 5]]]))\n",
      "(20000, ((8, 2, 2, 6, 5, 1, 3, 5), [[[5, 3, 0, 7, 2, 1, 6, 4], [0, 6, 7, 5, 2, 1, 4, 3]], [[1, 6, 4, 5, 3, 0, 7, 2], [0, 6, 7, 5, 2, 1, 4, 3]]]))\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_8_visible_8 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H1t4_align_list_9 read\n",
      "18984 configurations to search\n",
      "(10000, ((9, 2, 2, 8, 3, 3, 2, 3), [[[0, 7, 2, 1, 6, 4, 5, 3], [0, 6, 7, 5, 2, 1, 4, 3]], [[2, 1, 6, 4, 5, 3, 0, 7], [0, 6, 7, 5, 2, 1, 4, 3]]]))\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_9_visible_6 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H1t4_align_list_9 read\n",
      "18984 configurations to search\n",
      "(10000, ((9, 2, 2, 8, 3, 3, 2, 3), [[[0, 7, 2, 1, 6, 4, 5, 3], [0, 6, 7, 5, 2, 1, 4, 3]], [[2, 1, 6, 4, 5, 3, 0, 7], [0, 6, 7, 5, 2, 1, 4, 3]]]))\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_9_visible_7 written\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list//H1t4_align_list_10 read\n",
      "21000 configurations to search\n",
      "(10000, ((10, 6, 2, 1, 1, 1, 9, 2), [[[1, 2, 6, 5, 0, 3, 7, 4], [0, 3, 6, 4, 1, 2, 7, 5]], [[2, 6, 5, 0, 3, 7, 4, 1], [0, 3, 6, 4, 1, 2, 7, 5]], [[3, 7, 4, 1, 2, 6, 5, 0], [0, 3, 6, 4, 1, 2, 7, 5]], [[0, 3, 7, 4, 1, 2, 6, 5], [0, 3, 6, 4, 1, 2, 7, 5]]]))\n",
      "(20000, ((10, 1, 1, 2, 7, 1, 2, 8), [[[4, 5, 3, 0, 7, 2, 1, 6], [0, 6, 7, 5, 2, 1, 4, 3]], [[3, 0, 7, 2, 1, 6, 4, 5], [0, 6, 7, 5, 2, 1, 4, 3]]]))\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_10_visible_6 written\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the visible_align_list functions needed for nearly every case\n",
    "\n",
    "%run ./ST5_fcns/align_list_visible_fcns.ipynb\n",
    "\n",
    "if True:\n",
    "    generate_all_align_list_visible_files(range(5,12), range(6,11), 16, \n",
    "                                          'ST5_data//H_3_1t5//2_branch_point//', \n",
    "                                          'align_list//H3_1_align_list_', \n",
    "                                          'align_list_visible//H3_1_align_list_')\n",
    "\n",
    "if True:\n",
    "    generate_all_align_list_visible_files(range(6,11), range(5,12), 16, \n",
    "                                          'ST5_data//H_3_1t5//2_branch_point//', \n",
    "                                          'align_list//H1t4_align_list_', \n",
    "                                          'align_list_visible//H1t4_align_list_')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_5_visible_6 read\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_6_visible_5 read\n",
      "empty list\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_6_visible_6 read\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_6_visible_6 read\n",
      "empty list\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_7_visible_6 read\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_6_visible_7 read\n",
      "empty list\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_8_visible_6 read\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_6_visible_8 read\n",
      "empty list\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_9_visible_6 read\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_6_visible_9 read\n",
      "empty list\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_10_visible_6 read\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_6_visible_10 read\n",
      "empty list\n",
      "empty list\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_5_visible_7 read\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_7_visible_5 read\n",
      "empty list\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_6_visible_7 read\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_7_visible_6 read\n",
      "empty list\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_7_visible_7 read\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_7_visible_7 read\n",
      "9*3=27 combinations to check\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_8_visible_7 read\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_7_visible_8 read\n",
      "empty list\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_9_visible_7 read\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_7_visible_9 read\n",
      "empty list\n",
      "empty list\n",
      "empty list\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_5_visible_8 read\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_8_visible_5 read\n",
      "empty list\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_6_visible_8 read\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_8_visible_6 read\n",
      "empty list\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_7_visible_8 read\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_8_visible_7 read\n",
      "empty list\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_8_visible_8 read\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_8_visible_8 read\n",
      "empty list\n",
      "empty list\n",
      "empty list\n",
      "empty list\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_5_visible_9 read\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_9_visible_5 read\n",
      "empty list\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_6_visible_9 read\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_9_visible_6 read\n",
      "empty list\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_7_visible_9 read\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_9_visible_7 read\n",
      "empty list\n",
      "empty list\n",
      "empty list\n",
      "empty list\n",
      "empty list\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_5_visible_10 read\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_10_visible_5 read\n",
      "empty list\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H1t4_align_list_6_visible_10 read\n",
      "ST5_data//H_3_1t5//2_branch_point//align_list_visible//H3_1_align_list_10_visible_6 read\n",
      "empty list\n",
      "empty list\n",
      "empty list\n",
      "empty list\n",
      "empty list\n",
      "empty list\n",
      "admissible_list written with 18 elements\n"
     ]
    }
   ],
   "source": [
    "#At this point, none of the files above need to be loaded for this to run.\n",
    "#Once the files above are generated, the file sizes are small enough that these can be loaded on the fly.\n",
    "\n",
    "#This loads all of the visible_align_list functions needed for nearly every case\n",
    "\n",
    "%run ./ST5_fcns/combine_align_list_visible_fcns.ipynb\n",
    "\n",
    "if True:\n",
    "    combine_align_list_visible_write_file(s_range = range(6,11), \n",
    "                                          s_filename_root = 'align_list_visible//H3_1_align_list_', \n",
    "                                          t_range = range(5,12), \n",
    "                                          t_filename_root = 'align_list_visible//H1t4_align_list_',\n",
    "                                          d_opt = 16, \n",
    "                                          root_dir = 'ST5_data//H_3_1t5//2_branch_point//')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "admissible_list read with 18 candidates\n",
      "admissible_list_vert_perm_check written with 0 elements\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the vertical permutation check functions needed for nearly every case\n",
    "#This function can be run once admissible_list is written and without needing to load any other file\n",
    "\n",
    "%run ./ST5_fcns/vert_perm_check_fcns.ipynb\n",
    "\n",
    "if True:\n",
    "    vert_perm_check_file(16, 'ST5_data//H_3_1t5//2_branch_point//')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.3",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ST5_files/ST5_Search_H_3,3,1,1__2_Branch_Points.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# $\\mathcal{H}(3,3,1,1)$ No Extra Branching"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The branching is unique in this case because each $2$-torsion point must have an odd order zero above it.  However, we choose to arrange it so that one of the triple zeros lies over exactly one of the points in $\\{(0,0), (1,0)\\}$ and the other over one of the points in $\\{(0,1), (1,1)\\}$.\n",
    "\n",
    "We recall that in $\\mathcal{H}(3,3,1,1)$, $d_{opt} = 8$ and by the arrangement above, there is a $2$-torsion point in the boundary of each horizontal cylinder that has exactly one simple zero above it."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import re"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This loads all of the 1-cylinder diagrams in H(2,1,1) formatted as python lists\n",
    "\n",
    "H3_1_cyl_diags = [[[[0, 2, 5, 3, 1, 4], [0, 2, 3, 1, 5, 4]]], \n",
    "                  [[[0, 5, 2, 3, 4, 1], [0, 2, 4, 5, 3, 1]]]]\n",
    "\n",
    "#This loads all of the functions for processing cylinder diagrams\n",
    "\n",
    "%run ./ST5_fcns/cyl_diag_fcns.ipynb\n",
    "\n",
    "H3_1_vertex_data = strat_odd_sc(H3_1_cyl_diags)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Among partitions of $16$ into six numbers the minimum of the maximum numbers among all partitions is $\\lceil 2d_{opt}/6\\rceil = 3$, which is 3 in this case.\n",
    "\n",
    "Solving $16 - 2(3) - 2t_0 \\geq 0$ implies that the largest value of $t_0$ is $5$.\n",
    "\n",
    "Since the situation for $s_0$ is symmetric the same bounds apply.\n",
    "\n",
    "In summary:\n",
    "\n",
    "$$3 \\leq s_0, t_0 \\leq 5$$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_3_3_1_1//2_branch_point//partitions//H3_1_part written\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the standard partition functions needed for nearly every case\n",
    "#It also loads the partition evaluate function\n",
    "\n",
    "%run ./ST5_fcns/partition_functions.ipynb\n",
    "\n",
    "if True:\n",
    "    create_sc_partition_file((), part_length = 6, t0_range = range(3,6), d_opt = 8,\n",
    "                             filename_root = 'ST5_data//H_3_3_1_1//2_branch_point//partitions//H3_1_part')\n",
    "\n",
    "#Load the partitions\n",
    "\n",
    "if True:\n",
    "    with open('ST5_data//H_3_3_1_1//2_branch_point//partitions//H3_1_part', 'r') as file:\n",
    "        H3_1_part = eval_part(file.read())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "6 partitions to search\n",
      "30 partitions to search\n",
      "78 partitions to search\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the align_list functions needed for nearly every case\n",
    "#This includes the align_list evaluate function\n",
    "\n",
    "%run ./ST5_fcns/align_list_fcns.ipynb\n",
    "\n",
    "if True:\n",
    "    for t in range(3,6):\n",
    "        align_list_write_file(H3_1_part, H3_1_vertex_data, \n",
    "                              'ST5_data//H_3_3_1_1//2_branch_point//align_list//H3_1_align_list', \n",
    "                              t0 = t)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "total_list generated\n",
      "ST5_data//H_3_3_1_1//2_branch_point//align_list//H3_1_align_list_3 read\n",
      "6 configurations to search\n",
      "ST5_data//H_3_3_1_1//2_branch_point//align_list_visible//H3_1_align_list_3_visible_3 written\n",
      "ST5_data//H_3_3_1_1//2_branch_point//align_list//H3_1_align_list_3 read\n",
      "6 configurations to search\n",
      "ST5_data//H_3_3_1_1//2_branch_point//align_list_visible//H3_1_align_list_3_visible_4 written\n",
      "ST5_data//H_3_3_1_1//2_branch_point//align_list//H3_1_align_list_3 read\n",
      "6 configurations to search\n",
      "ST5_data//H_3_3_1_1//2_branch_point//align_list_visible//H3_1_align_list_3_visible_5 written\n",
      "ST5_data//H_3_3_1_1//2_branch_point//align_list//H3_1_align_list_4 read\n",
      "30 configurations to search\n",
      "ST5_data//H_3_3_1_1//2_branch_point//align_list_visible//H3_1_align_list_4_visible_3 written\n",
      "ST5_data//H_3_3_1_1//2_branch_point//align_list//H3_1_align_list_4 read\n",
      "30 configurations to search\n",
      "ST5_data//H_3_3_1_1//2_branch_point//align_list_visible//H3_1_align_list_4_visible_4 written\n",
      "ST5_data//H_3_3_1_1//2_branch_point//align_list//H3_1_align_list_5 read\n",
      "78 configurations to search\n",
      "ST5_data//H_3_3_1_1//2_branch_point//align_list_visible//H3_1_align_list_5_visible_3 written\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the visible_align_list functions needed for nearly every case\n",
    "\n",
    "%run ./ST5_fcns/align_list_visible_fcns.ipynb\n",
    "\n",
    "if True:\n",
    "    generate_all_align_list_visible_files(range(3,6), range(3,6), 8, \n",
    "                                          'ST5_data//H_3_3_1_1//2_branch_point//', \n",
    "                                          'align_list//H3_1_align_list_', \n",
    "                                          'align_list_visible//H3_1_align_list_')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_3_3_1_1//2_branch_point//align_list_visible//H3_1_align_list_3_visible_3 read\n",
      "ST5_data//H_3_3_1_1//2_branch_point//align_list_visible//H3_1_align_list_3_visible_3 read\n",
      "empty list\n",
      "ST5_data//H_3_3_1_1//2_branch_point//align_list_visible//H3_1_align_list_4_visible_3 read\n",
      "ST5_data//H_3_3_1_1//2_branch_point//align_list_visible//H3_1_align_list_3_visible_4 read\n",
      "empty list\n",
      "ST5_data//H_3_3_1_1//2_branch_point//align_list_visible//H3_1_align_list_5_visible_3 read\n",
      "ST5_data//H_3_3_1_1//2_branch_point//align_list_visible//H3_1_align_list_3_visible_5 read\n",
      "empty list\n",
      "ST5_data//H_3_3_1_1//2_branch_point//align_list_visible//H3_1_align_list_3_visible_4 read\n",
      "ST5_data//H_3_3_1_1//2_branch_point//align_list_visible//H3_1_align_list_4_visible_3 read\n",
      "empty list\n",
      "ST5_data//H_3_3_1_1//2_branch_point//align_list_visible//H3_1_align_list_4_visible_4 read\n",
      "ST5_data//H_3_3_1_1//2_branch_point//align_list_visible//H3_1_align_list_4_visible_4 read\n",
      "empty list\n",
      "empty list\n",
      "ST5_data//H_3_3_1_1//2_branch_point//align_list_visible//H3_1_align_list_3_visible_5 read\n",
      "ST5_data//H_3_3_1_1//2_branch_point//align_list_visible//H3_1_align_list_5_visible_3 read\n",
      "empty list\n",
      "empty list\n",
      "empty list\n",
      "admissible_list written with 0 elements\n"
     ]
    }
   ],
   "source": [
    "#At this point, none of the files above need to be loaded for this to run.\n",
    "#Once the files above are generated, the file sizes are small enough that these can be loaded on the fly.\n",
    "\n",
    "#This loads all of the visible_align_list functions needed for nearly every case\n",
    "\n",
    "%run ./ST5_fcns/combine_align_list_visible_fcns.ipynb\n",
    "\n",
    "if True:\n",
    "    combine_align_list_visible_write_file(s_range = range(3,6), \n",
    "                                          s_filename_root = 'align_list_visible//H3_1_align_list_', \n",
    "                                          t_range = range(3,6), \n",
    "                                          t_filename_root = 'align_list_visible//H3_1_align_list_',\n",
    "                                          d_opt = 8, \n",
    "                                          root_dir = 'ST5_data//H_3_3_1_1//2_branch_point//')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.3",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ST5_files/ST5_Search_H_4,1,1,1,1__1_Branch_Point.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# $\\mathcal{H}(4,1^4)$ Extra Branching Occurs Over One Point"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This notebook addresses the case where there is one simple zero over each $2$-torsion point.  The quadruple zero can be arranged so that it descends to one of the points in $\\{(0,0), (1,0)\\}$.\n",
    "\n",
    "We recall that in $\\mathcal{H}(4,1^4)$, $d_{opt} = 10$ and by the arrangement above, there is a 2-torsion point in the boundary of each horizontal cylinder that has exactly one simple zero above it."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import re"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This loads all of the 1-cylinder diagrams in H(4,1,1) formatted as python lists\n",
    "\n",
    "with open('ST5_data//1-cyl_diags//cyl_diags-4_1_1-c-1', 'r') as file:\n",
    "    H4_1_1_cyl_diags = eval(file.read())\n",
    "\n",
    "H1_1_cyl_diags = [[[[0,1,2,3],[0,1,2,3]]]]\n",
    "\n",
    "#This loads all of the functions for processing cylinder diagrams\n",
    "\n",
    "%run ./ST5_fcns/cyl_diag_fcns.ipynb\n",
    "\n",
    "#This runs almost instantly and constructs\n",
    "#all of the binary lists associated to each\n",
    "#simple zero for every cylinder diagram\n",
    "\n",
    "H4_1_1_vertex_data = strat_odd_sc(H4_1_1_cyl_diags)\n",
    "\n",
    "H1_1_vertex_data = strat_odd_sc(H1_1_cyl_diags)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Among partitions of $20$ into four odd numbers the minimum of the maximum numbers among all partitions is $\\lceil 2d_{opt}/4 \\rceil = 5$, which is $5$ in this case.\n",
    "\n",
    "For the partition of $20$ into $9$ numbers, we have that the minimum is given by $\\lceil 20/9\\rceil$, which is $3$.\n",
    "\n",
    "Solving $20 - 2(5) - 2t_0 \\geq 0$ implies that the largest value of $t_0$ is $5$.\n",
    "\n",
    "Solving $20 - 2s_0 - 2(3) \\geq 0$ implies that the largest value of $s_0$ is $7$.\n",
    "\n",
    "In summary:\n",
    "\n",
    "$$s_0 \\in \\{5, 7\\} \\text{  and  } 3 \\leq t_0 \\leq 5$$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_4_1t4//1_branch_point//partitions//H1t2_part written\n",
      "ST5_data//H_4_1t4//1_branch_point//partitions//H_4_1_1_part written\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the standard partition functions needed for nearly every case\n",
    "#It also loads the partition evaluate function\n",
    "\n",
    "%run ./ST5_fcns/partition_functions.ipynb\n",
    "\n",
    "\n",
    "if True:\n",
    "    create_sc_partition_file((), part_length = 4, t0_range = range(5,8), d_opt = 10,\n",
    "                             filename_root = 'ST5_data//H_4_1t4//1_branch_point//partitions//H1t2_part')\n",
    "\n",
    "if True:\n",
    "    create_sc_partition_file((), part_length = 9, t0_range = range(3,6), d_opt = 10,\n",
    "                             filename_root = 'ST5_data//H_4_1t4//1_branch_point//partitions//H_4_1_1_part')\n",
    "\n",
    "#Load the partitions\n",
    "\n",
    "if True:\n",
    "    with open('ST5_data//H_4_1t4//1_branch_point//partitions//H1t2_part', 'r') as file:\n",
    "        H1t2_part = eval_part(file.read())\n",
    "\n",
    "if True:\n",
    "    with open('ST5_data//H_4_1t4//1_branch_point//partitions//H_4_1_1_part', 'r') as file:\n",
    "        H_4_1_1_part = eval_part(file.read())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "36 partitions to search\n",
      "420 partitions to search\n",
      "96 partitions to search\n",
      "1 partitions to search\n",
      "12 partitions to search\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the align_list functions needed for nearly every case\n",
    "#This includes the align_list evaluate function\n",
    "\n",
    "%run ./ST5_fcns/align_list_fcns.ipynb\n",
    "\n",
    "if True:\n",
    "    for t in range(3,6):\n",
    "        align_list_write_file(H_4_1_1_part, H4_1_1_vertex_data, \n",
    "                              'ST5_data//H_4_1t4//1_branch_point//align_list//H_4_1_1_align_list', \n",
    "                              t0 = t)\n",
    "\n",
    "if True:\n",
    "    for t in [5, 7]:\n",
    "        align_list_write_file(H1t2_part, H1_1_vertex_data, \n",
    "                              'ST5_data//H_4_1t4//1_branch_point//align_list//H_1_1_align_list', \n",
    "                              t0 = t)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "total_list generated\n",
      "ST5_data//H_4_1t4//1_branch_point//align_list//H_1_1_align_list_5 read\n",
      "1 configurations to search\n",
      "ST5_data//H_4_1t4//1_branch_point//align_list_visible//H1_1_align_list_5_visible_3 written\n",
      "ST5_data//H_4_1t4//1_branch_point//align_list//H_1_1_align_list_5 read\n",
      "1 configurations to search\n",
      "ST5_data//H_4_1t4//1_branch_point//align_list_visible//H1_1_align_list_5_visible_4 written\n",
      "ST5_data//H_4_1t4//1_branch_point//align_list//H_1_1_align_list_5 read\n",
      "1 configurations to search\n",
      "ST5_data//H_4_1t4//1_branch_point//align_list_visible//H1_1_align_list_5_visible_5 written\n",
      "ST5_data//H_4_1t4//1_branch_point//align_list//H_1_1_align_list_7 read\n",
      "12 configurations to search\n",
      "ST5_data//H_4_1t4//1_branch_point//align_list_visible//H1_1_align_list_7_visible_3 written\n",
      "total_list generated\n",
      "ST5_data//H_4_1t4//1_branch_point//align_list//H_4_1_1_align_list_3 read\n",
      "1212 configurations to search\n",
      "ST5_data//H_4_1t4//1_branch_point//align_list_visible//H_4_1_1_align_list_3_visible_5 written\n",
      "ST5_data//H_4_1t4//1_branch_point//align_list//H_4_1_1_align_list_3 read\n",
      "1212 configurations to search\n",
      "ST5_data//H_4_1t4//1_branch_point//align_list_visible//H_4_1_1_align_list_3_visible_7 written\n",
      "ST5_data//H_4_1t4//1_branch_point//align_list//H_4_1_1_align_list_4 read\n",
      "14140 configurations to search\n",
      "(10000, ((4, 1, 3, 2, 1, 1, 2, 4, 2), [[[4, 6, 2, 1, 7, 5, 3, 0, 8], [0, 4, 7, 2, 1, 5, 8, 6, 3]]]))\n",
      "ST5_data//H_4_1t4//1_branch_point//align_list_visible//H_4_1_1_align_list_4_visible_5 written\n",
      "ST5_data//H_4_1t4//1_branch_point//align_list//H_4_1_1_align_list_5 read\n",
      "3232 configurations to search\n",
      "ST5_data//H_4_1t4//1_branch_point//align_list_visible//H_4_1_1_align_list_5_visible_5 written\n"
     ]
    }
   ],
   "source": [
    "#This loads all of the visible_align_list functions needed for nearly every case\n",
    "\n",
    "%run ./ST5_fcns/align_list_visible_fcns.ipynb\n",
    "\n",
    "if True:\n",
    "    generate_all_align_list_visible_files(range(3,6), [5, 7], 10, \n",
    "                                          'ST5_data//H_4_1t4//1_branch_point//', \n",
    "                                          'align_list//H_1_1_align_list_', 'align_list_visible//H1_1_align_list_')\n",
    "\n",
    "if True:\n",
    "    generate_all_align_list_visible_files([5, 7], range(3,6), 10, \n",
    "                                          'ST5_data//H_4_1t4//1_branch_point//', \n",
    "                                          'align_list//H_4_1_1_align_list_', \n",
    "                                          'align_list_visible//H_4_1_1_align_list_')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ST5_data//H_4_1t4//1_branch_point//align_list_visible//H1_1_align_list_5_visible_3 read\n",
      "ST5_data//H_4_1t4//1_branch_point//align_list_visible//H_4_1_1_align_list_3_visible_5 read\n",
      "empty list\n",
      "ST5_data//H_4_1t4//1_branch_point//align_list_visible//H1_1_align_list_7_visible_3 read\n",
      "ST5_data//H_4_1t4//1_branch_point//align_list_visible//H_4_1_1_align_list_3_visible_7 read\n",
      "empty list\n",
      "ST5_data//H_4_1t4//1_branch_point//align_list_visible//H1_1_align_list_5_visible_4 read\n",
      "ST5_data//H_4_1t4//1_branch_point//align_list_visible//H_4_1_1_align_list_4_visible_5 read\n",
      "8*9=72 combinations to check\n",
      "empty list\n",
      "ST5_data//H_4_1t4//1_branch_point//align_list_visible//H1_1_align_list_5_visible_5 read\n",
      "ST5_data//H_4_1t4//1_branch_point//align_list_visible//H_4_1_1_align_list_5_visible_5 read\n",
      "empty list\n",
      "empty list\n",
      "admissible_list written with 72 elements\n"
     ]
    }
   ],
   "source": [
    "#At this point, none of the files above need to be loaded for this to run.\n",
    "#Once the files above are generated, the file sizes are small enough that these can be loaded on the fly.\n",
    "\n",
    "#This loads all of the visible_align_list functions needed for nearly every case\n",
    "\n",
    "%run ./ST5_fcns/combine_align_list_visible_fcns.ipynb \n",
    "\n",
    "if True:\n",
    "    combine_align_list_visible_write_file(s_range = range(3,6), \n",
    "                                          s_filename_root = 'align_list_visible//H_4_1_1_align_list_', \n",
    "                                          t_range = [5, 7], \n",
    "                                          t_filename_root = 'align_list_visible//H1_1_align_list_',\n",
    "                                          d_opt = 10, \n",
    "                                          root_dir = 'ST5_data//H_4_1t4//1_branch_point//')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This loads all of the vertical permutation check functions needed for nearly every case\n",
    "#This function can be run once admissible_list is written and without needing to load any other file\n",
    "\n",
    "%run ./ST5_fcns/vert_perm_check_fcns.ipynb"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "admissible_list read with 72 candidates\n",
      "admissible_list_vert_perm_check written with 16 elements\n"
     ]
    }
   ],
   "source": [
    "#This checks that all (both) of the vertical permutations have the correct length of 2*d_opt\n",
    "\n",
    "if True:\n",
    "    vert_perm_check_file(10, 'ST5_data//H_4_1t4//1_branch_point//')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "admissible_list_vert_perm_check read with 16 candidates\n",
      "admissible_list_all_vert_perm_check written with 16 elements\n"
     ]
    }
   ],
   "source": [
    "if True:\n",
    "    all_vert_perm_check_file(10, 'ST5_data//H_4_1t4//1_branch_point//')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Step 7"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "admissible_list_all_vert_perm_check read with 16 candidates\n",
      "vert_perm_total_1 produced with 8 elements\n",
      "vert_perm_total_2 produced with 8 elements\n",
      "vert_perm_total_3 produced with 0 elements\n",
      "All possibilities have been excluded\n"
     ]
    }
   ],
   "source": [
    "%run ./ST5_fcns/slope_test_fcn.ipynb\n",
    "\n",
    "if True:\n",
    "    final_list = slope_test(10, 'ST5_data//H_4_1t4//1_branch_point//')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.3",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ST5_files/ST5_fcns/.ipynb_checkpoints/align_list_fcns-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "def perm_equal(a,b):\n",
    "    '''\n",
    "    This tests which cyclic permutation of a partition yields equality mod 2\n",
    "    For odd partitions, there is a unique answer because there is an \n",
    "    odd string of zeros between the pairs in exactly one way\n",
    "    For even partitions WHICH ARE RELELVANT HERE! there could be two ways that the partitions are equal\n",
    "    because the ones in the partitions could come from distinct odd numbers\n",
    "    '''\n",
    "    length = len(a)\n",
    "    equal = False\n",
    "    equal_places = []\n",
    "    for i in range(length):\n",
    "        b_perm = [b[(j+i)%length] for j in range(length)]\n",
    "        if a == b_perm:\n",
    "            equal = True\n",
    "            equal_places += [i]\n",
    "    if equal:\n",
    "        return (True,equal_places)\n",
    "    else:\n",
    "        return (False,None)\n",
    "\n",
    "def extract_cyl_diag(cyl_diag_plus_vdat, part_red):\n",
    "    length = len(part_red)\n",
    "    cyl_bot = cyl_diag_plus_vdat[0][0][0]\n",
    "    cyl_top = cyl_diag_plus_vdat[0][0][1]\n",
    "    vert_data = cyl_diag_plus_vdat[1]\n",
    "    align_list = []\n",
    "    for i in vert_data:\n",
    "        equal_perm = perm_equal(i,part_red)\n",
    "        if equal_perm[0]:\n",
    "            for equal_place in equal_perm[1]:\n",
    "                align = [cyl_bot[(j+equal_place)%length] for j in range(length)]\n",
    "                align_list.append([align,cyl_top])\n",
    "#                print(align, i)\n",
    "    return align_list\n",
    "\n",
    "def cyl_diag_plus_one_partition_align(part, master_cyl_diags_plus_data):\n",
    "    total = []\n",
    "    bin_list = [j%2 for j in part]\n",
    "    for cyl_diag_plus_vdat in master_cyl_diags_plus_data:\n",
    "        proc_diag = extract_cyl_diag(cyl_diag_plus_vdat, bin_list)\n",
    "        if len(proc_diag) > 0:\n",
    "            total.append((part,proc_diag))\n",
    "    return total\n",
    "\n",
    "def make_align_list_from_part(part_list, master_cyl_diags_plus_data):\n",
    "    total = []\n",
    "    print(str(len(part_list)) + ' partitions to search')\n",
    "    count = 0\n",
    "    for part in part_list:\n",
    "        count += 1\n",
    "        total += cyl_diag_plus_one_partition_align(part, master_cyl_diags_plus_data)\n",
    "        if count%10000==0:\n",
    "            print(str(count) + ' partitions processed', part)\n",
    "    return total\n",
    "\n",
    "def align_list_write_file(part_list, master_cyl_diags_plus_data, filename_root, t0 = None):\n",
    "    if t0 == None:\n",
    "        align_list = make_align_list_from_part(part_list, master_cyl_diags_plus_data)\n",
    "        filename = filename_root\n",
    "    else:\n",
    "        sub_part_list = [part for part in part_list if part[0] == t0]\n",
    "        align_list = make_align_list_from_part(sub_part_list, master_cyl_diags_plus_data)\n",
    "        filename = filename_root + '_' + str(t0)\n",
    "    with open(filename, 'w') as file:\n",
    "        file.write(str(align_list))\n",
    "    return filename + ' written'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def eval_align_list(align_list_string, print_status = False):\n",
    "    #Not clear how much memory this takes, but a 3GB file took 18GB-19GB to open\n",
    "    #It may have eaten up another 13GB, but other files are running at the same time\n",
    "    pre_string1 = align_list_string[1:]\n",
    "    pre_string = pre_string1[:-1]\n",
    "    if print_status:\n",
    "        print('pre_string')\n",
    "    split_part_string_no_paren = re.split(']]]\\),\\s', pre_string)\n",
    "#    print(split_part_string_no_paren[-1])\n",
    "    if print_status:\n",
    "        print('split_part_string_no_paren')\n",
    "    split_part_string = [j+']]])' for j in split_part_string_no_paren[:-1]] + [split_part_string_no_paren[-1]]\n",
    "    if print_status:\n",
    "        print('split_part_string')\n",
    "#    split_part_string[-1] = split_part_string[-1]\n",
    "    if print_status:\n",
    "        print('last term')\n",
    "        print(len(split_part_string))\n",
    "    #Everything up to this point doesn't require too much extra memory\n",
    "    #To really make this efficient we really have to redo the return statement below\n",
    "    return [eval(j) for j in split_part_string]"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.3",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ST5_files/ST5_fcns/.ipynb_checkpoints/align_list_visible_fcns-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def visible_sc_check(s1, t_i_part, t_cyl_diag_raw, t_1_top_init, d_opt, print_inner = False):\n",
    "    #The partition t_partition and t_cyl_diag are already taken to be filtered so that they line up\n",
    "    width = 2*d_opt\n",
    "    length = len(t_i_part)\n",
    "    t_cyl_diag = [0,0]\n",
    "    t_cyl_diag[0] = t_cyl_diag_raw[0]\n",
    "    t_cyl_diag[1] = t_cyl_diag_raw[1][::-1]\n",
    "    t_1_top_index = t_cyl_diag[1].index(t_cyl_diag[0][0])\n",
    "    t_i_top = tuple([t_cyl_diag[1][(i+t_1_top_index)%length] for i in range(length)])\n",
    "    if print_inner:\n",
    "        print(t_i_top)\n",
    "    t_i_top_rel_bot_indices = tuple([t_cyl_diag[0].index(i) for i in t_i_top])\n",
    "    if print_inner:\n",
    "        print(t_i_top_rel_bot_indices)\n",
    "    t_i_top_part = [t_i_part[i] for i in t_i_top_rel_bot_indices]\n",
    "    if print_inner:\n",
    "        print(t_i_top_part)\n",
    "    t_i_top_sc_start_pos = tuple(sorted([(t_i_top[i], (2*s1+t_1_top_init+sum(t_i_top_part[:i]))%width) \n",
    "                                         for i in range(length)], key=lambda x: x[1]))\n",
    "    #t_i_top_sc_length is the bottom cylinder the second coordinate is the starting position of \n",
    "    #saddle connection t_i\n",
    "    if print_inner:\n",
    "        print(t_i_top_sc_start_pos)\n",
    "    t_i_sc_length_shift = tuple([sum(t_i_part[:i]) for i in range(length)])\n",
    "    if print_inner:\n",
    "        print(t_i_sc_length_shift)\n",
    "    for i in enumerate(t_i_sc_length_shift):\n",
    "        t_i = t_cyl_diag[0][i[0]]\n",
    "        if print_inner:\n",
    "            print('t_i', t_i)\n",
    "        t_i_length = t_i_part[i[0]]\n",
    "        if print_inner:\n",
    "            print('t_i_length', t_i_length)\n",
    "        t_i_orig_start = [t_i_tup for t_i_tup in t_i_top_sc_start_pos if t_i_tup[0] == t_i][0]\n",
    "        if print_inner:\n",
    "            print('t_i_orig_start', t_i_orig_start)\n",
    "        t_i_new_start = (t_i_orig_start[1] + t_i_sc_length_shift[i[0]])%width\n",
    "        if print_inner:\n",
    "            print('t_i_new_start', t_i_new_start)\n",
    "        if t_i_new_start < 2*s1 or t_i_new_start > width - 2*t_i_length:\n",
    "            if print_inner:\n",
    "                print('False', 2*s1, width - 2*t_i_length)\n",
    "            return False\n",
    "    return True\n",
    "\n",
    "def visible_top_init_check(s1, t_i_part, t_cyl_diag, d_opt):\n",
    "    width = 2*d_opt\n",
    "    t_1_top_init_max = width-2*s1\n",
    "    total_t_1_top_init = []\n",
    "    for t_1_top_init in range(0,t_1_top_init_max+1,2):\n",
    "        if visible_sc_check(s1, t_i_part, t_cyl_diag, t_1_top_init, d_opt):\n",
    "            total_t_1_top_init.append(t_1_top_init)\n",
    "    if len(total_t_1_top_init) > 0:\n",
    "        return (s1, t_i_part, t_cyl_diag, total_t_1_top_init)\n",
    "    return []\n",
    "\n",
    "def align_list_visible_sc_check(s1, align_list, d_opt):\n",
    "    width = 2*d_opt\n",
    "    t_1_max = width-2*s1\n",
    "    total = []\n",
    "    count = 0\n",
    "    for i in align_list:\n",
    "        count += 1\n",
    "        t_i_part = i[0]\n",
    "        t_1 = t_i_part[0]\n",
    "        if t_1 <= t_1_max:\n",
    "            for t_cyl_diag in i[1]:\n",
    "                admissible = visible_top_init_check(s1, t_i_part, t_cyl_diag, d_opt)\n",
    "                if len(admissible) > 0:\n",
    "                    total.append(admissible)\n",
    "        if count%10000==0:\n",
    "            print(count,i)\n",
    "    return total\n",
    "\n",
    "def align_list_visible_sc_check_write_file(window_range, align_list, d_opt, filename_root):\n",
    "    for window in window_range:\n",
    "        filename = filename_root + '_' + str(window)\n",
    "        align_list_visible = align_list_visible_sc_check(window, align_list, d_opt)\n",
    "        with open(filename, 'w') as file:\n",
    "            file.write(str(align_list_visible))\n",
    "    print(filename + ' written')\n",
    "    return filename + ' written'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def construct_all_align_list_files(window_range, t_range, align_list, d_opt, \n",
    "                                   filename_root_dir, filename_align_root, filename_visible_root):\n",
    "    for t in t_range:\n",
    "        align_list_filename = filename_root_dir + filename_align_root + str(t)\n",
    "        with open(align_list_filename, 'r') as file:\n",
    "            align_list = eval_align_list(file.read())\n",
    "            print(align_list_filename + ' read')\n",
    "            print(str(len(align_list)) + ' configurations to search')\n",
    "        filename_root2 = str(t) + '_visible'\n",
    "        filename_root = filename_root_dir + filename_visible_root + filename_root2\n",
    "        #Recall H(1,1): s_0 \\in {9, 11, 13, 15}\n",
    "        align_list_visible_sc_check_write_file(window_range, align_list, filename_root)\n",
    "    return 'done'\n",
    "\n",
    "def align_list_visible_evaluate_list(window_range, t_range, d_opt):\n",
    "    width = 2*d_opt\n",
    "    eval_list = []\n",
    "    for t in t_range:\n",
    "        for s in window_range:\n",
    "            if 2*t+2*s <= width:\n",
    "            #This checks to make sure that the Window Lemma condition is met\n",
    "                eval_list += [(t,s)]\n",
    "    return eval_list\n",
    "\n",
    "def align_visible_to_make_list(window_range, t_range, d_opt, filename_root):\n",
    "    available_list = []\n",
    "    total_possibilities = align_list_visible_evaluate_list(window_range, t_range, d_opt)\n",
    "    for eval_tuple in total_possibilities:\n",
    "        (t,s) = eval_tuple\n",
    "        filename_root2 = str(t) + '_visible_' + str(s)\n",
    "        filename = filename_root + filename_root2\n",
    "        try:\n",
    "            with open(filename, 'r') as file:\n",
    "                align_list_visible_string = file.read()\n",
    "                part_list_not_exists = False\n",
    "#                print(part_list_not_exists)\n",
    "        except:\n",
    "            part_list_not_exists = True\n",
    "        if part_list_not_exists:\n",
    "            available_list += [eval_tuple]\n",
    "    return available_list\n",
    "\n",
    "def generate_align_list_visible(item, d_opt, file_name_dir, align_list_filename_root, visible_list_filename_root):\n",
    "    (s,t) = item\n",
    "    align_list_filename = file_name_dir + align_list_filename_root + str(s)\n",
    "    with open(align_list_filename, 'r') as file:\n",
    "        align_list = eval_align_list(file.read())\n",
    "        print(align_list_filename + ' read')\n",
    "        print(str(len(align_list)) + ' configurations to search')\n",
    "    filename_root1 = file_name_dir + visible_list_filename_root\n",
    "    filename_root2 = str(s) + '_visible'\n",
    "    filename_root = filename_root1 + filename_root2\n",
    "    #Recall H(1,1,1,1): 10 \\leq t_0 \\leq 25\n",
    "    return align_list_visible_sc_check_write_file([t], align_list, d_opt, filename_root)\n",
    "\n",
    "def generate_all_align_list_visible_files(window_range, t_range, d_opt, \n",
    "                                          file_name_dir, align_list_filename_root, visible_list_filename_root):\n",
    "    total_list = align_list_visible_evaluate_list(window_range, t_range, d_opt)\n",
    "    print('total_list generated')\n",
    "    for item in total_list:\n",
    "        generate_align_list_visible(item, d_opt, file_name_dir, align_list_filename_root, visible_list_filename_root)\n",
    "    return 'list completed'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "def print_pool_instructions(display = False):\n",
    "    if not display:\n",
    "        return\n",
    "    print('Instructions for using Pool: \\n \\n' + 'Define the following function: \\n')\n",
    "    print('def generate_align_list_visible_pool_TAG(item): \\n    return ' \n",
    "          + 'generate_align_list_visible_pre(item, file_name_dir, align_list_filename_root, visible_list_filename_root)')\n",
    "    print('\\n')\n",
    "    print('if False: \\n    pool = Pool(processes=2) \\n' + ' '*4\n",
    "          + 'pool.map(generate_align_list_visible_pool_TAG, align_visible_to_make_list(' \n",
    "          + 'window_range, t_range, \\n' + ' '*78 + 'd_opt, filename_root) \\n')\n",
    "    print('Recall: filename_root for align_visible_to_make_list contains //align_list_visible//')\n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.3",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ST5_files/ST5_fcns/.ipynb_checkpoints/combine_align_list_visible_fcns-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#At this point, none of the files above need to be loaded for this to run.\n",
    "#Once the files above are generated, the file sizes are small enough that these can be loaded on the fly.\n",
    "\n",
    "def align_list_visible_to_window_t0_pair(align_list_visible):\n",
    "    coord_pair = []\n",
    "    for config in align_list_visible:\n",
    "        coord_pair.append((config[0], config[1][0]))\n",
    "    return coord_pair\n",
    "\n",
    "def combine_align_list_visible(align_list_visible1, align_list_visible2, print_info = False):\n",
    "    print(str(len(align_list_visible1)) + '*' + str(len(align_list_visible2)) + '=' \n",
    "          +str(len(align_list_visible1)*len(align_list_visible2)) + ' combinations to check')\n",
    "    coord_pair_list1 = align_list_visible_to_window_t0_pair(align_list_visible1)\n",
    "    if print_info:\n",
    "        print(align_list_visible1, len(align_list_visible1))\n",
    "        print(coord_pair_list1, len(coord_pair_list1))\n",
    "    width = sum(align_list_visible1[0][1])\n",
    "    if print_info:\n",
    "        print('Coordinate pair list generated for first align_list_visible')\n",
    "        print(coord_pair_list1)\n",
    "    total = []\n",
    "    for coord_pair in enumerate(coord_pair_list1):\n",
    "        config1 = align_list_visible1[coord_pair[0]]\n",
    "        for config2 in align_list_visible2:\n",
    "            if coord_pair[1] == (config2[1][0], config2[0]):\n",
    "                for s_start in config1[3]:\n",
    "                    for t_start in config2[3]:\n",
    "                        check_starts = 2*sum(coord_pair[1]) + s_start + t_start\n",
    "                        #This is all that needs to be computed to prove that the start numbers align\n",
    "                        if check_starts == width:\n",
    "                            if print_info:\n",
    "                                print(s_start, t_start)\n",
    "                            total += [(align_list_visible1[coord_pair[0]][1:3], s_start, config2[1:3])]\n",
    "                        else:\n",
    "                            if print_info:\n",
    "                                print('Failed check_starts test', config1, config2)\n",
    "    return total\n",
    "\n",
    "\n",
    "def combine_align_list_visible_write_file(s_range, s_filename_root, t_range, t_filename_root, d_opt, root_dir):\n",
    "    admissible_list = []\n",
    "    if align_visible_to_make_list(s_range, t_range, d_opt, filename_root = root_dir + t_filename_root) != []:\n",
    "        #In order to properly function, this is required\n",
    "        #Otherwise, this function could return false negatives\n",
    "        print('Abort: align_list_visible files are not complete.  Missing ' + root_dir + t_filename_root)\n",
    "        print('This will yield faulty results because the input is incomplete')\n",
    "        return None\n",
    "    if align_visible_to_make_list(t_range, s_range, d_opt, filename_root = root_dir + s_filename_root) != []:\n",
    "        print('Abort: align_list_visible files are not complete.  Missing ' + root_dir + s_filename_root)\n",
    "        print('This will yield faulty results because the input is incomplete')\n",
    "        return None    \n",
    "    for s in s_range:\n",
    "        for t in t_range:\n",
    "            t_align_list_visible_filename = root_dir + t_filename_root + str(t) + '_visible_' + str(s)\n",
    "            try:\n",
    "                with open(t_align_list_visible_filename, 'r') as file:\n",
    "                    t_align_list_visible_string = file.read()\n",
    "                    print(t_align_list_visible_filename + ' read')\n",
    "            except:\n",
    "                t_align_list_visible_string = ''\n",
    "            s_align_list_visible_filename = root_dir + s_filename_root + str(s) + '_visible_' + str(t)\n",
    "            try:\n",
    "                with open(s_align_list_visible_filename, 'r') as file:\n",
    "                    s_align_list_visible_string = file.read()\n",
    "                    print(s_align_list_visible_filename + ' read')\n",
    "            except:\n",
    "                s_align_list_visible_string = ''\n",
    "            if len(t_align_list_visible_string) < 5 or len(s_align_list_visible_string) < 5:\n",
    "                print('empty list')\n",
    "                admissible_list += []\n",
    "            else:\n",
    "                s_align_list_visible = eval(s_align_list_visible_string)\n",
    "                t_align_list_visible = eval(t_align_list_visible_string)\n",
    "                admissible_list += combine_align_list_visible(t_align_list_visible, s_align_list_visible)\n",
    "    admissible_list_filename = root_dir + 'admissible_list'\n",
    "    with open(admissible_list_filename, 'w') as file:\n",
    "        file.write(str(admissible_list))\n",
    "    print('admissible_list written with ' + str(len(admissible_list)) + ' elements')\n",
    "    return len(admissible_list)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.3",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ST5_files/ST5_fcns/.ipynb_checkpoints/cyl_diag_fcns-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "These are the functions for processing the cylinder digrams."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This is just a blackbox for now because it comes from an old file for dealing with cylinder diagrams\n",
    "\n",
    "def find_sc_index(i, cyl_bd):\n",
    "        for j in cyl_bd:\n",
    "                if i in j:\n",
    "                        i_location = [cyl_bd.index(j), j.index(i)]\n",
    "        return i_location\n",
    "\n",
    "def a_search_TF(cyl_diag):\n",
    "        a_found = 0\n",
    "        cyl_num = 0\n",
    "        while a_found == 0 and cyl_num < len(cyl_diag):\n",
    "               cyl_bd = 0\n",
    "               while a_found == 0 and cyl_bd < 2:\n",
    "                       sc_num = 0\n",
    "                       while a_found == 0 and sc_num < len(cyl_diag[cyl_num][cyl_bd]):\n",
    "                               if cyl_diag[cyl_num][cyl_bd][sc_num] == 'a':\n",
    "                                       a_found = 1\n",
    "                               sc_num += 1\n",
    "                       cyl_bd +=1\n",
    "               cyl_num +=1\n",
    "        return a_found\n",
    "\n",
    "def a_search_bottom_index(cyl_diag):\n",
    "        a_found = 0\n",
    "        cyl_num = 0\n",
    "        a_location = [0,0]\n",
    "        while a_found == 0 and cyl_num < len(cyl_diag):\n",
    "                sc_num = 0\n",
    "                while a_found == 0 and sc_num < len(cyl_diag[cyl_num][0]):\n",
    "                        if cyl_diag[cyl_num][0][sc_num] == 'a':\n",
    "                               a_found = 1\n",
    "                               a_location = [cyl_num, sc_num]\n",
    "                        sc_num += 1\n",
    "                cyl_num +=1\n",
    "        return a_location\n",
    "\n",
    "#        cyl_diag = [[[0, 2, 1], [4]], [[3, 4], [3, 5]], [[5], [0, 2, 1]]]\n",
    "        #0B-2T-1B-0T-2B-1T--0B & 3B-5T-5B-3T-4B-4T--3B\n",
    "\n",
    "#For vertex_labels, let's just go with the convention that the label starts\n",
    "#       to the left of the bottom saddle connection\n",
    "#       and to the right of the top saddle connection\n",
    "#NOT SURE I AGREE WITH ANY OF THAT, BUT OK\n",
    "\n",
    "\n",
    "        #Algorithm:     Find first non-blank bottom entry\n",
    "                #       Replace with Vi\n",
    "                #       SKIP THIS: SCAFFOLDING Find entry in top and go to index + 1 % boundary length\n",
    "                #       When going from bottom to top, just replace that character with the vertex\n",
    "                #       When going from top to bottom (index-1)%(boundary length)\n",
    "                #       Terminate when bottom is not 'a'\n",
    "                #       Upon termination, check to make sure we have same vertex\n",
    "\n",
    "#def vertex_labels(cyl_diag_num):\n",
    "def vertex_labels(cyl_diag):\n",
    "#        cyl_diag = master_list[cyl_diag_num]\n",
    "#        print(cyl_diag)\n",
    "        vertex_labels = []\n",
    "        cyl_tops = []\n",
    "        cyl_bottoms = []\n",
    "        for cyl in cyl_diag:\n",
    "                cyl_bottoms.append(cyl[0])\n",
    "                cyl_tops.append(cyl[1])\n",
    "        for cyl in cyl_diag:\n",
    "                vert_lab_cyl = []\n",
    "                for cyl_bd in cyl:\n",
    "                        vert_lab_cyl.append(['a']*len(cyl_bd))\n",
    "                vertex_labels.append(vert_lab_cyl)\n",
    "        locb = [0,0]\n",
    "        vertex_num = 0\n",
    "        while a_search_TF(vertex_labels) == 1:\n",
    "                del_ind = 0\n",
    "                while vertex_labels[locb[0]][0][locb[1]] == 'a':\n",
    "                        vertex_labels[locb[0]][0][locb[1]] = 'V' + str(vertex_num) #+ str(del_ind)\n",
    "                        loct = find_sc_index(cyl_diag[locb[0]][0][locb[1]], cyl_tops)\n",
    "                        del_ind += 1\n",
    "                        vertex_labels[loct[0]][1][loct[1]] = 'V' + str(vertex_num) #+ str(del_ind)\n",
    "                        locb_pre = find_sc_index(cyl_diag[loct[0]][1][(loct[1]+1)%len(cyl_diag[loct[0]][1])], cyl_bottoms)\n",
    "                        locb = find_sc_index(cyl_diag[locb_pre[0]][0][(locb_pre[1]+1)%len(cyl_diag[locb_pre[0]][0])], cyl_bottoms)\n",
    "                        del_ind += 1\n",
    "                vertex_num += 1\n",
    "                locb = a_search_bottom_index(vertex_labels)\n",
    "        return vertex_labels"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Here is the code to extract the binary lists from the vertices\n",
    "\n",
    "def make_bin_list(cyl_bot_int,vertex):\n",
    "    length = len(cyl_bot_int)\n",
    "    bin_list = [0]*length\n",
    "    for j in enumerate(cyl_bot_int):\n",
    "        if j[1] == vertex:\n",
    "            bin_list[(j[0]-1)%length] = 1\n",
    "            bin_list[j[0]] = 1\n",
    "    return bin_list\n",
    "\n",
    "def extract_odd_sc(vertex_labels):\n",
    "    cyl_bot = vertex_labels[0][0]\n",
    "    cyl_bot_int = [int(j[1:]) for j in cyl_bot]\n",
    "#    print(cyl_bot_int)\n",
    "    total_dat = []\n",
    "    for i in range(6):\n",
    "        pre_list = make_bin_list(cyl_bot_int,i)\n",
    "        if cyl_bot_int.count(i) == 2:\n",
    "#            print(make_bin_list(cyl_bot_int,i))\n",
    "            if sum(pre_list) == 4:\n",
    "                total_dat.append(make_bin_list(cyl_bot_int,i))\n",
    "    return total_dat\n",
    "\n",
    "def strat_odd_sc(master_list):\n",
    "    #This is the main function to run to get the processed data\n",
    "    #The data consists of \n",
    "    total = []\n",
    "    for i in master_list:\n",
    "        total.append((i,extract_odd_sc(vertex_labels(i))))\n",
    "    return total"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The portion below here is set not to run.  Simply change the demo value to True in order to make it run to see an example of all of the functions above working."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "demo = False"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "if demo:\n",
    "    print('This is a cylinder diagram in the stratum H(2,1,1)')\n",
    "    print('Recall that the surface_dynamics convention is ')\n",
    "    print('to reverse the labels on the top saddle connection data')\n",
    "    cyl_diag_ex = [[[0, 2, 1, 6, 4, 5, 3], [0, 6, 5, 2, 1, 4, 3]]]\n",
    "    print(cyl_diag_ex)\n",
    "    print('')\n",
    "    print('The function vertex_labels associates the vertices starting')\n",
    "    print('at the lower left corner of the first saddle connection on')\n",
    "    print('the bottom of the cylinder.')\n",
    "    vertex_labels_ex = vertex_labels(cyl_diag_ex)\n",
    "    print(vertex_labels_ex)\n",
    "    print('')\n",
    "    print('With the vertex labels following these conventions, the')\n",
    "    print('saddle connections surrounding each of the simple vertices')\n",
    "    print('are associated to ones and all other saddle connections to zeros.')\n",
    "    print('This is done for all simple zeros and only with respect to')\n",
    "    print('the bottoms of the cylinders.')\n",
    "    extract_odd_sc_ex = extract_odd_sc(vertex_labels_ex)\n",
    "    print(extract_odd_sc_ex)\n",
    "    print('')\n",
    "    print('The function strat_odd_sc goes through all cylinder diagrams')\n",
    "    print('and creates pairs of the cylinder diagram with all of the')\n",
    "    print('binary lists constructed in extract_odd_sc.')\n",
    "    master_list_ex = [cyl_diag_ex]\n",
    "    strat_odd_sc_ex = strat_odd_sc(master_list_ex)\n",
    "    print(strat_odd_sc_ex)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.3",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ST5_files/ST5_fcns/.ipynb_checkpoints/partition_functions-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def partition_pre(n, d, t_max = None, depth=0):\n",
    "    #Function pulled from https://stackoverflow.com/questions/10035752/elegant-python-code-for-integer-partitioning\n",
    "    #Written by Nico Schlömer\n",
    "    if t_max == None:\n",
    "        t_max = n+1\n",
    "    if d == depth:\n",
    "        return [[]]\n",
    "    return [\n",
    "        item + [i]\n",
    "        for i in range(1,min(n+1,t_max+1))\n",
    "        for item in partition_pre(n-i, d, t_max = t_max, depth=depth+1)\n",
    "        ]\n",
    "\n",
    "def t_max_check(part, t_max):\n",
    "    for j in part:\n",
    "        if j > t_max:\n",
    "            return False\n",
    "    return True\n",
    "\n",
    "def odd_number_pre_count_check(part):\n",
    "    if sum([j%2 for j in part]) <= 4:\n",
    "        return True\n",
    "    else:\n",
    "        return False\n",
    "\n",
    "def partition(n, d, t_max):\n",
    "    #Function pulled from https://stackoverflow.com/questions/10035752/elegant-python-code-for-integer-partitioning\n",
    "    #Written by Nico Schlömer\n",
    "    #Key in the if statement below is that the functions are sorted in terms of computational complexity\n",
    "    #The fastest check is performed first and the most intensive last\n",
    "    return [[n-sum(p)] + p for p in partition_pre(n-1, d-1, t_max = t_max) \n",
    "            if t_max_check([n-sum(p)] + p, t_max) and odd_number_pre_count_check([n-sum(p)] + p)]\n",
    "\n",
    "def odd_number_count_check(part):\n",
    "    if sum([j%2 for j in part]) == 4:\n",
    "        return True\n",
    "    else:\n",
    "        return False\n",
    "\n",
    "def odd_pair_check(part):\n",
    "    #part is a partition with exactly 4 odd numbers\n",
    "    length = len(part)\n",
    "    mod2list = [i%2 for i in part]\n",
    "    list_2_block = [mod2list[i]+mod2list[(i+1)%length] for i in range(length)]\n",
    "    if list_2_block.count(2) < 2:\n",
    "        return False\n",
    "    list_3_block = [mod2list[i]+mod2list[(i+1)%length]+mod2list[(i+2)%length] for i in range(length)]\n",
    "    if list_3_block.count(3) == 1:\n",
    "        return False\n",
    "    return True\n",
    "\n",
    "def create_sc_partition_file_big_tuple(t_tuple_begin, d_opt, part_length, filename_root):\n",
    "    width = 2*d_opt\n",
    "    t_list_begin = list(t_tuple_begin)\n",
    "    n = width - sum(t_list_begin)\n",
    "    d = part_length-len(t_list_begin)\n",
    "    end_part_list = partition(n, d, t_max = t_list_begin[0])\n",
    "    part_list = [tuple(t_list_begin + part) for part in end_part_list \n",
    "                 if odd_number_count_check(t_list_begin + part) \n",
    "                 and odd_pair_check(t_list_begin + part)]\n",
    "    file_tag = ''\n",
    "    for t in t_list_begin:\n",
    "        file_tag += str(t) + '_'\n",
    "    file_tag = file_tag[:-1]\n",
    "    filename = filename_root + file_tag\n",
    "    with open(filename, 'w') as file:\n",
    "        file.write(str(part_list))\n",
    "    print(filename + ' written')\n",
    "    return 'done'\n",
    "\n",
    "def create_sc_partition_file(t_tuple_begin, d_opt, part_length, filename_root, t0_range):\n",
    "    width = 2*d_opt\n",
    "    try:\n",
    "        t_tuple_begin_list = list(t_tuple_begin)\n",
    "    except:\n",
    "        t_tuple_begin_list = [int(t_tuple_begin)]\n",
    "    if len(t_tuple_begin_list) > 0:\n",
    "        return create_sc_partition_file_big_tuple(t_tuple_begin_list, d_opt, part_length, filename_root)\n",
    "    else:\n",
    "        total = []\n",
    "        for t0 in t0_range:\n",
    "            t_list_begin = [t0]\n",
    "            n = width - t0\n",
    "            d = part_length - 1\n",
    "            end_part_list = partition(n, d, t_max = t_list_begin[0])\n",
    "            part_list = [tuple(t_list_begin + part) for part in end_part_list \n",
    "                         if odd_number_count_check(t_list_begin + part) \n",
    "                         and odd_pair_check(t_list_begin + part)]\n",
    "            total += part_list\n",
    "        with open(filename_root, 'w') as file:\n",
    "            file.write(str(total))\n",
    "        print(filename_root + ' written')\n",
    "        return 'done'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Since the eval function will crash on large files, \n",
    "#this is written to avoid use of the eval function \n",
    "#in the specific case of the partitions generated above\n",
    "\n",
    "\n",
    "def eval_part(partition_string, print_status = False):\n",
    "    #This isn't bad, but it is about a factor of 12 to read files in RAM\n",
    "    #Consider trying to do tricks to improve this at some point\n",
    "    pre_string1 = partition_string[1:]\n",
    "    pre_string = pre_string1[:-1]\n",
    "    split_part_string_no_paren = re.split('\\),\\s', pre_string)\n",
    "    if print_status:\n",
    "        print('pre_string')\n",
    "    if print_status:\n",
    "        print('split_part_string_no_paren')\n",
    "    split_part_string = [j+')' for j in split_part_string_no_paren[:-1]] + [split_part_string_no_paren[-1]]\n",
    "    if print_status:\n",
    "        print('split_part_string')\n",
    "    split_part_string[-1] = split_part_string[-1]\n",
    "    if print_status:\n",
    "        print('last term')\n",
    "        print(len(split_part_string))\n",
    "    #Everything up to this point doesn't require too much extra memory\n",
    "    #To really make this efficient we really have to redo the return statement below\n",
    "    return [eval(j) for j in split_part_string]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The next cell triggers the demo of the partition functions by changing demo to True."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "demo = False"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "if demo:\n",
    "    None"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.3",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ST5_files/ST5_fcns/.ipynb_checkpoints/slope_test_fcn-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def slope_test(d_opt, filename_root):\n",
    "    '''\n",
    "    This function is currently testing that the cylinders with slope 1 and slope 1/2 have width 2d_opt\n",
    "    However, it is easy to make this more general.  Though it is not needed yet.'''\n",
    "    width = 2*d_opt\n",
    "    admissible_list_vert_perm_check_filename = filename_root + 'admissible_list_all_vert_perm_check'\n",
    "    with open(admissible_list_vert_perm_check_filename, 'r') as file:\n",
    "        admissible_list_all_vert_perm_check = eval(file.read())\n",
    "        print('admissible_list_all_vert_perm_check read with ' \n",
    "              + str(len(admissible_list_all_vert_perm_check)) + ' candidates')\n",
    "    h = PermutationGroupElement(str(tuple(range(1,2*d_opt+1))) + str(tuple(range(2*d_opt+1, 4*d_opt+1))))\n",
    "    for h_exp in range(1, d_opt):\n",
    "        vert_perm_total = []\n",
    "        for surf_coord in admissible_list_all_vert_perm_check:\n",
    "            vert_perms = all_vert_perm_check(surf_coord, d_opt, trigger_check = False)\n",
    "            v = PermutationGroupElement(str(tuple(vert_perms[0])) + str(tuple(vert_perms[1])))\n",
    "            slope_dir = (h**h_exp)*v\n",
    "            if slope_dir.cycle_type() == [width,width]:\n",
    "#            print(slope_dir.cycle_type())\n",
    "                vert_perm_total.append(surf_coord)\n",
    "        print('vert_perm_total_' + str(h_exp) + ' produced with ' + str(len(vert_perm_total)) + ' elements')\n",
    "        if vert_perm_total == []:\n",
    "            print('All possibilities have been excluded')\n",
    "            return []\n",
    "        admissible_list_all_vert_perm_check = []\n",
    "        admissible_list_all_vert_perm_check += vert_perm_total\n",
    "    vert_perm_total_d_opt = []\n",
    "    for surf_coord in admissible_list_all_vert_perm_check:\n",
    "        vert_perms = all_vert_perm_check(surf_coord, d_opt, trigger_check = False)\n",
    "        v = PermutationGroupElement(str(tuple(vert_perms[0])) + str(tuple(vert_perms[1])))\n",
    "        slope_d_opt = (h**d_opt)*v\n",
    "        if slope_d_opt.cycle_type() == [width,width]:\n",
    "#            print(slope_d_opt.cycle_type())\n",
    "            vert_perm_total_d_opt.append([tuple(i) for i in vert_perms])\n",
    "    print('vert_perm_total_d_opt produced with ' + str(len(vert_perm_total_d_opt)) + ' elements')\n",
    "    return vert_perm_total_d_opt"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.3",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ST5_files/ST5_fcns/.ipynb_checkpoints/vert_perm_check_fcns-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "def find_sc(square, cyl_side, d_opt):\n",
    "    sigma_ind = 0\n",
    "    if square == 2*d_opt or square == 4*d_opt:\n",
    "        if cyl_side[-1][1] == square:\n",
    "            return cyl_side[-1][0]\n",
    "        else:\n",
    "            return cyl_side[0][0]\n",
    "    if square > cyl_side[-1][1]:\n",
    "        return cyl_side[0][0]\n",
    "    while cyl_side[sigma_ind][1] < square:\n",
    "        sigma_ind += 1\n",
    "    return cyl_side[sigma_ind][0]\n",
    "\n",
    "def dist_on_sc(square, cyl_side, d_opt):\n",
    "    width = 2*d_opt\n",
    "    sigma_ind = 0\n",
    "    if square == 2*d_opt or square == 4*d_opt:\n",
    "        if cyl_side[-1][1] == square:\n",
    "            return (square - cyl_side[-2][1])%width\n",
    "        else:\n",
    "            return (square - cyl_side[-1][1])%width\n",
    "    if square > cyl_side[-1][1]:\n",
    "        return (square - cyl_side[-1][1])%width\n",
    "    while cyl_side[sigma_ind][1] < square:\n",
    "        sigma_ind += 1\n",
    "    return (square - cyl_side[sigma_ind-1][1])%width\n",
    "\n",
    "\n",
    "def get_square(sc, dist_on_sc, cyl_side, d_opt):\n",
    "    sc_index = 0\n",
    "    while sc != cyl_side[sc_index][0]:\n",
    "        sc_index +=1\n",
    "    return cyl_side[sc_index-1][1] + dist_on_sc\n",
    "\n",
    "\n",
    "def vert_perm(vert_perm_init, surf_coord, d_opt, print_results = False, fast_check_break = False):\n",
    "    '''\n",
    "    It's going to be much more convenient in terms of python to label the squares from 0.\n",
    "    In other words the first cylinder is (1, ..., 2d_opt) and \n",
    "    the second cylinder is (2d_opt + 1, ..., 4d_opt)\n",
    "    This function is written in a way that requires us to always start in a square contained in C_1.\n",
    "    Given the topology of the surface, this is never a problem.\n",
    "    '''\n",
    "    width = 2*d_opt\n",
    "    t_partition = surf_coord[0][0]\n",
    "    len_t_part = len(t_partition)\n",
    "    t_cyl_diag = surf_coord[0][1]\n",
    "    t_start = surf_coord[1]\n",
    "    s_partition = surf_coord[2][0]\n",
    "    len_s_part = len(s_partition)\n",
    "    s_cyl_diag = surf_coord[2][1]\n",
    "    #t_i_sc_length gives the coordinates of the right endpoint of the saddle connection\n",
    "    #This is for the bottom of C_1\n",
    "    C_1_bot_coord = tuple([(t_cyl_diag[0][i], sum(t_partition[:i+1])) for i in range(len_t_part)])\n",
    "    if print_results:\n",
    "        print(C_1_bot_coord)\n",
    "    #t_i_sc_length gives the coordinates of the right endpoint of the saddle connection - width\n",
    "    #This is for the bottom of C_2\n",
    "    C_2_bot_coord_pre = tuple([(s_cyl_diag[0][i], sum(s_partition[:i+1])) for i in range(len_s_part)])\n",
    "    if print_results:\n",
    "        print(C_2_bot_coord_pre)\n",
    "    C_2_bot_coord = tuple([(tau[0], tau[1]+width) for tau in C_2_bot_coord_pre])\n",
    "    if print_results:\n",
    "        print(C_2_bot_coord)\n",
    "    #The top of C_1 is given in the reverse order as usual\n",
    "    C_1_top_pre = s_cyl_diag[1][::-1]\n",
    "    if print_results:\n",
    "        print(C_1_top_pre)\n",
    "    C_1_top_start_index = C_1_top_pre.index(s_cyl_diag[0][0])\n",
    "    if print_results:\n",
    "        print(C_1_top_start_index)\n",
    "    C_1_top = [C_1_top_pre[(i+C_1_top_start_index)%len_s_part] for i in range(len_s_part)]\n",
    "    if print_results:\n",
    "        print(C_1_top)\n",
    "    s_part_rearrange = tuple([s_partition[s_cyl_diag[0].index(sigma)] for sigma in C_1_top])\n",
    "    if print_results:\n",
    "        print(s_part_rearrange)\n",
    "    #This are the coordinates of the right endpoints of the saddle connections on the top of C_1\n",
    "    C_1_top_coord = tuple([(C_1_top[i], sum(s_part_rearrange[:i+1])) for i in range(len_s_part)])\n",
    "    if print_results:\n",
    "        print(C_1_top_coord)\n",
    "    C_2_top_pre = t_cyl_diag[1][::-1]\n",
    "    if print_results:\n",
    "        print(C_2_top_pre)\n",
    "    C_2_top_start_index = C_2_top_pre.index(t_cyl_diag[0][0])\n",
    "    if print_results:\n",
    "        print(C_2_top_start_index)\n",
    "    C_2_top = [C_2_top_pre[(i+C_2_top_start_index)%len_t_part] for i in range(len_t_part)]\n",
    "    if print_results:\n",
    "        print(C_2_top)\n",
    "    t_part_rearrange = tuple([t_partition[t_cyl_diag[0].index(tau)] for tau in C_2_top])\n",
    "    if print_results:\n",
    "        print(t_part_rearrange)\n",
    "    #These are the coordinates of the right endpoints of the saddle connections on the top of C_1\n",
    "#    The following line was a bug that is now fixed\n",
    "#    C_2_top_coord_pre = tuple([(C_2_top[i], 1 + (sum(t_part_rearrange[:i+1]) + 2*s_partition[0] + t_start)%width) \n",
    "#                           for i in range(len_t_part)])\n",
    "    C_2_top_coord_pre = tuple([(C_2_top[i], (sum(t_part_rearrange[:i+1]) + 2*s_partition[0] + t_start)%width) \n",
    "                           for i in range(len_t_part)])\n",
    "    if print_results:\n",
    "        print(C_2_top_coord_pre)\n",
    "    C_2_top_coord_unsort = [(tau[0], tau[1]+width) for tau in C_2_top_coord_pre]\n",
    "    if print_results:\n",
    "        print(C_2_top_coord_unsort)\n",
    "    C_2_top_coord = tuple(sorted(C_2_top_coord_unsort, key=lambda x: x[1]))\n",
    "    if print_results:\n",
    "        print(C_2_top_coord)\n",
    "        print('\\n')\n",
    "    if print_results:\n",
    "        print(C_2_top_coord)\n",
    "        print(C_2_bot_coord)\n",
    "        print(C_1_top_coord)\n",
    "        print(C_1_bot_coord)\n",
    "    vert_perm = [vert_perm_init]\n",
    "    C_1_next_square = 0\n",
    "    while vert_perm_init != C_1_next_square:\n",
    "    #    print(find_sc(vert_perm[-1], C_1_top_coord))\n",
    "    #    print(dist_on_sc(vert_perm[-1], C_1_top_coord))\n",
    "        if len(vert_perm) > 4*d_opt+3:\n",
    "            return 'Abort: Serious error in code'\n",
    "        if fast_check_break and len(vert_perm) > width:\n",
    "            return False\n",
    "        C_2_next_square_pre = get_square(find_sc(vert_perm[-1], C_1_top_coord, d_opt), \n",
    "                                         dist_on_sc(vert_perm[-1], C_1_top_coord, d_opt), \n",
    "                                         C_2_bot_coord, d_opt)\n",
    "        C_2_next_square = (C_2_next_square_pre)%width + width\n",
    "        if C_2_next_square == width:\n",
    "            C_2_next_square = 2*width\n",
    "#        print(C_2_next_square)\n",
    "        vert_perm += [C_2_next_square]\n",
    "        C_1_next_square_pre = get_square(find_sc(vert_perm[-1], C_2_top_coord, d_opt), \n",
    "                                         dist_on_sc(vert_perm[-1], C_2_top_coord, d_opt), \n",
    "                                         C_1_bot_coord, d_opt)\n",
    "#    print(C_1_next_square_pre)\n",
    "        C_1_next_square = (C_1_next_square_pre)%width# + width\n",
    "        if C_1_next_square == 0:\n",
    "            C_1_next_square = width\n",
    "        vert_perm += [C_1_next_square]\n",
    "#        print(vert_perm)\n",
    "#        print(C_1_next_square)\n",
    "        found = 1\n",
    "    return vert_perm[:-1]\n",
    "\n",
    "\n",
    "def vert_perm_check(surf_coord, d_opt):\n",
    "    vert_perm_answer = vert_perm(1, surf_coord, d_opt, print_results = False, fast_check_break = True)\n",
    "    if vert_perm_answer == False:\n",
    "        return False\n",
    "    elif len(vert_perm_answer) == 2*d_opt:\n",
    "        return True\n",
    "    return False\n",
    "\n",
    "def vert_perm_check_file(d_opt, root_dir):\n",
    "    admissible_list_filename = root_dir + 'admissible_list'\n",
    "    with open(admissible_list_filename, 'r') as file:\n",
    "        admissible_list = eval(file.read())\n",
    "    print('admissible_list read with ' + str(len(admissible_list)) + ' candidates')\n",
    "    admissible_list_vert_perm_check = []\n",
    "    for config in admissible_list:\n",
    "        if vert_perm_check(config, d_opt):\n",
    "            admissible_list_vert_perm_check += [config]\n",
    "    filename = root_dir + 'admissible_list_vert_perm_check'\n",
    "    with open(filename, 'w') as file:\n",
    "        file.write(str(admissible_list_vert_perm_check))\n",
    "    print('admissible_list_vert_perm_check written with ' + str(len(admissible_list_vert_perm_check)) + ' elements')\n",
    "    return len(admissible_list_vert_perm_check)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def missing_square_search(vert_perm, d_opt):\n",
    "    #This only works when we have a 2*d_opt cycle.  In general, this fails.\n",
    "    for sq in range(1,2*d_opt+1):\n",
    "        if sq not in vert_perm:\n",
    "            return sq\n",
    "\n",
    "def all_vert_perm_check(surf_coord, d_opt, trigger_check = True):\n",
    "    vert_perm1 = vert_perm(1, surf_coord, d_opt)\n",
    "    vert_perm2 = vert_perm(missing_square_search(vert_perm1, d_opt), surf_coord, d_opt)\n",
    "    if len([i for i in range(4*d_opt+1) if i in vert_perm1 and i in vert_perm2]) > 0:\n",
    "        print('ERROR: ', (vert_perm1, vert_perm2))\n",
    "    if trigger_check:\n",
    "        if len(vert_perm2) < 2*d_opt:\n",
    "            return False\n",
    "        else:\n",
    "            return True\n",
    "    return (vert_perm1, vert_perm2)\n",
    "\n",
    "def all_vert_perm_check_file(d_opt, root_dir):\n",
    "    admissible_list_vert_perm_check_filename = root_dir + 'admissible_list_vert_perm_check'\n",
    "    with open(admissible_list_vert_perm_check_filename, 'r') as file:\n",
    "        admissible_list_vert_perm_check = eval(file.read())\n",
    "    print('admissible_list_vert_perm_check read with ' + str(len(admissible_list_vert_perm_check)) + ' candidates')\n",
    "    admissible_list_all_vert_perm_check = []\n",
    "    for config in admissible_list_vert_perm_check:\n",
    "        if all_vert_perm_check(config, d_opt, trigger_check = True):\n",
    "            admissible_list_all_vert_perm_check += [config]\n",
    "    filename = root_dir + 'admissible_list_all_vert_perm_check'\n",
    "    with open(filename, 'w') as file:\n",
    "        file.write(str(admissible_list_all_vert_perm_check))\n",
    "    print('admissible_list_all_vert_perm_check written with ' \n",
    "          + str(len(admissible_list_all_vert_perm_check)) + ' elements')\n",
    "    return len(admissible_list_vert_perm_check)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.3",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ST5_files/ST5_fcns/align_list_fcns.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "def perm_equal(a,b):\n",
    "    '''\n",
    "    This tests which cyclic permutation of a partition yields equality mod 2\n",
    "    For odd partitions, there is a unique answer because there is an \n",
    "    odd string of zeros between the pairs in exactly one way\n",
    "    For even partitions WHICH ARE RELELVANT HERE! there could be two ways that the partitions are equal\n",
    "    because the ones in the partitions could come from distinct odd numbers\n",
    "    '''\n",
    "    length = len(a)\n",
    "    equal = False\n",
    "    equal_places = []\n",
    "    for i in range(length):\n",
    "        b_perm = [b[(j+i)%length] for j in range(length)]\n",
    "        if a == b_perm:\n",
    "            equal = True\n",
    "            equal_places += [i]\n",
    "    if equal:\n",
    "        return (True,equal_places)\n",
    "    else:\n",
    "        return (False,None)\n",
    "\n",
    "def extract_cyl_diag(cyl_diag_plus_vdat, part_red):\n",
    "    length = len(part_red)\n",
    "    cyl_bot = cyl_diag_plus_vdat[0][0][0]\n",
    "    cyl_top = cyl_diag_plus_vdat[0][0][1]\n",
    "    vert_data = cyl_diag_plus_vdat[1]\n",
    "    align_list = []\n",
    "    for i in vert_data:\n",
    "        equal_perm = perm_equal(i,part_red)\n",
    "        if equal_perm[0]:\n",
    "            for equal_place in equal_perm[1]:\n",
    "                align = [cyl_bot[(j+equal_place)%length] for j in range(length)]\n",
    "                align_list.append([align,cyl_top])\n",
    "#                print(align, i)\n",
    "    return align_list\n",
    "\n",
    "def cyl_diag_plus_one_partition_align(part, master_cyl_diags_plus_data):\n",
    "    total = []\n",
    "    bin_list = [j%2 for j in part]\n",
    "    for cyl_diag_plus_vdat in master_cyl_diags_plus_data:\n",
    "        proc_diag = extract_cyl_diag(cyl_diag_plus_vdat, bin_list)\n",
    "        if len(proc_diag) > 0:\n",
    "            total.append((part,proc_diag))\n",
    "    return total\n",
    "\n",
    "def make_align_list_from_part(part_list, master_cyl_diags_plus_data):\n",
    "    total = []\n",
    "    print(str(len(part_list)) + ' partitions to search')\n",
    "    count = 0\n",
    "    for part in part_list:\n",
    "        count += 1\n",
    "        total += cyl_diag_plus_one_partition_align(part, master_cyl_diags_plus_data)\n",
    "        if count%10000==0:\n",
    "            print(str(count) + ' partitions processed', part)\n",
    "    return total\n",
    "\n",
    "def align_list_write_file(part_list, master_cyl_diags_plus_data, filename_root, t0 = None):\n",
    "    if t0 == None:\n",
    "        align_list = make_align_list_from_part(part_list, master_cyl_diags_plus_data)\n",
    "        filename = filename_root\n",
    "    else:\n",
    "        sub_part_list = [part for part in part_list if part[0] == t0]\n",
    "        align_list = make_align_list_from_part(sub_part_list, master_cyl_diags_plus_data)\n",
    "        filename = filename_root + '_' + str(t0)\n",
    "    with open(filename, 'w') as file:\n",
    "        file.write(str(align_list))\n",
    "    return filename + ' written'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def eval_align_list(align_list_string, print_status = False):\n",
    "    #Not clear how much memory this takes, but a 3GB file took 18GB-19GB to open\n",
    "    #It may have eaten up another 13GB, but other files are running at the same time\n",
    "    pre_string1 = align_list_string[1:]\n",
    "    pre_string = pre_string1[:-1]\n",
    "    if print_status:\n",
    "        print('pre_string')\n",
    "    split_part_string_no_paren = re.split(']]]\\),\\s', pre_string)\n",
    "#    print(split_part_string_no_paren[-1])\n",
    "    if print_status:\n",
    "        print('split_part_string_no_paren')\n",
    "    split_part_string = [j+']]])' for j in split_part_string_no_paren[:-1]] + [split_part_string_no_paren[-1]]\n",
    "    if print_status:\n",
    "        print('split_part_string')\n",
    "#    split_part_string[-1] = split_part_string[-1]\n",
    "    if print_status:\n",
    "        print('last term')\n",
    "        print(len(split_part_string))\n",
    "    #Everything up to this point doesn't require too much extra memory\n",
    "    #To really make this efficient we really have to redo the return statement below\n",
    "    return [eval(j) for j in split_part_string]"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.3",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ST5_files/ST5_fcns/align_list_visible_fcns.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def visible_sc_check(s1, t_i_part, t_cyl_diag_raw, t_1_top_init, d_opt, print_inner = False):\n",
    "    #The partition t_partition and t_cyl_diag are already taken to be filtered so that they line up\n",
    "    width = 2*d_opt\n",
    "    length = len(t_i_part)\n",
    "    t_cyl_diag = [0,0]\n",
    "    t_cyl_diag[0] = t_cyl_diag_raw[0]\n",
    "    t_cyl_diag[1] = t_cyl_diag_raw[1][::-1]\n",
    "    t_1_top_index = t_cyl_diag[1].index(t_cyl_diag[0][0])\n",
    "    t_i_top = tuple([t_cyl_diag[1][(i+t_1_top_index)%length] for i in range(length)])\n",
    "    if print_inner:\n",
    "        print(t_i_top)\n",
    "    t_i_top_rel_bot_indices = tuple([t_cyl_diag[0].index(i) for i in t_i_top])\n",
    "    if print_inner:\n",
    "        print(t_i_top_rel_bot_indices)\n",
    "    t_i_top_part = [t_i_part[i] for i in t_i_top_rel_bot_indices]\n",
    "    if print_inner:\n",
    "        print(t_i_top_part)\n",
    "    t_i_top_sc_start_pos = tuple(sorted([(t_i_top[i], (2*s1+t_1_top_init+sum(t_i_top_part[:i]))%width) \n",
    "                                         for i in range(length)], key=lambda x: x[1]))\n",
    "    #t_i_top_sc_length is the bottom cylinder the second coordinate is the starting position of \n",
    "    #saddle connection t_i\n",
    "    if print_inner:\n",
    "        print(t_i_top_sc_start_pos)\n",
    "    t_i_sc_length_shift = tuple([sum(t_i_part[:i]) for i in range(length)])\n",
    "    if print_inner:\n",
    "        print(t_i_sc_length_shift)\n",
    "    for i in enumerate(t_i_sc_length_shift):\n",
    "        t_i = t_cyl_diag[0][i[0]]\n",
    "        if print_inner:\n",
    "            print('t_i', t_i)\n",
    "        t_i_length = t_i_part[i[0]]\n",
    "        if print_inner:\n",
    "            print('t_i_length', t_i_length)\n",
    "        t_i_orig_start = [t_i_tup for t_i_tup in t_i_top_sc_start_pos if t_i_tup[0] == t_i][0]\n",
    "        if print_inner:\n",
    "            print('t_i_orig_start', t_i_orig_start)\n",
    "        t_i_new_start = (t_i_orig_start[1] + t_i_sc_length_shift[i[0]])%width\n",
    "        if print_inner:\n",
    "            print('t_i_new_start', t_i_new_start)\n",
    "        if t_i_new_start < 2*s1 or t_i_new_start > width - 2*t_i_length:\n",
    "            if print_inner:\n",
    "                print('False', 2*s1, width - 2*t_i_length)\n",
    "            return False\n",
    "    return True\n",
    "\n",
    "def visible_top_init_check(s1, t_i_part, t_cyl_diag, d_opt):\n",
    "    width = 2*d_opt\n",
    "    t_1_top_init_max = width-2*s1\n",
    "    total_t_1_top_init = []\n",
    "    for t_1_top_init in range(0,t_1_top_init_max+1,2):\n",
    "        if visible_sc_check(s1, t_i_part, t_cyl_diag, t_1_top_init, d_opt):\n",
    "            total_t_1_top_init.append(t_1_top_init)\n",
    "    if len(total_t_1_top_init) > 0:\n",
    "        return (s1, t_i_part, t_cyl_diag, total_t_1_top_init)\n",
    "    return []\n",
    "\n",
    "def align_list_visible_sc_check(s1, align_list, d_opt):\n",
    "    width = 2*d_opt\n",
    "    t_1_max = width-2*s1\n",
    "    total = []\n",
    "    count = 0\n",
    "    for i in align_list:\n",
    "        count += 1\n",
    "        t_i_part = i[0]\n",
    "        t_1 = t_i_part[0]\n",
    "        if t_1 <= t_1_max:\n",
    "            for t_cyl_diag in i[1]:\n",
    "                admissible = visible_top_init_check(s1, t_i_part, t_cyl_diag, d_opt)\n",
    "                if len(admissible) > 0:\n",
    "                    total.append(admissible)\n",
    "        if count%10000==0:\n",
    "            print(count,i)\n",
    "    return total\n",
    "\n",
    "def align_list_visible_sc_check_write_file(window_range, align_list, d_opt, filename_root):\n",
    "    for window in window_range:\n",
    "        filename = filename_root + '_' + str(window)\n",
    "        align_list_visible = align_list_visible_sc_check(window, align_list, d_opt)\n",
    "        with open(filename, 'w') as file:\n",
    "            file.write(str(align_list_visible))\n",
    "    print(filename + ' written')\n",
    "    return filename + ' written'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def construct_all_align_list_files(window_range, t_range, align_list, d_opt, \n",
    "                                   filename_root_dir, filename_align_root, filename_visible_root):\n",
    "    for t in t_range:\n",
    "        align_list_filename = filename_root_dir + filename_align_root + str(t)\n",
    "        with open(align_list_filename, 'r') as file:\n",
    "            align_list = eval_align_list(file.read())\n",
    "            print(align_list_filename + ' read')\n",
    "            print(str(len(align_list)) + ' configurations to search')\n",
    "        filename_root2 = str(t) + '_visible'\n",
    "        filename_root = filename_root_dir + filename_visible_root + filename_root2\n",
    "        #Recall H(1,1): s_0 \\in {9, 11, 13, 15}\n",
    "        align_list_visible_sc_check_write_file(window_range, align_list, filename_root)\n",
    "    return 'done'\n",
    "\n",
    "def align_list_visible_evaluate_list(window_range, t_range, d_opt):\n",
    "    width = 2*d_opt\n",
    "    eval_list = []\n",
    "    for t in t_range:\n",
    "        for s in window_range:\n",
    "            if 2*t+2*s <= width:\n",
    "            #This checks to make sure that the Window Lemma condition is met\n",
    "                eval_list += [(t,s)]\n",
    "    return eval_list\n",
    "\n",
    "def align_visible_to_make_list(window_range, t_range, d_opt, filename_root):\n",
    "    available_list = []\n",
    "    total_possibilities = align_list_visible_evaluate_list(window_range, t_range, d_opt)\n",
    "    for eval_tuple in total_possibilities:\n",
    "        (t,s) = eval_tuple\n",
    "        filename_root2 = str(t) + '_visible_' + str(s)\n",
    "        filename = filename_root + filename_root2\n",
    "        try:\n",
    "            with open(filename, 'r') as file:\n",
    "                align_list_visible_string = file.read()\n",
    "                part_list_not_exists = False\n",
    "#                print(part_list_not_exists)\n",
    "        except:\n",
    "            part_list_not_exists = True\n",
    "        if part_list_not_exists:\n",
    "            available_list += [eval_tuple]\n",
    "    return available_list\n",
    "\n",
    "def generate_align_list_visible(item, d_opt, file_name_dir, align_list_filename_root, visible_list_filename_root):\n",
    "    (s,t) = item\n",
    "    align_list_filename = file_name_dir + align_list_filename_root + str(s)\n",
    "    with open(align_list_filename, 'r') as file:\n",
    "        align_list = eval_align_list(file.read())\n",
    "        print(align_list_filename + ' read')\n",
    "        print(str(len(align_list)) + ' configurations to search')\n",
    "    filename_root1 = file_name_dir + visible_list_filename_root\n",
    "    filename_root2 = str(s) + '_visible'\n",
    "    filename_root = filename_root1 + filename_root2\n",
    "    #Recall H(1,1,1,1): 10 \\leq t_0 \\leq 25\n",
    "    return align_list_visible_sc_check_write_file([t], align_list, d_opt, filename_root)\n",
    "\n",
    "def generate_all_align_list_visible_files(window_range, t_range, d_opt, \n",
    "                                          file_name_dir, align_list_filename_root, visible_list_filename_root):\n",
    "    total_list = align_list_visible_evaluate_list(window_range, t_range, d_opt)\n",
    "    print('total_list generated')\n",
    "    for item in total_list:\n",
    "        generate_align_list_visible(item, d_opt, file_name_dir, align_list_filename_root, visible_list_filename_root)\n",
    "    return 'list completed'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "def print_pool_instructions(display = False):\n",
    "    if not display:\n",
    "        return\n",
    "    print('Instructions for using Pool: \\n \\n' + 'Define the following function: \\n')\n",
    "    print('def generate_align_list_visible_pool_TAG(item): \\n    return ' \n",
    "          + 'generate_align_list_visible_pre(item, file_name_dir, align_list_filename_root, visible_list_filename_root)')\n",
    "    print('\\n')\n",
    "    print('if False: \\n    pool = Pool(processes=2) \\n' + ' '*4\n",
    "          + 'pool.map(generate_align_list_visible_pool_TAG, align_visible_to_make_list(' \n",
    "          + 'window_range, t_range, \\n' + ' '*78 + 'd_opt, filename_root) \\n')\n",
    "    print('Recall: filename_root for align_visible_to_make_list contains //align_list_visible//')\n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.3",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ST5_files/ST5_fcns/combine_align_list_visible_fcns.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#At this point, none of the files above need to be loaded for this to run.\n",
    "#Once the files above are generated, the file sizes are small enough that these can be loaded on the fly.\n",
    "\n",
    "def align_list_visible_to_window_t0_pair(align_list_visible):\n",
    "    coord_pair = []\n",
    "    for config in align_list_visible:\n",
    "        coord_pair.append((config[0], config[1][0]))\n",
    "    return coord_pair\n",
    "\n",
    "def combine_align_list_visible(align_list_visible1, align_list_visible2, print_info = False):\n",
    "    print(str(len(align_list_visible1)) + '*' + str(len(align_list_visible2)) + '=' \n",
    "          +str(len(align_list_visible1)*len(align_list_visible2)) + ' combinations to check')\n",
    "    coord_pair_list1 = align_list_visible_to_window_t0_pair(align_list_visible1)\n",
    "    if print_info:\n",
    "        print(align_list_visible1, len(align_list_visible1))\n",
    "        print(coord_pair_list1, len(coord_pair_list1))\n",
    "    width = sum(align_list_visible1[0][1])\n",
    "    if print_info:\n",
    "        print('Coordinate pair list generated for first align_list_visible')\n",
    "        print(coord_pair_list1)\n",
    "    total = []\n",
    "    for coord_pair in enumerate(coord_pair_list1):\n",
    "        config1 = align_list_visible1[coord_pair[0]]\n",
    "        for config2 in align_list_visible2:\n",
    "            if coord_pair[1] == (config2[1][0], config2[0]):\n",
    "                for s_start in config1[3]:\n",
    "                    for t_start in config2[3]:\n",
    "                        check_starts = 2*sum(coord_pair[1]) + s_start + t_start\n",
    "                        #This is all that needs to be computed to prove that the start numbers align\n",
    "                        if check_starts == width:\n",
    "                            if print_info:\n",
    "                                print(s_start, t_start)\n",
    "                            total += [(align_list_visible1[coord_pair[0]][1:3], s_start, config2[1:3])]\n",
    "                        else:\n",
    "                            if print_info:\n",
    "                                print('Failed check_starts test', config1, config2)\n",
    "    return total\n",
    "\n",
    "\n",
    "def combine_align_list_visible_write_file(s_range, s_filename_root, t_range, t_filename_root, d_opt, root_dir):\n",
    "    admissible_list = []\n",
    "    if align_visible_to_make_list(s_range, t_range, d_opt, filename_root = root_dir + t_filename_root) != []:\n",
    "        #In order to properly function, this is required\n",
    "        #Otherwise, this function could return false negatives\n",
    "        print('Abort: align_list_visible files are not complete.  Missing ' + root_dir + t_filename_root)\n",
    "        print('This will yield faulty results because the input is incomplete')\n",
    "        return None\n",
    "    if align_visible_to_make_list(t_range, s_range, d_opt, filename_root = root_dir + s_filename_root) != []:\n",
    "        print('Abort: align_list_visible files are not complete.  Missing ' + root_dir + s_filename_root)\n",
    "        print('This will yield faulty results because the input is incomplete')\n",
    "        return None    \n",
    "    for s in s_range:\n",
    "        for t in t_range:\n",
    "            t_align_list_visible_filename = root_dir + t_filename_root + str(t) + '_visible_' + str(s)\n",
    "            try:\n",
    "                with open(t_align_list_visible_filename, 'r') as file:\n",
    "                    t_align_list_visible_string = file.read()\n",
    "                    print(t_align_list_visible_filename + ' read')\n",
    "            except:\n",
    "                t_align_list_visible_string = ''\n",
    "            s_align_list_visible_filename = root_dir + s_filename_root + str(s) + '_visible_' + str(t)\n",
    "            try:\n",
    "                with open(s_align_list_visible_filename, 'r') as file:\n",
    "                    s_align_list_visible_string = file.read()\n",
    "                    print(s_align_list_visible_filename + ' read')\n",
    "            except:\n",
    "                s_align_list_visible_string = ''\n",
    "            if len(t_align_list_visible_string) < 5 or len(s_align_list_visible_string) < 5:\n",
    "                print('empty list')\n",
    "                admissible_list += []\n",
    "            else:\n",
    "                s_align_list_visible = eval(s_align_list_visible_string)\n",
    "                t_align_list_visible = eval(t_align_list_visible_string)\n",
    "                admissible_list += combine_align_list_visible(t_align_list_visible, s_align_list_visible)\n",
    "    admissible_list_filename = root_dir + 'admissible_list'\n",
    "    with open(admissible_list_filename, 'w') as file:\n",
    "        file.write(str(admissible_list))\n",
    "    print('admissible_list written with ' + str(len(admissible_list)) + ' elements')\n",
    "    return len(admissible_list)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.3",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ST5_files/ST5_fcns/cyl_diag_fcns.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "These are the functions for processing the cylinder digrams."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This is just a blackbox for now because it comes from an old file for dealing with cylinder diagrams\n",
    "\n",
    "def find_sc_index(i, cyl_bd):\n",
    "        for j in cyl_bd:\n",
    "                if i in j:\n",
    "                        i_location = [cyl_bd.index(j), j.index(i)]\n",
    "        return i_location\n",
    "\n",
    "def a_search_TF(cyl_diag):\n",
    "        a_found = 0\n",
    "        cyl_num = 0\n",
    "        while a_found == 0 and cyl_num < len(cyl_diag):\n",
    "               cyl_bd = 0\n",
    "               while a_found == 0 and cyl_bd < 2:\n",
    "                       sc_num = 0\n",
    "                       while a_found == 0 and sc_num < len(cyl_diag[cyl_num][cyl_bd]):\n",
    "                               if cyl_diag[cyl_num][cyl_bd][sc_num] == 'a':\n",
    "                                       a_found = 1\n",
    "                               sc_num += 1\n",
    "                       cyl_bd +=1\n",
    "               cyl_num +=1\n",
    "        return a_found\n",
    "\n",
    "def a_search_bottom_index(cyl_diag):\n",
    "        a_found = 0\n",
    "        cyl_num = 0\n",
    "        a_location = [0,0]\n",
    "        while a_found == 0 and cyl_num < len(cyl_diag):\n",
    "                sc_num = 0\n",
    "                while a_found == 0 and sc_num < len(cyl_diag[cyl_num][0]):\n",
    "                        if cyl_diag[cyl_num][0][sc_num] == 'a':\n",
    "                               a_found = 1\n",
    "                               a_location = [cyl_num, sc_num]\n",
    "                        sc_num += 1\n",
    "                cyl_num +=1\n",
    "        return a_location\n",
    "\n",
    "#        cyl_diag = [[[0, 2, 1], [4]], [[3, 4], [3, 5]], [[5], [0, 2, 1]]]\n",
    "        #0B-2T-1B-0T-2B-1T--0B & 3B-5T-5B-3T-4B-4T--3B\n",
    "\n",
    "#For vertex_labels, let's just go with the convention that the label starts\n",
    "#       to the left of the bottom saddle connection\n",
    "#       and to the right of the top saddle connection\n",
    "#NOT SURE I AGREE WITH ANY OF THAT, BUT OK\n",
    "\n",
    "\n",
    "        #Algorithm:     Find first non-blank bottom entry\n",
    "                #       Replace with Vi\n",
    "                #       SKIP THIS: SCAFFOLDING Find entry in top and go to index + 1 % boundary length\n",
    "                #       When going from bottom to top, just replace that character with the vertex\n",
    "                #       When going from top to bottom (index-1)%(boundary length)\n",
    "                #       Terminate when bottom is not 'a'\n",
    "                #       Upon termination, check to make sure we have same vertex\n",
    "\n",
    "#def vertex_labels(cyl_diag_num):\n",
    "def vertex_labels(cyl_diag):\n",
    "#        cyl_diag = master_list[cyl_diag_num]\n",
    "#        print(cyl_diag)\n",
    "        vertex_labels = []\n",
    "        cyl_tops = []\n",
    "        cyl_bottoms = []\n",
    "        for cyl in cyl_diag:\n",
    "                cyl_bottoms.append(cyl[0])\n",
    "                cyl_tops.append(cyl[1])\n",
    "        for cyl in cyl_diag:\n",
    "                vert_lab_cyl = []\n",
    "                for cyl_bd in cyl:\n",
    "                        vert_lab_cyl.append(['a']*len(cyl_bd))\n",
    "                vertex_labels.append(vert_lab_cyl)\n",
    "        locb = [0,0]\n",
    "        vertex_num = 0\n",
    "        while a_search_TF(vertex_labels) == 1:\n",
    "                del_ind = 0\n",
    "                while vertex_labels[locb[0]][0][locb[1]] == 'a':\n",
    "                        vertex_labels[locb[0]][0][locb[1]] = 'V' + str(vertex_num) #+ str(del_ind)\n",
    "                        loct = find_sc_index(cyl_diag[locb[0]][0][locb[1]], cyl_tops)\n",
    "                        del_ind += 1\n",
    "                        vertex_labels[loct[0]][1][loct[1]] = 'V' + str(vertex_num) #+ str(del_ind)\n",
    "                        locb_pre = find_sc_index(cyl_diag[loct[0]][1][(loct[1]+1)%len(cyl_diag[loct[0]][1])], cyl_bottoms)\n",
    "                        locb = find_sc_index(cyl_diag[locb_pre[0]][0][(locb_pre[1]+1)%len(cyl_diag[locb_pre[0]][0])], cyl_bottoms)\n",
    "                        del_ind += 1\n",
    "                vertex_num += 1\n",
    "                locb = a_search_bottom_index(vertex_labels)\n",
    "        return vertex_labels"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Here is the code to extract the binary lists from the vertices\n",
    "\n",
    "def make_bin_list(cyl_bot_int,vertex):\n",
    "    length = len(cyl_bot_int)\n",
    "    bin_list = [0]*length\n",
    "    for j in enumerate(cyl_bot_int):\n",
    "        if j[1] == vertex:\n",
    "            bin_list[(j[0]-1)%length] = 1\n",
    "            bin_list[j[0]] = 1\n",
    "    return bin_list\n",
    "\n",
    "def extract_odd_sc(vertex_labels):\n",
    "    cyl_bot = vertex_labels[0][0]\n",
    "    cyl_bot_int = [int(j[1:]) for j in cyl_bot]\n",
    "#    print(cyl_bot_int)\n",
    "    total_dat = []\n",
    "    for i in range(6):\n",
    "        pre_list = make_bin_list(cyl_bot_int,i)\n",
    "        if cyl_bot_int.count(i) == 2:\n",
    "#            print(make_bin_list(cyl_bot_int,i))\n",
    "            if sum(pre_list) == 4:\n",
    "                total_dat.append(make_bin_list(cyl_bot_int,i))\n",
    "    return total_dat\n",
    "\n",
    "def strat_odd_sc(master_list):\n",
    "    #This is the main function to run to get the processed data\n",
    "    #The data consists of \n",
    "    total = []\n",
    "    for i in master_list:\n",
    "        total.append((i,extract_odd_sc(vertex_labels(i))))\n",
    "    return total"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The portion below here is set not to run.  Simply change the demo value to True in order to make it run to see an example of all of the functions above working."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "demo = False"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "if demo:\n",
    "    print('This is a cylinder diagram in the stratum H(2,1,1)')\n",
    "    print('Recall that the surface_dynamics convention is ')\n",
    "    print('to reverse the labels on the top saddle connection data')\n",
    "    cyl_diag_ex = [[[0, 2, 1, 6, 4, 5, 3], [0, 6, 5, 2, 1, 4, 3]]]\n",
    "    print(cyl_diag_ex)\n",
    "    print('')\n",
    "    print('The function vertex_labels associates the vertices starting')\n",
    "    print('at the lower left corner of the first saddle connection on')\n",
    "    print('the bottom of the cylinder.')\n",
    "    vertex_labels_ex = vertex_labels(cyl_diag_ex)\n",
    "    print(vertex_labels_ex)\n",
    "    print('')\n",
    "    print('With the vertex labels following these conventions, the')\n",
    "    print('saddle connections surrounding each of the simple vertices')\n",
    "    print('are associated to ones and all other saddle connections to zeros.')\n",
    "    print('This is done for all simple zeros and only with respect to')\n",
    "    print('the bottoms of the cylinders.')\n",
    "    extract_odd_sc_ex = extract_odd_sc(vertex_labels_ex)\n",
    "    print(extract_odd_sc_ex)\n",
    "    print('')\n",
    "    print('The function strat_odd_sc goes through all cylinder diagrams')\n",
    "    print('and creates pairs of the cylinder diagram with all of the')\n",
    "    print('binary lists constructed in extract_odd_sc.')\n",
    "    master_list_ex = [cyl_diag_ex]\n",
    "    strat_odd_sc_ex = strat_odd_sc(master_list_ex)\n",
    "    print(strat_odd_sc_ex)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.3",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ST5_files/ST5_fcns/partition_functions.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def partition_pre(n, d, t_max = None, depth=0):\n",
    "    #Function pulled from https://stackoverflow.com/questions/10035752/elegant-python-code-for-integer-partitioning\n",
    "    #Written by Nico Schlömer\n",
    "    if t_max == None:\n",
    "        t_max = n+1\n",
    "    if d == depth:\n",
    "        return [[]]\n",
    "    return [\n",
    "        item + [i]\n",
    "        for i in range(1,min(n+1,t_max+1))\n",
    "        for item in partition_pre(n-i, d, t_max = t_max, depth=depth+1)\n",
    "        ]\n",
    "\n",
    "def t_max_check(part, t_max):\n",
    "    for j in part:\n",
    "        if j > t_max:\n",
    "            return False\n",
    "    return True\n",
    "\n",
    "def odd_number_pre_count_check(part):\n",
    "    if sum([j%2 for j in part]) <= 4:\n",
    "        return True\n",
    "    else:\n",
    "        return False\n",
    "\n",
    "def partition(n, d, t_max):\n",
    "    #Function pulled from https://stackoverflow.com/questions/10035752/elegant-python-code-for-integer-partitioning\n",
    "    #Written by Nico Schlömer\n",
    "    #Key in the if statement below is that the functions are sorted in terms of computational complexity\n",
    "    #The fastest check is performed first and the most intensive last\n",
    "    return [[n-sum(p)] + p for p in partition_pre(n-1, d-1, t_max = t_max) \n",
    "            if t_max_check([n-sum(p)] + p, t_max) and odd_number_pre_count_check([n-sum(p)] + p)]\n",
    "\n",
    "def odd_number_count_check(part):\n",
    "    if sum([j%2 for j in part]) == 4:\n",
    "        return True\n",
    "    else:\n",
    "        return False\n",
    "\n",
    "def odd_pair_check(part):\n",
    "    #part is a partition with exactly 4 odd numbers\n",
    "    length = len(part)\n",
    "    mod2list = [i%2 for i in part]\n",
    "    list_2_block = [mod2list[i]+mod2list[(i+1)%length] for i in range(length)]\n",
    "    if list_2_block.count(2) < 2:\n",
    "        return False\n",
    "    list_3_block = [mod2list[i]+mod2list[(i+1)%length]+mod2list[(i+2)%length] for i in range(length)]\n",
    "    if list_3_block.count(3) == 1:\n",
    "        return False\n",
    "    return True\n",
    "\n",
    "def create_sc_partition_file_big_tuple(t_tuple_begin, d_opt, part_length, filename_root):\n",
    "    width = 2*d_opt\n",
    "    t_list_begin = list(t_tuple_begin)\n",
    "    n = width - sum(t_list_begin)\n",
    "    d = part_length-len(t_list_begin)\n",
    "    end_part_list = partition(n, d, t_max = t_list_begin[0])\n",
    "    part_list = [tuple(t_list_begin + part) for part in end_part_list \n",
    "                 if odd_number_count_check(t_list_begin + part) \n",
    "                 and odd_pair_check(t_list_begin + part)]\n",
    "    file_tag = ''\n",
    "    for t in t_list_begin:\n",
    "        file_tag += str(t) + '_'\n",
    "    file_tag = file_tag[:-1]\n",
    "    filename = filename_root + file_tag\n",
    "    with open(filename, 'w') as file:\n",
    "        file.write(str(part_list))\n",
    "    print(filename + ' written')\n",
    "    return 'done'\n",
    "\n",
    "def create_sc_partition_file(t_tuple_begin, d_opt, part_length, filename_root, t0_range):\n",
    "    width = 2*d_opt\n",
    "    try:\n",
    "        t_tuple_begin_list = list(t_tuple_begin)\n",
    "    except:\n",
    "        t_tuple_begin_list = [int(t_tuple_begin)]\n",
    "    if len(t_tuple_begin_list) > 0:\n",
    "        return create_sc_partition_file_big_tuple(t_tuple_begin_list, d_opt, part_length, filename_root)\n",
    "    else:\n",
    "        total = []\n",
    "        for t0 in t0_range:\n",
    "            t_list_begin = [t0]\n",
    "            n = width - t0\n",
    "            d = part_length - 1\n",
    "            end_part_list = partition(n, d, t_max = t_list_begin[0])\n",
    "            part_list = [tuple(t_list_begin + part) for part in end_part_list \n",
    "                         if odd_number_count_check(t_list_begin + part) \n",
    "                         and odd_pair_check(t_list_begin + part)]\n",
    "            total += part_list\n",
    "        with open(filename_root, 'w') as file:\n",
    "            file.write(str(total))\n",
    "        print(filename_root + ' written')\n",
    "        return 'done'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Since the eval function will crash on large files, \n",
    "#this is written to avoid use of the eval function \n",
    "#in the specific case of the partitions generated above\n",
    "\n",
    "\n",
    "def eval_part(partition_string, print_status = False):\n",
    "    #This isn't bad, but it is about a factor of 12 to read files in RAM\n",
    "    #Consider trying to do tricks to improve this at some point\n",
    "    pre_string1 = partition_string[1:]\n",
    "    pre_string = pre_string1[:-1]\n",
    "    split_part_string_no_paren = re.split('\\),\\s', pre_string)\n",
    "    if print_status:\n",
    "        print('pre_string')\n",
    "    if print_status:\n",
    "        print('split_part_string_no_paren')\n",
    "    split_part_string = [j+')' for j in split_part_string_no_paren[:-1]] + [split_part_string_no_paren[-1]]\n",
    "    if print_status:\n",
    "        print('split_part_string')\n",
    "    split_part_string[-1] = split_part_string[-1]\n",
    "    if print_status:\n",
    "        print('last term')\n",
    "        print(len(split_part_string))\n",
    "    #Everything up to this point doesn't require too much extra memory\n",
    "    #To really make this efficient we really have to redo the return statement below\n",
    "    return [eval(j) for j in split_part_string]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The next cell triggers the demo of the partition functions by changing demo to True."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "demo = False"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "if demo:\n",
    "    None"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.3",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ST5_files/ST5_fcns/slope_test_fcn.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def slope_test(d_opt, filename_root):\n",
    "    '''\n",
    "    This function is currently testing that the cylinders with slope 1 and slope 1/2 have width 2d_opt\n",
    "    However, it is easy to make this more general.  Though it is not needed yet.'''\n",
    "    width = 2*d_opt\n",
    "    admissible_list_vert_perm_check_filename = filename_root + 'admissible_list_all_vert_perm_check'\n",
    "    with open(admissible_list_vert_perm_check_filename, 'r') as file:\n",
    "        admissible_list_all_vert_perm_check = eval(file.read())\n",
    "        print('admissible_list_all_vert_perm_check read with ' \n",
    "              + str(len(admissible_list_all_vert_perm_check)) + ' candidates')\n",
    "    h = PermutationGroupElement(str(tuple(range(1,2*d_opt+1))) + str(tuple(range(2*d_opt+1, 4*d_opt+1))))\n",
    "    for h_exp in range(1, d_opt):\n",
    "        vert_perm_total = []\n",
    "        for surf_coord in admissible_list_all_vert_perm_check:\n",
    "            vert_perms = all_vert_perm_check(surf_coord, d_opt, trigger_check = False)\n",
    "            v = PermutationGroupElement(str(tuple(vert_perms[0])) + str(tuple(vert_perms[1])))\n",
    "            slope_dir = (h**h_exp)*v\n",
    "            if slope_dir.cycle_type() == [width,width]:\n",
    "#            print(slope_dir.cycle_type())\n",
    "                vert_perm_total.append(surf_coord)\n",
    "        print('vert_perm_total_' + str(h_exp) + ' produced with ' + str(len(vert_perm_total)) + ' elements')\n",
    "        if vert_perm_total == []:\n",
    "            print('All possibilities have been excluded')\n",
    "            return []\n",
    "        admissible_list_all_vert_perm_check = []\n",
    "        admissible_list_all_vert_perm_check += vert_perm_total\n",
    "    vert_perm_total_d_opt = []\n",
    "    for surf_coord in admissible_list_all_vert_perm_check:\n",
    "        vert_perms = all_vert_perm_check(surf_coord, d_opt, trigger_check = False)\n",
    "        v = PermutationGroupElement(str(tuple(vert_perms[0])) + str(tuple(vert_perms[1])))\n",
    "        slope_d_opt = (h**d_opt)*v\n",
    "        if slope_d_opt.cycle_type() == [width,width]:\n",
    "#            print(slope_d_opt.cycle_type())\n",
    "            vert_perm_total_d_opt.append([tuple(i) for i in vert_perms])\n",
    "    print('vert_perm_total_d_opt produced with ' + str(len(vert_perm_total_d_opt)) + ' elements')\n",
    "    return vert_perm_total_d_opt"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.3",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ST5_files/ST5_fcns/vert_perm_check_fcns.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "def find_sc(square, cyl_side, d_opt):\n",
    "    sigma_ind = 0\n",
    "    if square == 2*d_opt or square == 4*d_opt:\n",
    "        if cyl_side[-1][1] == square:\n",
    "            return cyl_side[-1][0]\n",
    "        else:\n",
    "            return cyl_side[0][0]\n",
    "    if square > cyl_side[-1][1]:\n",
    "        return cyl_side[0][0]\n",
    "    while cyl_side[sigma_ind][1] < square:\n",
    "        sigma_ind += 1\n",
    "    return cyl_side[sigma_ind][0]\n",
    "\n",
    "def dist_on_sc(square, cyl_side, d_opt):\n",
    "    width = 2*d_opt\n",
    "    sigma_ind = 0\n",
    "    if square == 2*d_opt or square == 4*d_opt:\n",
    "        if cyl_side[-1][1] == square:\n",
    "            return (square - cyl_side[-2][1])%width\n",
    "        else:\n",
    "            return (square - cyl_side[-1][1])%width\n",
    "    if square > cyl_side[-1][1]:\n",
    "        return (square - cyl_side[-1][1])%width\n",
    "    while cyl_side[sigma_ind][1] < square:\n",
    "        sigma_ind += 1\n",
    "    return (square - cyl_side[sigma_ind-1][1])%width\n",
    "\n",
    "\n",
    "def get_square(sc, dist_on_sc, cyl_side, d_opt):\n",
    "    sc_index = 0\n",
    "    while sc != cyl_side[sc_index][0]:\n",
    "        sc_index +=1\n",
    "    return cyl_side[sc_index-1][1] + dist_on_sc\n",
    "\n",
    "\n",
    "def vert_perm(vert_perm_init, surf_coord, d_opt, print_results = False, fast_check_break = False):\n",
    "    '''\n",
    "    It's going to be much more convenient in terms of python to label the squares from 0.\n",
    "    In other words the first cylinder is (1, ..., 2d_opt) and \n",
    "    the second cylinder is (2d_opt + 1, ..., 4d_opt)\n",
    "    This function is written in a way that requires us to always start in a square contained in C_1.\n",
    "    Given the topology of the surface, this is never a problem.\n",
    "    '''\n",
    "    width = 2*d_opt\n",
    "    t_partition = surf_coord[0][0]\n",
    "    len_t_part = len(t_partition)\n",
    "    t_cyl_diag = surf_coord[0][1]\n",
    "    t_start = surf_coord[1]\n",
    "    s_partition = surf_coord[2][0]\n",
    "    len_s_part = len(s_partition)\n",
    "    s_cyl_diag = surf_coord[2][1]\n",
    "    #t_i_sc_length gives the coordinates of the right endpoint of the saddle connection\n",
    "    #This is for the bottom of C_1\n",
    "    C_1_bot_coord = tuple([(t_cyl_diag[0][i], sum(t_partition[:i+1])) for i in range(len_t_part)])\n",
    "    if print_results:\n",
    "        print(C_1_bot_coord)\n",
    "    #t_i_sc_length gives the coordinates of the right endpoint of the saddle connection - width\n",
    "    #This is for the bottom of C_2\n",
    "    C_2_bot_coord_pre = tuple([(s_cyl_diag[0][i], sum(s_partition[:i+1])) for i in range(len_s_part)])\n",
    "    if print_results:\n",
    "        print(C_2_bot_coord_pre)\n",
    "    C_2_bot_coord = tuple([(tau[0], tau[1]+width) for tau in C_2_bot_coord_pre])\n",
    "    if print_results:\n",
    "        print(C_2_bot_coord)\n",
    "    #The top of C_1 is given in the reverse order as usual\n",
    "    C_1_top_pre = s_cyl_diag[1][::-1]\n",
    "    if print_results:\n",
    "        print(C_1_top_pre)\n",
    "    C_1_top_start_index = C_1_top_pre.index(s_cyl_diag[0][0])\n",
    "    if print_results:\n",
    "        print(C_1_top_start_index)\n",
    "    C_1_top = [C_1_top_pre[(i+C_1_top_start_index)%len_s_part] for i in range(len_s_part)]\n",
    "    if print_results:\n",
    "        print(C_1_top)\n",
    "    s_part_rearrange = tuple([s_partition[s_cyl_diag[0].index(sigma)] for sigma in C_1_top])\n",
    "    if print_results:\n",
    "        print(s_part_rearrange)\n",
    "    #This are the coordinates of the right endpoints of the saddle connections on the top of C_1\n",
    "    C_1_top_coord = tuple([(C_1_top[i], sum(s_part_rearrange[:i+1])) for i in range(len_s_part)])\n",
    "    if print_results:\n",
    "        print(C_1_top_coord)\n",
    "    C_2_top_pre = t_cyl_diag[1][::-1]\n",
    "    if print_results:\n",
    "        print(C_2_top_pre)\n",
    "    C_2_top_start_index = C_2_top_pre.index(t_cyl_diag[0][0])\n",
    "    if print_results:\n",
    "        print(C_2_top_start_index)\n",
    "    C_2_top = [C_2_top_pre[(i+C_2_top_start_index)%len_t_part] for i in range(len_t_part)]\n",
    "    if print_results:\n",
    "        print(C_2_top)\n",
    "    t_part_rearrange = tuple([t_partition[t_cyl_diag[0].index(tau)] for tau in C_2_top])\n",
    "    if print_results:\n",
    "        print(t_part_rearrange)\n",
    "    #These are the coordinates of the right endpoints of the saddle connections on the top of C_1\n",
    "#    The following line was a bug that is now fixed\n",
    "#    C_2_top_coord_pre = tuple([(C_2_top[i], 1 + (sum(t_part_rearrange[:i+1]) + 2*s_partition[0] + t_start)%width) \n",
    "#                           for i in range(len_t_part)])\n",
    "    C_2_top_coord_pre = tuple([(C_2_top[i], (sum(t_part_rearrange[:i+1]) + 2*s_partition[0] + t_start)%width) \n",
    "                           for i in range(len_t_part)])\n",
    "    if print_results:\n",
    "        print(C_2_top_coord_pre)\n",
    "    C_2_top_coord_unsort = [(tau[0], tau[1]+width) for tau in C_2_top_coord_pre]\n",
    "    if print_results:\n",
    "        print(C_2_top_coord_unsort)\n",
    "    C_2_top_coord = tuple(sorted(C_2_top_coord_unsort, key=lambda x: x[1]))\n",
    "    if print_results:\n",
    "        print(C_2_top_coord)\n",
    "        print('\\n')\n",
    "    if print_results:\n",
    "        print(C_2_top_coord)\n",
    "        print(C_2_bot_coord)\n",
    "        print(C_1_top_coord)\n",
    "        print(C_1_bot_coord)\n",
    "    vert_perm = [vert_perm_init]\n",
    "    C_1_next_square = 0\n",
    "    while vert_perm_init != C_1_next_square:\n",
    "    #    print(find_sc(vert_perm[-1], C_1_top_coord))\n",
    "    #    print(dist_on_sc(vert_perm[-1], C_1_top_coord))\n",
    "        if len(vert_perm) > 4*d_opt+3:\n",
    "            return 'Abort: Serious error in code'\n",
    "        if fast_check_break and len(vert_perm) > width:\n",
    "            return False\n",
    "        C_2_next_square_pre = get_square(find_sc(vert_perm[-1], C_1_top_coord, d_opt), \n",
    "                                         dist_on_sc(vert_perm[-1], C_1_top_coord, d_opt), \n",
    "                                         C_2_bot_coord, d_opt)\n",
    "        C_2_next_square = (C_2_next_square_pre)%width + width\n",
    "        if C_2_next_square == width:\n",
    "            C_2_next_square = 2*width\n",
    "#        print(C_2_next_square)\n",
    "        vert_perm += [C_2_next_square]\n",
    "        C_1_next_square_pre = get_square(find_sc(vert_perm[-1], C_2_top_coord, d_opt), \n",
    "                                         dist_on_sc(vert_perm[-1], C_2_top_coord, d_opt), \n",
    "                                         C_1_bot_coord, d_opt)\n",
    "#    print(C_1_next_square_pre)\n",
    "        C_1_next_square = (C_1_next_square_pre)%width# + width\n",
    "        if C_1_next_square == 0:\n",
    "            C_1_next_square = width\n",
    "        vert_perm += [C_1_next_square]\n",
    "#        print(vert_perm)\n",
    "#        print(C_1_next_square)\n",
    "        found = 1\n",
    "    return vert_perm[:-1]\n",
    "\n",
    "\n",
    "def vert_perm_check(surf_coord, d_opt):\n",
    "    vert_perm_answer = vert_perm(1, surf_coord, d_opt, print_results = False, fast_check_break = True)\n",
    "    if vert_perm_answer == False:\n",
    "        return False\n",
    "    elif len(vert_perm_answer) == 2*d_opt:\n",
    "        return True\n",
    "    return False\n",
    "\n",
    "def vert_perm_check_file(d_opt, root_dir):\n",
    "    admissible_list_filename = root_dir + 'admissible_list'\n",
    "    with open(admissible_list_filename, 'r') as file:\n",
    "        admissible_list = eval(file.read())\n",
    "    print('admissible_list read with ' + str(len(admissible_list)) + ' candidates')\n",
    "    admissible_list_vert_perm_check = []\n",
    "    for config in admissible_list:\n",
    "        if vert_perm_check(config, d_opt):\n",
    "            admissible_list_vert_perm_check += [config]\n",
    "    filename = root_dir + 'admissible_list_vert_perm_check'\n",
    "    with open(filename, 'w') as file:\n",
    "        file.write(str(admissible_list_vert_perm_check))\n",
    "    print('admissible_list_vert_perm_check written with ' + str(len(admissible_list_vert_perm_check)) + ' elements')\n",
    "    return len(admissible_list_vert_perm_check)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def missing_square_search(vert_perm, d_opt):\n",
    "    #This only works when we have a 2*d_opt cycle.  In general, this fails.\n",
    "    for sq in range(1,2*d_opt+1):\n",
    "        if sq not in vert_perm:\n",
    "            return sq\n",
    "\n",
    "def all_vert_perm_check(surf_coord, d_opt, trigger_check = True):\n",
    "    vert_perm1 = vert_perm(1, surf_coord, d_opt)\n",
    "    vert_perm2 = vert_perm(missing_square_search(vert_perm1, d_opt), surf_coord, d_opt)\n",
    "    if len([i for i in range(4*d_opt+1) if i in vert_perm1 and i in vert_perm2]) > 0:\n",
    "        print('ERROR: ', (vert_perm1, vert_perm2))\n",
    "    if trigger_check:\n",
    "        if len(vert_perm2) < 2*d_opt:\n",
    "            return False\n",
    "        else:\n",
    "            return True\n",
    "    return (vert_perm1, vert_perm2)\n",
    "\n",
    "def all_vert_perm_check_file(d_opt, root_dir):\n",
    "    admissible_list_vert_perm_check_filename = root_dir + 'admissible_list_vert_perm_check'\n",
    "    with open(admissible_list_vert_perm_check_filename, 'r') as file:\n",
    "        admissible_list_vert_perm_check = eval(file.read())\n",
    "    print('admissible_list_vert_perm_check read with ' + str(len(admissible_list_vert_perm_check)) + ' candidates')\n",
    "    admissible_list_all_vert_perm_check = []\n",
    "    for config in admissible_list_vert_perm_check:\n",
    "        if all_vert_perm_check(config, d_opt, trigger_check = True):\n",
    "            admissible_list_all_vert_perm_check += [config]\n",
    "    filename = root_dir + 'admissible_list_all_vert_perm_check'\n",
    "    with open(filename, 'w') as file:\n",
    "        file.write(str(admissible_list_all_vert_perm_check))\n",
    "    print('admissible_list_all_vert_perm_check written with ' \n",
    "          + str(len(admissible_list_all_vert_perm_check)) + ' elements')\n",
    "    return len(admissible_list_vert_perm_check)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.3",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

